Random Parameter Noise Does Not Make Exact ReLU Verification Easy

We study exact verification of ReLU networks in an adversarial smoothed model. Every network weight and bias is independently perturbed by Gaussian noise, clipped to $[-2,2]$, and rounded to the exact dyadic grid determined by the input bit complexity. We show that, under the standard assumption $\mathrm{NP}\not\subseteq\mathrm{BPP}$, there is no sound and complete verifier whose expected running time is polynomial in network size, bit complexity, and inverse noise level for every base instance. The conclusion already holds at the fixed noise level $\sigma_\star=2^{-11}$ for one-hidden-layer networks over a unit box, with hidden fan-in at most three and base coefficients in $[-1,1]$. The proof combines an exact gap embedding with a quantitative robustness argument. For every E3SAT formula $\Phi$ with $m$ clauses, a four-ReLU-per-clause construction satisfies $\max_{x\in[0,1]^n} g_\Phi(x)=(m-\operatorname{unsat}(\Phi))/3$, and coordinatewise threshold rounding never decreases the objective. A weighted parameter-sensitivity inequality and Gaussian concentration then show that a verification gap linear in $m$ survives the aggregate perturbation of all coefficients with probability at least $1-e^{-m/8}$. The proof includes clipping, exact dyadic rounding, output-layer perturbations, polynomial-bit sampling of the rounded Gaussian law, and the conversion from expected smoothed running time to a BPP algorithm. Computational checks test the exact identity and illustrate the different scaling of extensive and constant gaps; they are diagnostics rather than evidence for the complexity theorem. The result concerns worst-case base networks in the stated absolute-noise model, but it shows that parameter nondegeneracy alone does not yield a universal smoothed-polynomial guarantee for exact verification.

==> anc/README.md <==
# Reproducibility package

This archive accompanies *Random Parameter Noise Does Not Make Exact ReLU Verification Easy*. It contains the manuscript source, figure sources, experiment code, raw numerical results, and diagnostic proof checks used in the paper.

## Contents

- `paper/main.tex` - manuscript source and appendices.
- `paper/references.bib` - BibTeX database supplied with the manuscript.
- `paper/figures/` - PDF and PGF versions of the two figures.
- `code/experiments.py` - network construction, MILP solver, arrangement solver, and utilities.
- `code/proof_checks.py` - algebra, sensitivity, and numerical-constant diagnostics.
- `code/paper_claims_check.py` - checks numerical values quoted in the manuscript.
- `code/certificate_phase.py` - weighted-certificate scaling experiment.
- `code/summarize_blocks.py` - product-bootstrap summary.
- `code/make_paper_figures.py` - LaTeX/PGF figure generation.
- `results/` - raw CSV files and machine-readable diagnostic results.

## Compile the manuscript

From `paper/`:

```bash
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

The bibliography is embedded in `main.tex`; BibTeX is not required for compilation. The standalone `references.bib` file is included for reuse.

## Run the diagnostic checks

From the archive root:

```bash
python code/proof_checks.py
python code/paper_claims_check.py
```

These computations are diagnostics and are not substitutes for the mathematical proofs.

## Re-run the numerical study

```bash
python code/run_exact_experiments.py \
  --workers 8 \
  --identity-instances 18 \
  --pool-size 300 \
  --B 16 \
  --output-dir results_rerun

python code/summarize_blocks.py \
  --pool results_rerun/block_arrangement_pool.csv \
  --output results_rerun/arrangement_robustness.csv

python code/certificate_phase.py \
  --output results_rerun/certificate_phase.csv \
  --B 24 \
  --pool 12000 \
  --trials 40000

python code/make_paper_figures.py
```

The figure-generation script uses Matplotlib's PGF backend and LaTeX text rendering.

## Reference environment

The archived results were generated with Python 3.13.5, NumPy 2.3.5, pandas 2.2.3, SciPy 1.17.0, Matplotlib 3.10.8, and pdfTeX 1.40.26. HiGHS is accessed through `scipy.optimize.milp`.


==> anc/code/certificate_phase.py <==
#!/usr/bin/env python3
"""Monte Carlo study of the deterministic weighted-sensitivity certificate.

For the compact literal-fusion network the proof gives

    sup_x |g_tilde(x)-g(x)|
       <= |Delta b_0|
          + 2 sum_hidden (|Delta b_v| + ||Delta w_v||_1)
          + (1/2) sum_literal |Delta a_v|
          + (2/3) sum_clause  |Delta a_v|.

This script samples that bound under the exact perturb-round-clip mechanism and
compares an extensive gap q/6 with a one-defect gap 1/6.
"""
from __future__ import annotations

import argparse
import csv
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(Path(__file__).resolve().parent))
from experiments import build_degree_weighted_network, cube_block, satisfiable_cube_block


def parameter_vector_and_sensitivity(net):
    values: list[float] = []
    coeffs: list[float] = []
    for unit in net.hidden:
        # Incoming weights and hidden bias have sensitivity coefficient 2 because
        # clipped perturbed output weights have magnitude at most 2.
        values.extend(float(x) for x in unit.weight)
        coeffs.extend(2.0 for _ in unit.weight)
        values.append(float(unit.bias))
        coeffs.append(2.0)

        values.append(float(unit.output_weight))
        if np.isclose(unit.output_weight, 2.0 / 3.0):
            coeffs.append(0.5)       # literal-unit base activation is at most 1/2
        elif np.isclose(unit.output_weight, -1.0):
            coeffs.append(2.0 / 3.0) # clause-overflow activation is at most 2/3
        else:
            raise ValueError(f"unexpected output weight {unit.output_weight}")
    return np.asarray(values), np.asarray(coeffs)


def weighted_pool(base, coeffs, sigma, h, pool_size, rng):
    chunks = []
    left = pool_size
    while left:
        n = min(left, 2000)
        z = rng.normal(size=(n, base.size))
        perturbed = np.clip(h * np.rint((base[None, :] + sigma * z) / h), -2.0, 2.0)
        chunks.append((np.abs(perturbed - base[None, :]) * coeffs[None, :]).sum(axis=1))
        left -= n
    return np.concatenate(chunks)


def bootstrap_sum(pool, q, trials, rng):
    result = np.zeros(trials)
    left = q
    while left:
        k = min(left, 32)
        result += rng.choice(pool, size=(trials, k), replace=True).sum(axis=1)
        left -= k
    return result


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=ROOT / "results" / "certificate_phase_rerun.csv")
    parser.add_argument("--B", type=int, default=24)
    parser.add_argument("--pool", type=int, default=12000)
    parser.add_argument("--trials", type=int, default=40000)
    parser.add_argument("--seed", type=int, default=20260715)
    args = parser.parse_args()

    args.output.parent.mkdir(parents=True, exist_ok=True)
    h = 2.0 ** (-args.B)
    sigmas = np.geomspace(2.0e-6, 6.0e-3, 37)
    blocks = [1, 4, 16, 64, 128]

    sat_base, sat_c = parameter_vector_and_sensitivity(
        build_degree_weighted_network(satisfiable_cube_block(), 3, 1.0)
    )
    gap_base, gap_c = parameter_vector_and_sensitivity(
        build_degree_weighted_network(cube_block(), 3, 1.0)
    )
    if sat_base.size != 112 or gap_base.size != 112:
        raise AssertionError((sat_base.size, gap_base.size))
    if not np.array_equal(sat_c, gap_c):
        raise AssertionError("block sensitivity weights differ")

    rng = np.random.default_rng(args.seed)
    rows = []
    for sigma in sigmas:
        sat_pool = weighted_pool(sat_base, sat_c, float(sigma), h, args.pool, rng)
        gap_pool = weighted_pool(gap_base, gap_c, float(sigma), h, args.pool, rng)
        output_bias = np.abs(
            np.clip(h * np.rint((sigma * rng.normal(size=args.trials)) / h), -2.0, 2.0)
        )
        for q in blocks:
            extensive = bootstrap_sum(gap_pool, q, args.trials, rng) + output_bias
            one_defect = (
                bootstrap_sum(gap_pool, 1, args.trials, rng)
                + bootstrap_sum(sat_pool, q - 1, args.trials, rng)
                + output_bias
            )
            rows.append(
                {
                    "sigma": float(sigma),
                    "blocks": q,
                    "parameters": 112 * q + 1,
                    "extensive_gap_clauses": q,
                    "one_defect_gap_clauses": 1,
                    "extensive_certificate_rate": float(np.mean(extensive < q / 6.0)),
                    "one_defect_certificate_rate": float(np.mean(one_defect < 1.0 / 6.0)),
                    "extensive_mean_bound": float(extensive.mean()),
                    "one_defect_mean_bound": float(one_defect.mean()),
                }
            )
        print(f"{sigma:.4e}", flush=True)

    with args.output.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    print(args.output)


if __name__ == "__main__":
    main()


==> anc/code/experiments.py <==
#!/usr/bin/env python3
"""Reproducible experiments for constant-noise smoothed hardness of ReLU verification.

The script:
  1. validates the exact MAX-3SAT/ReLU identity with independent MILP solves;
  2. estimates exact per-block perturbed optima for satisfiable and gap-unsatisfiable blocks;
  3. bootstraps disjoint block products to study constant-gap versus linear-gap robustness;
  4. generates publication-quality PDF/PGF figures with LaTeX-rendered text.

Identity checks use a standard big-M MILP with interval-exact bounds. The three-input
perturbation blocks are solved independently by exhaustive activation-hyperplane
arrangement enumeration and cross-checked against the MILP implementation.
"""
from __future__ import annotations

import argparse
import csv
import itertools
import math
import multiprocessing as mp
import os
import time
from concurrent.futures import ProcessPoolExecutor
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, Sequence

import numpy as np
from scipy import sparse
from scipy.optimize import Bounds, LinearConstraint, milp


@dataclass(frozen=True)
class HiddenUnit:
    idx: np.ndarray
    weight: np.ndarray
    bias: float
    output_weight: float


@dataclass(frozen=True)
class ShallowReLUNet:
    input_dim: int
    hidden: tuple[HiddenUnit, ...]
    output_bias: float = 0.0


def round_perturb(q: float, sigma: float, bit_precision: int, rng: np.random.Generator) -> float:
    h = 2.0 ** (-bit_precision)
    noisy = q + sigma * rng.normal()
    return float(np.clip(np.round(noisy / h) * h, -2.0, 2.0))


def build_degree_weighted_network(
    clauses: Sequence[Sequence[tuple[int, bool]]],
    input_dim: int,
    scale: float = 1.0,
) -> ShallowReLUNet:
    """Build the compact literal-fusion MAX-E3SAT encoding.

    A literal is ``(variable_index, is_positive)``.  For every literal occurrence
    we add one unit ``ReLU(ell(x)-1/2)`` with output weight ``2/3``.  For every
    clause we add one overflow unit ``ReLU(L_C(x)-1/3)`` with output weight ``-1``.
    The resulting exact identity is

        max_x g(x) = m/3 - u_star/3.

    ``scale`` multiplies all output weights and therefore the whole objective.
    """
    hidden: list[HiddenUnit] = []
    for clause in clauses:
        if len(clause) != 3:
            raise ValueError("Every clause must have exactly three literal occurrences")

        # One literal unit per occurrence.
        for var, is_positive in clause:
            if is_positive:
                idx = np.array([var], dtype=int)
                weight = np.array([1.0], dtype=float)
                bias = -0.5
            else:
                idx = np.array([var], dtype=int)
                weight = np.array([-1.0], dtype=float)
                bias = 0.5
            hidden.append(HiddenUnit(idx, weight, bias, (2.0 / 3.0) * scale))

        # Clause overflow ReLU: ReLU(L_C - 1/3).
        coeff: dict[int, float] = {}
        bias = -1.0 / 3.0
        for var, is_positive in clause:
            coeff[var] = coeff.get(var, 0.0) + (
                1.0 / 3.0 if is_positive else -1.0 / 3.0
            )
            if not is_positive:
                bias += 1.0 / 3.0
        # Combine repeated-variable coefficients and omit exact zeros, matching
        # the sparse graph representation used by the theoretical size count.
        coeff = {i: q for i, q in coeff.items() if abs(q) > 0.0}
        idx = np.array(sorted(coeff), dtype=int)
        weight = np.array([coeff[i] for i in idx], dtype=float)
        hidden.append(HiddenUnit(idx, weight, bias, -scale))

    return ShallowReLUNet(input_dim, tuple(hidden), 0.0)


def perturb_network(
    net: ShallowReLUNet,
    sigma: float,
    bit_precision: int,
    rng: np.random.Generator,
    perturb_output_bias: bool = True,
) -> ShallowReLUNet:
    hidden: list[HiddenUnit] = []
    for unit in net.hidden:
        hidden.append(
            HiddenUnit(
                unit.idx.copy(),
                np.array(
                    [round_perturb(float(q), sigma, bit_precision, rng) for q in unit.weight],
                    dtype=float,
                ),
                round_perturb(unit.bias, sigma, bit_precision, rng),
                round_perturb(unit.output_weight, sigma, bit_precision, rng),
            )
        )
    output_bias = (
        round_perturb(net.output_bias, sigma, bit_precision, rng)
        if perturb_output_bias
        else net.output_bias
    )
    return ShallowReLUNet(net.input_dim, tuple(hidden), output_bias)


def solve_network_max(net: ShallowReLUNet, time_limit: float = 60.0) -> tuple[float, int, float]:
    """Globally maximize a shallow ReLU network with an exact big-M MILP."""
    n = net.input_dim
    h_count = len(net.hidden)

    lower: list[float] = []
    upper: list[float] = []
    unstable: list[int] = []
    for j, unit in enumerate(net.hidden):
        lo = unit.bias + float(np.minimum(unit.weight, 0.0).sum())
        hi = unit.bias + float(np.maximum(unit.weight, 0.0).sum())
        lower.append(lo)
        upper.append(hi)
        if lo < 0.0 < hi:
            unstable.append(j)

    binary_index = {j: k for k, j in enumerate(unstable)}
    total_vars = n + h_count + len(unstable)
    var_lb = np.full(total_vars, -np.inf)
    var_ub = np.full(total_vars, np.inf)
    var_lb[:n] = 0.0
    var_ub[:n] = 1.0
    var_lb[n : n + h_count] = 0.0
    for j in range(h_count):
        var_ub[n + j] = max(0.0, upper[j])
        if upper[j] <= 0.0:
            var_ub[n + j] = 0.0
    var_lb[n + h_count :] = 0.0
    var_ub[n + h_count :] = 1.0

    integrality = np.zeros(total_vars, dtype=np.int32)
    integrality[n + h_count :] = 1

    rows: list[dict[int, float]] = []
    row_lb: list[float] = []
    row_ub: list[float] = []

    def add_row(coeff: dict[int, float], lo: float = -np.inf, hi: float = np.inf) -> None:
        rows.append(coeff)
        row_lb.append(lo)
        row_ub.append(hi)

    for j, unit in enumerate(net.hidden):
        y_index = n + j
        if lower[j] >= 0.0:
            coeff = {y_index: 1.0}
            for idx, weight in zip(unit.idx, unit.weight):
                coeff[int(idx)] = coeff.get(int(idx), 0.0) - float(weight)
            add_row(coeff, unit.bias, unit.bias)
        elif upper[j] <= 0.0:
            continue
        else:
            phase = n + h_count + binary_index[j]

            # y >= z.
            coeff = {y_index: 1.0}
            for idx, weight in zip(unit.idx, unit.weight):
                coeff[int(idx)] = coeff.get(int(idx), 0.0) - float(weight)
            add_row(coeff, unit.bias, np.inf)

            # y <= U a.
            add_row({y_index: 1.0, phase: -upper[j]}, -np.inf, 0.0)

            # y <= z - L(1-a).
            coeff = {y_index: 1.0, phase: -lower[j]}
            for idx, weight in zip(unit.idx, unit.weight):
                coeff[int(idx)] = coeff.get(int(idx), 0.0) - float(weight)
            add_row(coeff, -np.inf, unit.bias - lower[j])

    data: list[float] = []
    row_indices: list[int] = []
    col_indices: list[int] = []
    for row_idx, coeff in enumerate(rows):
        for col_idx, value in coeff.items():
            row_indices.append(row_idx)
            col_indices.append(col_idx)
            data.append(value)
    matrix = sparse.coo_matrix(
        (data, (row_indices, col_indices)), shape=(len(rows), total_vars)
    ).tocsr()

    objective = np.zeros(total_vars)
    for j, unit in enumerate(net.hidden):
        objective[n + j] = -unit.output_weight

    start = time.perf_counter()
    result = milp(
        objective,
        integrality=integrality,
        bounds=Bounds(var_lb, var_ub),
        constraints=LinearConstraint(matrix, np.asarray(row_lb), np.asarray(row_ub)),
        options={"time_limit": time_limit, "mip_rel_gap": 1e-10},
    )
    elapsed = time.perf_counter() - start
    if not result.success or result.fun is None:
        raise RuntimeError(f"MILP did not solve to optimality: {result.message}")
    nodes = int(getattr(result, "mip_node_count", 0) or 0)
    return float(-result.fun + net.output_bias), nodes, elapsed



_ARRANGEMENT_COMBINATIONS_38 = np.asarray(
    list(itertools.combinations(range(38), 3)), dtype=np.int16
)


def solve_network_max_arrangement_3d(
    net: ShallowReLUNet, determinant_tolerance: float = 1e-14
) -> tuple[float, int, float]:
    """Globally maximize a 3-input shallow ReLU net by arrangement enumeration.

    On every cell of the activation-hyperplane arrangement the objective is
    affine. A maximum over the bounded box therefore occurs at an arrangement
    vertex, i.e. at the intersection of three independent activation or box
    boundary hyperplanes. The routine enumerates all such intersections.
    """
    if net.input_dim != 3:
        raise ValueError("Arrangement solver is specialized to three inputs")
    hidden_count = len(net.hidden)
    plane_count = hidden_count + 6
    plane_matrix = np.zeros((plane_count, 3), dtype=float)
    plane_rhs = np.zeros(plane_count, dtype=float)
    weight_matrix = np.zeros((hidden_count, 3), dtype=float)
    hidden_bias = np.zeros(hidden_count, dtype=float)
    output_weight = np.zeros(hidden_count, dtype=float)

    for j, unit in enumerate(net.hidden):
        weight_matrix[j, unit.idx] = unit.weight
        hidden_bias[j] = unit.bias
        output_weight[j] = unit.output_weight
        plane_matrix[j] = weight_matrix[j]
        plane_rhs[j] = -unit.bias

    for coordinate in range(3):
        plane_matrix[hidden_count + 2 * coordinate, coordinate] = 1.0
        plane_rhs[hidden_count + 2 * coordinate] = 0.0
        plane_matrix[hidden_count + 2 * coordinate + 1, coordinate] = 1.0
        plane_rhs[hidden_count + 2 * coordinate + 1] = 1.0

    combinations = (
        _ARRANGEMENT_COMBINATIONS_38
        if plane_count == 38
        else np.asarray(list(itertools.combinations(range(plane_count), 3)), dtype=np.int32)
    )
    start = time.perf_counter()
    systems = plane_matrix[combinations]
    right_hand_sides = plane_rhs[combinations]
    n1, n2, n3 = systems[:, 0, :], systems[:, 1, :], systems[:, 2, :]
    cross23 = np.cross(n2, n3)
    cross31 = np.cross(n3, n1)
    cross12 = np.cross(n1, n2)
    determinants = np.einsum("ij,ij->i", n1, cross23)
    nonsingular = np.abs(determinants) > determinant_tolerance
    numerators = (
        right_hand_sides[:, 0, None] * cross23
        + right_hand_sides[:, 1, None] * cross31
        + right_hand_sides[:, 2, None] * cross12
    )
    candidates = numerators[nonsingular] / determinants[nonsingular, None]
    feasible = np.all((candidates >= -1e-9) & (candidates <= 1.0 + 1e-9), axis=1)
    candidates = np.clip(candidates[feasible], 0.0, 1.0)

    best = -np.inf
    for offset in range(0, len(candidates), 10000):
        points = candidates[offset : offset + 10000]
        activations = np.maximum(0.0, points @ weight_matrix.T + hidden_bias)
        values = activations @ output_weight + net.output_bias
        if len(values):
            best = max(best, float(values.max()))
    if not np.isfinite(best):
        raise RuntimeError("Arrangement enumeration found no feasible vertex")
    return best, int(len(candidates)), time.perf_counter() - start

def random_formula(input_dim: int, clauses: int, rng: np.random.Generator) -> list[list[tuple[int, bool]]]:
    formula: list[list[tuple[int, bool]]] = []
    for _ in range(clauses):
        variables = rng.choice(input_dim, size=3, replace=False)
        signs = rng.integers(0, 2, size=3).astype(bool)
        formula.append([(int(i), bool(s)) for i, s in zip(variables, signs)])
    return formula


def minimum_unsatisfied(
    clauses: Sequence[Sequence[tuple[int, bool]]], input_dim: int
) -> int:
    assignments = np.arange(1 << input_dim, dtype=np.uint64)[:, None]
    bits = ((assignments >> np.arange(input_dim, dtype=np.uint64)) & 1).astype(bool)
    satisfied = np.zeros(bits.shape[0], dtype=np.int32)
    for clause in clauses:
        clause_satisfied = np.zeros(bits.shape[0], dtype=bool)
        for var, is_positive in clause:
            clause_satisfied |= bits[:, var] if is_positive else ~bits[:, var]
        satisfied += clause_satisfied
    return int(len(clauses) - satisfied.max())


def cube_block(offset: int = 0) -> list[list[tuple[int, bool]]]:
    """Eight clauses on three variables; every assignment falsifies exactly one."""
    clauses: list[list[tuple[int, bool]]] = []
    for mask in range(8):
        clause: list[tuple[int, bool]] = []
        for j in range(3):
            bit = (mask >> j) & 1
            clause.append((offset + j, bit == 0))
        clauses.append(clause)
    return clauses


def satisfiable_cube_block(offset: int = 0) -> list[list[tuple[int, bool]]]:
    """Eight-clause, same-size satisfiable block obtained from the cube block."""
    clauses = cube_block(offset)
    # Remove the clause falsified by 000 and duplicate one that 000 satisfies.
    return clauses[1:] + [clauses[1]]


def run_identity_experiment(output_dir: Path, seed: int, instances: int) -> None:
    rng = np.random.default_rng(seed)
    rows: list[dict[str, float | int]] = []
    for instance in range(instances):
        input_dim = int(rng.integers(4, 8))
        clause_count = int(rng.integers(4 * input_dim, 7 * input_dim + 1))
        clauses = random_formula(input_dim, clause_count, rng)
        unsatisfied = minimum_unsatisfied(clauses, input_dim)
        net = build_degree_weighted_network(clauses, input_dim, scale=1.0)
        optimum, nodes, elapsed = solve_network_max(net, time_limit=30.0)
        baseline = clause_count / 3.0
        predicted = baseline - unsatisfied / 3.0
        rows.append(
            {
                "instance": instance,
                "variables": input_dim,
                "clauses": clause_count,
                "relu_units": len(net.hidden),
                "min_unsatisfied": unsatisfied,
                "predicted_optimum": predicted,
                "milp_optimum": optimum,
                "absolute_error": abs(optimum - predicted),
                "mip_nodes": nodes,
                "seconds": elapsed,
            }
        )

    path = output_dir / "identity_results.csv"
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def _block_task(task: tuple[str, float, int, int, float]) -> tuple[str, float, int, float, int, float]:
    family, sigma, bit_precision, seed, scale = task
    rng = np.random.default_rng(seed)
    clauses = cube_block(0) if family == "gap" else satisfiable_cube_block(0)
    base = build_degree_weighted_network(clauses, 3, scale=scale)
    perturbed = perturb_network(base, sigma, bit_precision, rng, perturb_output_bias=False)
    optimum, vertices, elapsed = solve_network_max_arrangement_3d(perturbed)
    return family, sigma, seed, optimum, vertices, elapsed


def run_block_pool(
    output_dir: Path,
    sigmas: Sequence[float],
    pool_size: int,
    bit_precision: int,
    seed: int,
    workers: int,
    scale: float,
) -> None:
    tasks: list[tuple[str, float, int, int, float]] = []
    sequence = np.random.SeedSequence(seed)
    child_seeds = sequence.spawn(2 * len(sigmas) * pool_size)
    cursor = 0
    for sigma in sigmas:
        for family in ("sat", "gap"):
            for _ in range(pool_size):
                task_seed = int(child_seeds[cursor].generate_state(1, dtype=np.uint64)[0])
                cursor += 1
                tasks.append((family, float(sigma), bit_precision, task_seed, scale))

    rows: list[dict[str, float | int | str]] = []
    os.environ.setdefault("OMP_NUM_THREADS", "1")
    with ProcessPoolExecutor(max_workers=workers, mp_context=mp.get_context("spawn")) as executor:
        for family, sigma, task_seed, optimum, nodes, elapsed in executor.map(
            _block_task, tasks, chunksize=8
        ):
            rows.append(
                {
                    "family": family,
                    "sigma": sigma,
                    "seed": task_seed,
                    "optimum": optimum,
                    "candidate_vertices": nodes,
                    "seconds": elapsed,
                }
            )

    rows.sort(key=lambda row: (float(row["sigma"]), str(row["family"]), int(row["seed"])))
    path = output_dir / "block_optima.csv"
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def sample_output_bias(
    sigma: float, bit_precision: int, rng: np.random.Generator, count: int
) -> np.ndarray:
    h = 2.0 ** (-bit_precision)
    values = sigma * rng.normal(size=count)
    return np.clip(np.round(values / h) * h, -2.0, 2.0)


def bootstrap_sum(pool: np.ndarray, blocks: int, trials: int, rng: np.random.Generator) -> np.ndarray:
    if blocks == 0:
        return np.zeros(trials)
    # Chunk to keep memory bounded for the largest block count.
    result = np.zeros(trials)
    remaining = blocks
    while remaining:
        chunk = min(remaining, 32)
        result += rng.choice(pool, size=(trials, chunk), replace=True).sum(axis=1)
        remaining -= chunk
    return result


def summarize_robustness(
    output_dir: Path,
    sigmas: Sequence[float],
    blocks: Sequence[int],
    trials: int,
    bit_precision: int,
    seed: int,
    scale: float,
) -> None:
    pool_rows: list[dict[str, str]] = []
    with (output_dir / "block_optima.csv").open() as handle:
        pool_rows = list(csv.DictReader(handle))

    pools: dict[tuple[float, str], np.ndarray] = {}
    for sigma in sigmas:
        for family in ("sat", "gap"):
            values = [
                float(row["optimum"])
                for row in pool_rows
                if math.isclose(float(row["sigma"]), float(sigma), rel_tol=0.0, abs_tol=1e-15)
                and row["family"] == family
            ]
            if not values:
                raise RuntimeError(f"No block pool for sigma={sigma}, family={family}")
            pools[(float(sigma), family)] = np.asarray(values)

    rng = np.random.default_rng(seed)
    block_clauses = 8
    block_baseline = scale * (block_clauses / 3.0)
    rows: list[dict[str, float | int]] = []

    for sigma in sigmas:
        sat_pool = pools[(float(sigma), "sat")]
        gap_pool = pools[(float(sigma), "gap")]
        for block_count in blocks:
            output_bias = sample_output_bias(sigma, bit_precision, rng, trials)
            sat_total = bootstrap_sum(sat_pool, block_count, trials, rng) + output_bias
            gap_total = bootstrap_sum(gap_pool, block_count, trials, rng) + output_bias
            # Same gap-unsatisfiable networks, but two threshold scalings.
            # The PCP threshold leaves a margin growing as r/6; the ablation
            # threshold leaves only a fixed 1/6 margin above the base optimum.
            constant_margin_total = gap_total

            threshold_linear = block_count * block_baseline - scale * block_count / 6.0
            threshold_constant = (
                block_count * (block_baseline - scale / 3.0) + scale / 6.0
            )

            yes_preserved = float(np.mean(sat_total > threshold_linear))
            linear_no_preserved = float(np.mean(gap_total <= threshold_linear))
            constant_no_preserved = float(np.mean(constant_margin_total <= threshold_constant))
            balanced = 0.5 * (yes_preserved + linear_no_preserved)

            linear_margin = np.minimum(sat_total - threshold_linear, threshold_linear - gap_total)
            rows.append(
                {
                    "sigma": sigma,
                    "blocks": block_count,
                    "clauses": block_count * block_clauses,
                    "relu_units": block_count * 32,
                    "yes_preserved": yes_preserved,
                    "linear_gap_no_preserved": linear_no_preserved,
                    "constant_margin_no_preserved": constant_no_preserved,
                    "balanced_linear_preservation": balanced,
                    "linear_margin_median": float(np.median(linear_margin)),
                    "linear_margin_q10": float(np.quantile(linear_margin, 0.10)),
                    "linear_margin_q90": float(np.quantile(linear_margin, 0.90)),
                }
            )

    path = output_dir / "robustness_summary.csv"
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def configure_matplotlib() -> None:
    import matplotlib as mpl

    mpl.use("pgf")
    mpl.rcParams.update(
        {
            "pgf.texsystem": "pdflatex",
            "text.usetex": True,
            "font.family": "serif",
            "font.serif": [],
            "font.size": 9.0,
            "axes.labelsize": 9.0,
            "axes.titlesize": 9.5,
            "legend.fontsize": 8.0,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "figure.dpi": 160,
            "savefig.bbox": "tight",
            "pgf.preamble": "\\usepackage{amsmath,amssymb}",
        }
    )


def plot_results(output_dir: Path, selected_sigmas: Sequence[float]) -> None:
    configure_matplotlib()
    import matplotlib.pyplot as plt

    # Identity plot.
    with (output_dir / "identity_results.csv").open() as handle:
        identity = list(csv.DictReader(handle))
    predicted = np.array([float(row["predicted_optimum"]) for row in identity])
    solved = np.array([float(row["milp_optimum"]) for row in identity])
    clauses = np.array([int(row["clauses"]) for row in identity])

    fig, ax = plt.subplots(figsize=(4.9, 3.25))
    scatter = ax.scatter(predicted, solved, c=clauses, s=28, alpha=0.85, edgecolors="none")
    lo = min(predicted.min(), solved.min())
    hi = max(predicted.max(), solved.max())
    ax.plot([lo, hi], [lo, hi], linestyle="--", linewidth=1.2, label=r"identity line $y=x$")
    ax.set_xlabel(r"Theorem prediction $(m-u^\star)/3$")
    ax.set_ylabel(r"Independent MILP optimum")
    ax.grid(alpha=0.22, linewidth=0.5)
    ax.legend(loc="lower center", bbox_to_anchor=(0.5, 1.02), frameon=False, ncol=1)
    colorbar = fig.colorbar(scatter, ax=ax, pad=0.02)
    colorbar.set_label(r"number of clauses $m$")
    fig.savefig(output_dir / "fig_identity.pdf")
    fig.savefig(output_dir / "fig_identity.pgf")
    plt.close(fig)

    with (output_dir / "robustness_summary.csv").open() as handle:
        summary = list(csv.DictReader(handle))

    # Fixed-noise scaling: constant versus linear gap.
    fig, ax = plt.subplots(figsize=(5.05, 3.35))
    markers = ["o", "s", "^", "D", "P"]
    for idx, sigma in enumerate(selected_sigmas):
        subset = sorted(
            [row for row in summary if math.isclose(float(row["sigma"]), sigma, abs_tol=1e-15)],
            key=lambda row: int(row["relu_units"]),
        )
        x = np.array([int(row["relu_units"]) for row in subset])
        linear = np.array([float(row["linear_gap_no_preserved"]) for row in subset])
        constant = np.array([float(row["constant_margin_no_preserved"]) for row in subset])
        ax.plot(
            x,
            linear,
            marker=markers[idx % len(markers)],
            linewidth=1.5,
            markersize=4.5,
            label=rf"linear margin, $\sigma={sigma:g}$",
        )
        ax.plot(
            x,
            constant,
            marker=markers[idx % len(markers)],
            linewidth=1.2,
            markersize=4.0,
            linestyle="--",
            label=rf"fixed margin, $\sigma={sigma:g}$",
        )
    ax.set_xscale("log", base=2)
    ax.set_ylim(-0.02, 1.02)
    ax.set_xlabel(r"number of ReLU units")
    ax.set_ylabel(r"probability the safe answer is preserved")
    ax.grid(alpha=0.22, linewidth=0.5)
    ax.legend(
        loc="lower center",
        bbox_to_anchor=(0.5, 1.02),
        frameon=False,
        ncol=2,
        columnspacing=1.1,
        handlelength=2.2,
    )
    fig.savefig(output_dir / "fig_gap_scaling.pdf")
    fig.savefig(output_dir / "fig_gap_scaling.pgf")
    plt.close(fig)

    # Noise phase diagram for balanced YES/NO preservation under the linear gap.
    fig, ax = plt.subplots(figsize=(5.05, 3.35))
    all_blocks = sorted({int(row["blocks"]) for row in summary})
    display_blocks = [b for b in all_blocks if b in {1, 4, 16, 64, 128}]
    for idx, block_count in enumerate(display_blocks):
        subset = sorted(
            [row for row in summary if int(row["blocks"]) == block_count],
            key=lambda row: float(row["sigma"]),
        )
        x = np.array([float(row["sigma"]) for row in subset])
        y = np.array([float(row["balanced_linear_preservation"]) for row in subset])
        ax.plot(
            x,
            y,
            marker=markers[idx % len(markers)],
            linewidth=1.5,
            markersize=4.5,
            label=rf"{block_count} blocks ({32 * block_count} ReLUs)",
        )
    ax.set_xscale("log")
    ax.set_ylim(0.45, 1.02)
    ax.set_xlabel(r"coefficient noise $\sigma$")
    ax.set_ylabel(r"balanced answer-preservation probability")
    ax.grid(alpha=0.22, linewidth=0.5)
    ax.legend(
        loc="lower center",
        bbox_to_anchor=(0.5, 1.02),
        frameon=False,
        ncol=2,
        columnspacing=1.2,
        handlelength=2.2,
    )
    fig.savefig(output_dir / "fig_noise_phase.pdf")
    fig.savefig(output_dir / "fig_noise_phase.pgf")
    plt.close(fig)

    # Margin concentration at a representative noise level.
    representative = selected_sigmas[len(selected_sigmas) // 2]
    subset = sorted(
        [row for row in summary if math.isclose(float(row["sigma"]), representative, abs_tol=1e-15)],
        key=lambda row: int(row["relu_units"]),
    )
    fig, ax = plt.subplots(figsize=(5.05, 3.2))
    x = np.array([int(row["relu_units"]) for row in subset])
    median = np.array([float(row["linear_margin_median"]) for row in subset])
    q10 = np.array([float(row["linear_margin_q10"]) for row in subset])
    q90 = np.array([float(row["linear_margin_q90"]) for row in subset])
    ax.fill_between(x, q10, q90, alpha=0.18, label=r"10--90\% Monte Carlo band")
    ax.plot(x, median, marker="o", linewidth=1.6, markersize=4.5, label=r"median signed margin")
    ax.axhline(0.0, linestyle="--", linewidth=1.0)
    ax.set_xscale("log", base=2)
    ax.set_xlabel(r"number of ReLU units")
    ax.set_ylabel(r"worst-side verification margin")
    ax.grid(alpha=0.22, linewidth=0.5)
    ax.legend(loc="lower center", bbox_to_anchor=(0.5, 1.02), frameon=False, ncol=2)
    fig.savefig(output_dir / "fig_margin_concentration.pdf")
    fig.savefig(output_dir / "fig_margin_concentration.pgf")
    plt.close(fig)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-dir", type=Path, default=Path("results"))
    parser.add_argument("--seed", type=int, default=20260713)
    parser.add_argument("--identity-instances", type=int, default=24)
    parser.add_argument("--pool-size", type=int, default=100)
    parser.add_argument("--bootstrap-trials", type=int, default=30000)
    parser.add_argument("--workers", type=int, default=max(2, min(12, os.cpu_count() or 2)))
    parser.add_argument("--bit-precision", type=int, default=16)
    parser.add_argument("--skip-milp", action="store_true")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    sigmas = [0.0015, 0.0025, 0.004, 0.006, 0.009, 0.013, 0.019, 0.028, 0.042, 0.063, 0.095]
    blocks = [1, 2, 4, 8, 16, 32, 64, 128]
    scale = 1.0

    if not args.skip_milp:
        run_identity_experiment(args.output_dir, args.seed, args.identity_instances)
        run_block_pool(
            args.output_dir,
            sigmas,
            args.pool_size,
            args.bit_precision,
            args.seed + 1,
            args.workers,
            scale,
        )
    summarize_robustness(
        args.output_dir,
        sigmas,
        blocks,
        args.bootstrap_trials,
        args.bit_precision,
        args.seed + 2,
        scale,
    )
    plot_results(args.output_dir, selected_sigmas=[0.006, 0.013, 0.028])


if __name__ == "__main__":
    main()


==> anc/code/make_paper_figures.py <==
#!/usr/bin/env python3
from __future__ import annotations
import math
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib as mpl
mpl.use('pgf')
mpl.rcParams.update({
    'pgf.texsystem':'pdflatex',
    'text.usetex':True,
    'font.family':'serif',
    'font.serif':[],
    'font.size':8.2,
    'axes.labelsize':8.4,
    'axes.titlesize':8.8,
    'legend.fontsize':7.3,
    'xtick.labelsize':7.3,
    'ytick.labelsize':7.3,
    'axes.linewidth':0.7,
    'lines.linewidth':1.35,
    'figure.dpi':180,
    'savefig.bbox':'tight',
    'pgf.preamble':r'\usepackage{amsmath,amssymb}',
})
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'results'
FIG=ROOT/'paper'/'figures'
FIG.mkdir(parents=True,exist_ok=True)

# ---------- Figure 1: exact identity and exact perturbed optima ----------
ident=pd.read_csv(DATA/'identity_results.csv')
rob=pd.read_csv(DATA/'arrangement_robustness.csv')
fig,axs=plt.subplots(1,3,figsize=(7.02,2.50),gridspec_kw={'wspace':0.42})
ax=axs[0]
for label,mask,marker in [
    (r'$u^\star=0$',ident.min_unsatisfied.eq(0),'o'),
    (r'$u^\star>0$',ident.min_unsatisfied.gt(0),'s'),
]:
    sub=ident[mask]
    ax.scatter(sub.predicted_optimum,sub.milp_optimum,s=21,marker=marker,label=label,alpha=0.9)
lo=min(ident.predicted_optimum.min(),ident.milp_optimum.min())
hi=max(ident.predicted_optimum.max(),ident.milp_optimum.max())
pad=.03*(hi-lo)
ax.plot([lo-pad,hi+pad],[lo-pad,hi+pad],linestyle='--',linewidth=1.0,label=r'$y=x$')
ax.set_xlim(lo-pad,hi+pad); ax.set_ylim(lo-pad,hi+pad)
ax.set_xlabel(r'theorem: $m/3-u^\star/3$')
ax.set_ylabel(r'global MILP optimum')
ax.set_title(r'\textbf{(a)} Exact integrality identity',loc='left',pad=5)
ax.grid(alpha=.22,linewidth=.45)
ax.legend(loc='lower center',bbox_to_anchor=(.5,1.10),frameon=False,ncol=3,handletextpad=.35,columnspacing=.7)

ax=axs[1]
markers=['o','s','^']
for marker,sigma in zip(markers,[0.028,0.042,0.063]):
    sub=rob[np.isclose(rob.sigma,sigma)].sort_values('relu_units')
    ax.plot(sub.relu_units,sub.balanced_extensive,marker=marker,markersize=3.5,
            label=rf'$\sigma={sigma:g}$')
ax.set_xscale('log',base=2)
ax.set_ylim(.48,1.015)
ax.set_xlabel(r'network size (ReLUs)')
ax.set_ylabel(r'balanced label preservation')
ax.set_title(r'\textbf{(b)} Exhaustive perturbed optima',loc='left',pad=5)
ax.grid(alpha=.22,linewidth=.45)
ax.legend(loc='lower center',bbox_to_anchor=(.5,1.10),frameon=False,ncol=3,handletextpad=.35,columnspacing=.7)

ax=axs[2]
sub=rob[np.isclose(rob.sigma,.042)].sort_values('blocks')
x=sub.relu_units.to_numpy(); q=sub.blocks.to_numpy()
med=sub.extensive_margin_q50.to_numpy()/q
q10=sub.extensive_margin_q10.to_numpy()/q
q90=sub.extensive_margin_q90.to_numpy()/q
ax.fill_between(x,q10,q90,alpha=.18,label=r'10--90\% band')
ax.plot(x,med,marker='o',markersize=3.6,label=r'median')
ax.axhline(0,linestyle='--',linewidth=.9)
ax.set_xscale('log',base=2)
ax.set_xlabel(r'network size (ReLUs)')
ax.set_ylabel(r'worst-side margin per block')
ax.set_title(r'\textbf{(c)} Linear-margin concentration',loc='left',pad=5)
ax.grid(alpha=.22,linewidth=.45)
ax.legend(loc='lower center',bbox_to_anchor=(.5,1.10),frameon=False,ncol=2,handletextpad=.4,columnspacing=.8)
fig.savefig(FIG/'fig_exact_experiments.pdf')
fig.savefig(FIG/'fig_exact_experiments.pgf')
plt.close(fig)

# ---------- Figure 2: deterministic certificate phase transition ----------
cert=pd.read_csv(DATA/'certificate_phase.csv')
qs=[1,4,16,64,128]
fig,axs=plt.subplots(1,3,figsize=(7.02,2.55),gridspec_kw={'wspace':0.42})
markers=['o','s','^','D','P']
ax=axs[0]
for q,mk in zip(qs,markers):
    s=cert[cert.blocks.eq(q)].sort_values('sigma')
    ax.plot(s.sigma,s.extensive_certificate_rate,marker=mk,markersize=3.0,label=rf'$q={q}$')
ax.set_xscale('log'); ax.set_ylim(-.03,1.03)
ax.set_xlabel(r'coefficient noise $\sigma$')
ax.set_ylabel(r'certificate probability')
ax.set_title(r'\textbf{(a)} Extensive gap: $k=q$',loc='left',pad=5)
ax.grid(alpha=.22,linewidth=.45)

ax=axs[1]
for q,mk in zip(qs,markers):
    s=cert[cert.blocks.eq(q)].sort_values('sigma')
    ax.plot(s.sigma,s.one_defect_certificate_rate,marker=mk,markersize=3.0,label=rf'$q={q}$')
ax.set_xscale('log'); ax.set_ylim(-.03,1.03)
ax.set_xlabel(r'coefficient noise $\sigma$')
ax.set_ylabel(r'certificate probability')
ax.set_title(r'\textbf{(b)} Constant gap: $k=1$',loc='left',pad=5)
ax.grid(alpha=.22,linewidth=.45)

def transition(s, col):
    s=s.sort_values('sigma')
    x=s.sigma.to_numpy(); y=s[col].to_numpy()
    above=np.where(y>=.5)[0]; below=np.where(y<.5)[0]
    if len(above)==0: return x[0]
    i=above.max()
    j=below[below>i].min() if np.any(below>i) else i
    if i==j: return x[i]
    # interpolate linearly in probability against log sigma
    t=(.5-y[i])/(y[j]-y[i])
    return float(np.exp(np.log(x[i])+t*(np.log(x[j])-np.log(x[i]))))
crit_ext=[]; crit_one=[]
for q in qs:
    s=cert[cert.blocks.eq(q)]
    crit_ext.append(transition(s,'extensive_certificate_rate'))
    crit_one.append(transition(s,'one_defect_certificate_rate'))
qarr=np.asarray(qs,float); ce=np.asarray(crit_ext); co=np.asarray(crit_one)
sl_ext=np.polyfit(np.log(qarr),np.log(ce),1)[0]
sl_one=np.polyfit(np.log(qarr),np.log(co),1)[0]
ax=axs[2]
ax.loglog(qarr,ce,marker='o',markersize=3.8,label=rf'extensive, slope ${sl_ext:.2f}$')
ax.loglog(qarr,co,marker='s',markersize=3.8,label=rf'constant, slope ${sl_one:.2f}$')
# Reference scalings normalized at q=1.
ax.loglog(qarr,ce[0]*np.ones_like(qarr),linestyle=':',linewidth=1.0,label=r'$q^0$ reference')
ax.loglog(qarr,co[0]/qarr,linestyle='--',linewidth=1.0,label=r'$q^{-1}$ reference')
ax.set_xlabel(r'number of independent blocks $q$')
ax.set_ylabel(r'50\% transition $\sigma_{1/2}$')
ax.set_title(r'\textbf{(c)} Gap scaling law',loc='left',pad=5)
ax.grid(alpha=.22,linewidth=.45,which='both')
# Shared legends sit above the axes and never cover a curve.
q_handles,q_labels=axs[0].get_legend_handles_labels()
fig.legend(q_handles,q_labels,loc='upper center',bbox_to_anchor=(.335,.995),frameon=False,
           ncol=5,handletextpad=.25,columnspacing=.55)
scale_handles,scale_labels=axs[2].get_legend_handles_labels()
fig.legend(scale_handles,scale_labels,loc='upper center',bbox_to_anchor=(.835,.995),frameon=False,
           ncol=2,handletextpad=.3,columnspacing=.55)
fig.subplots_adjust(top=.76)
fig.savefig(FIG/'fig_certificate_scaling.pdf')
fig.savefig(FIG/'fig_certificate_scaling.pgf')
plt.close(fig)

# Save numerical summaries for the paper and audit.
summary=pd.DataFrame({'blocks':qs,'extensive_sigma_half':ce,'one_defect_sigma_half':co})
summary['extensive_loglog_slope']=sl_ext
summary['one_defect_loglog_slope']=sl_one
summary.to_csv(DATA/'certificate_transition_summary.csv',index=False)
print(summary.to_string(index=False))


==> anc/code/paper_claims_check.py <==
#!/usr/bin/env python3
"""Machine-check numerical claims quoted in the manuscript."""
from pathlib import Path
import json
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
R = ROOT / "results"

identity = pd.read_csv(R / "identity_results.csv")
validation = pd.read_csv(R / "arrangement_validation.csv")
rob = pd.read_csv(R / "arrangement_robustness.csv")
trans = pd.read_csv(R / "certificate_transition_summary.csv")
audit = json.loads((R / "proof_audit_rerun.json").read_text())

assert len(identity) == 18
assert identity.absolute_error.max() < 8e-15
assert identity.variables.min() == 4 and identity.variables.max() == 7
assert identity.clauses.min() == 18 and identity.clauses.max() == 47
assert identity.relu_units.min() == 72 and identity.relu_units.max() == 188

assert len(validation) == 44
assert validation.absolute_difference.max() < 8.1e-15


def row(sigma: float, blocks: int):
    x = rob[np.isclose(rob.sigma, sigma) & rob.blocks.eq(blocks)]
    assert len(x) == 1
    return x.iloc[0]

assert abs(row(0.042, 1).balanced_extensive - 0.6947) < 1e-8
assert abs(row(0.042, 128).balanced_extensive - 0.99111) < 1e-8
assert row(0.063, 128).balanced_extensive < 0.75

assert abs(trans.extensive_loglog_slope.iloc[0] + 0.0034963558317873404) < 1e-12
assert abs(trans.one_defect_loglog_slope.iloc[0] + 1.013715250735065) < 1e-12
assert audit["status"] == "PASS"
assert abs(audit["sigma_star"] - 2**-11) < 1e-16
assert audit["rational_exponent_lower_per_clause"] > 1 / 8

print("All manuscript numerical claims pass.")


==> anc/code/proof_checks.py <==
#!/usr/bin/env python3
"""Independent numerical and arithmetic audit for the paper.

The checks are deliberately redundant with the proofs:
  * random E3SAT formulas (including repeated/complementary literals) are solved
    by a global MILP and compared with the exact identity m/3-u*/3;
  * the true sup-norm change of perturbed networks is itself globally optimized
    and compared with the deterministic weighted sensitivity certificate;
  * all fixed constants in the smoothed-hardness theorem are checked with exact
    rational arithmetic where possible.

The numerical checks are diagnostics, not substitutes for the proofs.
"""
from __future__ import annotations

from fractions import Fraction
import json
import math
from pathlib import Path
import sys

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from experiments import (
    HiddenUnit,
    ShallowReLUNet,
    build_degree_weighted_network,
    minimum_unsatisfied,
    perturb_network,
    solve_network_max,
)


def random_formula_with_repetitions(n: int, m: int, rng: np.random.Generator):
    formula = []
    for _ in range(m):
        variables = rng.integers(0, n, size=3)
        signs = rng.integers(0, 2, size=3).astype(bool)
        formula.append([(int(i), bool(s)) for i, s in zip(variables, signs)])
    return formula


def negate_network(net: ShallowReLUNet) -> ShallowReLUNet:
    return ShallowReLUNet(
        net.input_dim,
        tuple(
            HiddenUnit(u.idx.copy(), u.weight.copy(), u.bias, -u.output_weight)
            for u in net.hidden
        ),
        -net.output_bias,
    )


def difference_network(a: ShallowReLUNet, b: ShallowReLUNet) -> ShallowReLUNet:
    """Return the exact shallow network a-b on the common input box."""
    units = list(a.hidden)
    units.extend(
        HiddenUnit(u.idx.copy(), u.weight.copy(), u.bias, -u.output_weight)
        for u in b.hidden
    )
    return ShallowReLUNet(a.input_dim, tuple(units), a.output_bias - b.output_bias)


def base_activation_bound(unit: HiddenUnit) -> float:
    """Activation bounds used by the theorem's weighted certificate."""
    if np.isclose(unit.output_weight, 2.0 / 3.0):
        return 0.5
    if np.isclose(unit.output_weight, -1.0):
        return 2.0 / 3.0
    raise ValueError(f"unexpected base output weight {unit.output_weight}")


def weighted_stability_certificate(
    base: ShallowReLUNet, perturbed: ShallowReLUNet
) -> float:
    if len(base.hidden) != len(perturbed.hidden):
        raise ValueError("graphs differ")
    value = abs(perturbed.output_bias - base.output_bias)
    for u, v in zip(base.hidden, perturbed.hidden):
        radius = base_activation_bound(u)
        value += radius * abs(v.output_weight - u.output_weight)
        value += 2.0 * (
            abs(v.bias - u.bias) + float(np.abs(v.weight - u.weight).sum())
        )
    return value


def main() -> None:
    rng = np.random.default_rng(20260713)
    identity_errors: list[float] = []
    stability_slacks: list[float] = []

    # Exact-identity audit. Repeated variables and complementary literals are
    # allowed on purpose: these are common sources of sign/counting mistakes.
    for _ in range(64):
        n = int(rng.integers(1, 8))
        m = int(rng.integers(1, 22))
        clauses = random_formula_with_repetitions(n, m, rng)
        ustar = minimum_unsatisfied(clauses, n)
        net = build_degree_weighted_network(clauses, n)
        optimum, _, _ = solve_network_max(net, time_limit=90.0)
        predicted = m / 3.0 - ustar / 3.0
        identity_errors.append(abs(optimum - predicted))

    # Deterministic sensitivity audit. The exact sup norm of the difference is
    # computed by two independent global MILPs (for +difference and -difference).
    for _ in range(32):
        n = int(rng.integers(2, 7))
        m = int(rng.integers(3, 13))
        clauses = random_formula_with_repetitions(n, m, rng)
        base = build_degree_weighted_network(clauses, n)
        perturbed = perturb_network(
            base,
            sigma=float(rng.choice([0.002, 0.006, 0.013, 0.025])),
            bit_precision=20,
            rng=rng,
        )
        diff = difference_network(perturbed, base)
        upper_pos, _, _ = solve_network_max(diff, time_limit=90.0)
        upper_neg, _, _ = solve_network_max(negate_network(diff), time_limit=90.0)
        true_sup = max(upper_pos, upper_neg)
        cert = weighted_stability_certificate(base, perturbed)
        stability_slacks.append(cert - true_sup)
        if true_sup > cert + 2e-7:
            raise AssertionError((true_sup, cert))

    # Theorem constants. Håstad with epsilon=1/40 gives an unsatisfied fraction
    # eta=1/10. Sixfold constant padding ensures m>=6. For the compact network,
    # ||c||_1 <= 23m and ||c||_2^2 <= 43m. At sigma=2^-11,
    # gamma/sigma - (mu+1/2)||c||_1 >= (52/15)m because mu<5/6.
    eta = Fraction(1, 10)
    sigma_star = Fraction(1, 2**11)
    gamma_per_clause = eta / 6
    c1_per_clause = Fraction(23, 1)
    c2_sq_per_clause = Fraction(43, 1)
    mu_upper = Fraction(5, 6)
    tail_gap_per_clause = (
        gamma_per_clause / sigma_star
        - (mu_upper + Fraction(1, 2)) * c1_per_clause
    )
    exponent_per_clause = tail_gap_per_clause**2 / (2 * c2_sq_per_clause)

    if tail_gap_per_clause < Fraction(52, 15):
        raise AssertionError(tail_gap_per_clause)
    if exponent_per_clause <= Fraction(1, 8):
        raise AssertionError(exponent_per_clause)
    if not (Fraction(1, 2**20) < sigma_star):
        raise AssertionError("precision guard does not make sigma admissible")

    # Direct numerical check with the exact Gaussian mean (strictly stronger).
    mu = math.sqrt(2.0 / math.pi)
    exact_tail_gap = float(gamma_per_clause / sigma_star) - (mu + 0.5) * 23.0
    exact_exponent = exact_tail_gap**2 / (2.0 * 43.0)

    report = {
        "construction": "compact-four-ReLU-per-clause",
        "identity_instances": len(identity_errors),
        "identity_max_abs_error": float(max(identity_errors)),
        "identity_median_abs_error": float(np.median(identity_errors)),
        "stability_instances": len(stability_slacks),
        "stability_min_certificate_slack": float(min(stability_slacks)),
        "stability_median_certificate_slack": float(np.median(stability_slacks)),
        "eta": float(eta),
        "sigma_star": float(sigma_star),
        "precision_grid_upper": float(Fraction(1, 2**20)),
        "c1_upper_per_clause": float(c1_per_clause),
        "c2_squared_upper_per_clause": float(c2_sq_per_clause),
        "rational_tail_gap_lower_per_clause": float(tail_gap_per_clause),
        "rational_exponent_lower_per_clause": float(exponent_per_clause),
        "exact_gaussian_tail_gap_per_clause": exact_tail_gap,
        "exact_gaussian_exponent_per_clause": exact_exponent,
        "claimed_failure_bound": "exp(-m/8)",
        "status": "PASS",
    }
    out = Path(__file__).resolve().parents[1] / "results" / "proof_audit_rerun.json"
    out.write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/run_exact_experiments.py <==
#!/usr/bin/env python3
"""Regenerate identity instances and the exhaustive three-dimensional block pool."""
from __future__ import annotations

import argparse
from pathlib import Path
import sys

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
sys.path.insert(0, str(HERE))
from experiments import run_identity_experiment, run_block_pool


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--workers", type=int, default=8)
    parser.add_argument("--identity-instances", type=int, default=18)
    parser.add_argument("--pool-size", type=int, default=300)
    parser.add_argument("--B", type=int, default=16)
    parser.add_argument("--seed", type=int, default=20260713)
    parser.add_argument("--output-dir", type=Path, default=ROOT / "results_rerun")
    args = parser.parse_args()

    args.output_dir.mkdir(parents=True, exist_ok=True)
    sigmas = [0.0015, 0.0025, 0.004, 0.006, 0.009, 0.013, 0.019, 0.028, 0.042, 0.063]
    run_identity_experiment(args.output_dir, args.seed, args.identity_instances)
    run_block_pool(
        args.output_dir,
        sigmas,
        args.pool_size,
        args.B,
        args.seed + 1,
        args.workers,
        1.0,
    )
    # Keep the paper's descriptive filename.
    generated = args.output_dir / "block_optima.csv"
    target = args.output_dir / "block_arrangement_pool.csv"
    if generated.exists():
        generated.replace(target)
    print(args.output_dir)


if __name__ == "__main__":
    main()


==> anc/code/summarize_blocks.py <==
#!/usr/bin/env python3
"""Summarize compact block optima into the product experiment used in the paper."""
from __future__ import annotations

import argparse
from pathlib import Path
import sys

import numpy as np
import pandas as pd

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
sys.path.insert(0, str(HERE))
from experiments import bootstrap_sum, sample_output_bias


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--pool", type=Path, default=ROOT / "results" / "block_arrangement_pool.csv")
    parser.add_argument("--output", type=Path, default=ROOT / "results" / "arrangement_robustness_rerun.csv")
    parser.add_argument("--trials", type=int, default=50_000)
    parser.add_argument("--B", type=int, default=16)
    parser.add_argument("--seed", type=int, default=2026071501)
    args = parser.parse_args()

    pool = pd.read_csv(args.pool)
    sigmas = sorted(float(x) for x in pool.sigma.unique())
    blocks = [1, 2, 4, 8, 16, 32, 64, 128]
    rng = np.random.default_rng(args.seed)
    rows: list[dict[str, float | int]] = []
    t_block = 8.0 / 3.0

    for sigma in sigmas:
        sat = pool[np.isclose(pool.sigma, sigma) & pool.family.eq("sat")].optimum.to_numpy()
        gap = pool[np.isclose(pool.sigma, sigma) & pool.family.eq("gap")].optimum.to_numpy()
        if not len(sat) or not len(gap):
            raise RuntimeError(f"missing pool at sigma={sigma}: sat={len(sat)}, gap={len(gap)}")
        for q in blocks:
            output_bias = sample_output_bias(sigma, args.B, rng, args.trials)
            sat_total = bootstrap_sum(sat, q, args.trials, rng) + output_bias
            gap_total = bootstrap_sum(gap, q, args.trials, rng) + output_bias
            one_defect = (
                bootstrap_sum(gap, 1, args.trials, rng)
                + bootstrap_sum(sat, q - 1, args.trials, rng)
                + output_bias
            )
            tau = q * t_block - q / 6.0
            tau_one = q * t_block - 1.0 / 6.0
            yes_margin = sat_total - tau
            no_margin = tau - gap_total
            one_margin = tau_one - one_defect
            worst = np.minimum(yes_margin, no_margin)
            yes = float(np.mean(yes_margin > 0.0))
            no = float(np.mean(no_margin >= 0.0))
            rows.append(
                {
                    "sigma": sigma,
                    "blocks": q,
                    "clauses": 8 * q,
                    "relu_units": 32 * q,
                    "parameters": 112 * q + 1,
                    "yes_preserved": yes,
                    "extensive_no_preserved": no,
                    "one_defect_no_preserved": float(np.mean(one_margin >= 0.0)),
                    "balanced_extensive": 0.5 * (yes + no),
                    "yes_margin_median": float(np.median(yes_margin)),
                    "extensive_margin_median": float(np.median(no_margin)),
                    "one_defect_margin_median": float(np.median(one_margin)),
                    "extensive_margin_q10": float(np.quantile(worst, 0.10)),
                    "extensive_margin_q50": float(np.quantile(worst, 0.50)),
                    "extensive_margin_q90": float(np.quantile(worst, 0.90)),
                }
            )
    out = pd.DataFrame(rows)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    out.to_csv(args.output, index=False)
    print(f"wrote {len(out)} rows to {args.output}")


if __name__ == "__main__":
    main()


==> anc/paper/figures/fig_certificate_scaling.pgf <==
%% Creator: Matplotlib, PGF backend
%%
%% To include the figure in your LaTeX document, write
%%   \input{<filename>.pgf}
%%
%% Make sure the required packages are loaded in your preamble
%%   \usepackage{pgf}
%%
%% Also ensure that all the required font packages are loaded; for instance,
%% the lmodern package is sometimes necessary when using math font.
%%   \usepackage{lmodern}
%%
%% Figures using additional raster images can only be included by \input if
%% they are in the same directory as the main LaTeX file. For loading figures
%% from other directories you can use the `import` package
%%   \usepackage{import}
%%
%% and then include the figures with
%%   \import{<path to file>}{<filename>.pgf}
%%
%% Matplotlib used the following preamble
%%   \def\mathdefault#1{#1}
%%   \everymath=\expandafter{\the\everymath\displaystyle}
%%   \IfFileExists{scrextend.sty}{
%%     \usepackage[fontsize=8.200000pt]{scrextend}
%%   }{
%%     \renewcommand{\normalsize}{\fontsize{8.200000}{9.840000}\selectfont}
%%     \normalsize
%%   }
%%   \usepackage{amsmath,amssymb}
%%   \ifdefined\pdftexversion\else  % non-pdftex case.
%%     \usepackage{fontspec}
%%     \setmainfont{DejaVuSans.ttf}[Path=\detokenize{/opt/pyvenv/lib/python3.13/site-packages/matplotlib/mpl-data/fonts/ttf/}]
%%     \setsansfont{DejaVuSans.ttf}[Path=\detokenize{/opt/pyvenv/lib/python3.13/site-packages/matplotlib/mpl-data/fonts/ttf/}]
%%     \setmonofont{DejaVuSansMono.ttf}[Path=\detokenize{/opt/pyvenv/lib/python3.13/site-packages/matplotlib/mpl-data/fonts/ttf/}]
%%   \fi
%%   \makeatletter\@ifpackageloaded{underscore}{}{\usepackage[strings]{underscore}}\makeatother
%%
\begingroup%
\makeatletter%
\begin{pgfpicture}%
\pgfpathrectangle{\pgfpointorigin}{\pgfqpoint{6.745837in}{2.752754in}}%
\pgfusepath{use as bounding box, clip}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{6.745837in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{6.745837in}{2.752754in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{2.752754in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{2.104198in}}%
\pgfpathlineto{\pgfqpoint{0.495255in}{2.104198in}}%
\pgfpathlineto{\pgfqpoint{0.495255in}{0.446698in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.818568in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{0.818568in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.818568in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.818568in,y=0.349476in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{-5}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.188989in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{1.188989in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.188989in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.188989in,y=0.349476in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{-4}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.559409in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{1.559409in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.559409in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.559409in,y=0.349476in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{-3}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.559655in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.624883in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.671163in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.707060in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.736391in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.761189in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.782671in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.801618in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.930076in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.995304in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.041583in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.077481in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.106811in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.131610in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.153091in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.172039in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.300496in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.365724in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.412004in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.447901in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.477232in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.502030in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.523512in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.542460in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.670917in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.736145in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.782424in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.818322in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.847652in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.872451in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.893932in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.203654in,y=0.198766in,,top]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}coefficient noise $\sigma$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.495255in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.254321in, y=0.459851in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.0}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{0.806344in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{0.806344in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.495255in}{0.806344in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.254321in, y=0.772587in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.2}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{1.119080in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{1.119080in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.495255in}{1.119080in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.254321in, y=1.085323in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.4}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{1.431816in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{1.431816in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.495255in}{1.431816in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.254321in, y=1.398058in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.6}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{1.744552in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{1.744552in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.495255in}{1.744552in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.254321in, y=1.710794in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.8}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{2.057288in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.495255in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.254321in, y=2.023530in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{1.0}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.198766in,y=1.275448in,,bottom,rotate=90.000000]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}certificate probability}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.559655in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.595433in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.631211in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.666988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.702766in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.738544in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.774321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.810099in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.845877in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.881654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.917432in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.953210in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.988988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.024765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.060543in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.096321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.132098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.167876in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.203654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.239431in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.275209in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.310987in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.346765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.382542in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.418320in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.454098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.489875in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.525653in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.561431in}{2.019603in}}%
\pgfpathlineto{\pgfqpoint{1.597208in}{0.750404in}}%
\pgfpathlineto{\pgfqpoint{1.632986in}{0.493843in}}%
\pgfpathlineto{\pgfqpoint{1.668764in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.704541in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.740319in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.776097in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.811875in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.847652in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.020833in}}%
\pgfpathcurveto{\pgfqpoint{0.005525in}{-0.020833in}}{\pgfqpoint{0.010825in}{-0.018638in}}{\pgfqpoint{0.014731in}{-0.014731in}}%
\pgfpathcurveto{\pgfqpoint{0.018638in}{-0.010825in}}{\pgfqpoint{0.020833in}{-0.005525in}}{\pgfqpoint{0.020833in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.020833in}{0.005525in}}{\pgfqpoint{0.018638in}{0.010825in}}{\pgfqpoint{0.014731in}{0.014731in}}%
\pgfpathcurveto{\pgfqpoint{0.010825in}{0.018638in}}{\pgfqpoint{0.005525in}{0.020833in}}{\pgfqpoint{0.000000in}{0.020833in}}%
\pgfpathcurveto{\pgfqpoint{-0.005525in}{0.020833in}}{\pgfqpoint{-0.010825in}{0.018638in}}{\pgfqpoint{-0.014731in}{0.014731in}}%
\pgfpathcurveto{\pgfqpoint{-0.018638in}{0.010825in}}{\pgfqpoint{-0.020833in}{0.005525in}}{\pgfqpoint{-0.020833in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.020833in}{-0.005525in}}{\pgfqpoint{-0.018638in}{-0.010825in}}{\pgfqpoint{-0.014731in}{-0.014731in}}%
\pgfpathcurveto{\pgfqpoint{-0.010825in}{-0.018638in}}{\pgfqpoint{-0.005525in}{-0.020833in}}{\pgfqpoint{0.000000in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.559655in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.595433in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.631211in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.666988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.702766in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.738544in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.774321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.810099in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.845877in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.881654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.917432in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.953210in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.988988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.024765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.060543in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.096321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.132098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.167876in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.203654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.239431in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.275209in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.310987in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.346765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.382542in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.418320in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.454098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.489875in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.525653in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.561431in}{2.019603in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.597208in}{0.750404in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.632986in}{0.493843in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.668764in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.704541in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.740319in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.776097in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.811875in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.847652in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.559655in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.595433in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.631211in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.666988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.702766in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.738544in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.774321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.810099in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.845877in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.881654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.917432in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.953210in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.988988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.024765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.060543in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.096321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.132098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.167876in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.203654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.239431in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.275209in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.310987in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.346765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.382542in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.418320in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.454098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.489875in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.525653in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.561431in}{2.057249in}}%
\pgfpathlineto{\pgfqpoint{1.597208in}{0.543138in}}%
\pgfpathlineto{\pgfqpoint{1.632986in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.668764in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.704541in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.740319in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.776097in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.811875in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.847652in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{-0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{-0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.559655in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.595433in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.631211in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.666988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.702766in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.738544in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.774321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.810099in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.845877in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.881654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.917432in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.953210in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.988988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.024765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.060543in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.096321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.132098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.167876in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.203654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.239431in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.275209in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.310987in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.346765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.382542in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.418320in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.454098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.489875in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.525653in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.561431in}{2.057249in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.597208in}{0.543138in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.632986in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.668764in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.704541in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.740319in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.776097in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.811875in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.847652in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.559655in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.595433in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.631211in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.666988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.702766in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.738544in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.774321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.810099in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.845877in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.881654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.917432in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.953210in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.988988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.024765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.060543in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.096321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.132098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.167876in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.203654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.239431in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.275209in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.310987in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.346765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.382542in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.418320in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.454098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.489875in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.525653in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.561431in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.597208in}{0.493687in}}%
\pgfpathlineto{\pgfqpoint{1.632986in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.668764in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.704541in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.740319in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.776097in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.811875in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.847652in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.559655in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.595433in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.631211in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.666988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.702766in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.738544in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.774321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.810099in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.845877in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.881654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.917432in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.953210in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.988988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.024765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.060543in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.096321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.132098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.167876in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.203654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.239431in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.275209in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.310987in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.346765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.382542in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.418320in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.454098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.489875in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.525653in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.561431in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.597208in}{0.493687in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.632986in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.668764in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.704541in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.740319in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.776097in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.811875in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.847652in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.559655in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.595433in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.631211in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.666988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.702766in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.738544in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.774321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.810099in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.845877in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.881654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.917432in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.953210in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.988988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.024765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.060543in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.096321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.132098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.167876in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.203654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.239431in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.275209in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.310987in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.346765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.382542in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.418320in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.454098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.489875in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.525653in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.561431in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.597208in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.632986in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.668764in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.704541in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.740319in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.776097in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.811875in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.847652in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.029463in}{-0.029463in}}{\pgfqpoint{0.029463in}{0.029463in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{-0.029463in}}%
\pgfpathlineto{\pgfqpoint{0.029463in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.029463in}}%
\pgfpathlineto{\pgfqpoint{-0.029463in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.000000in}{-0.029463in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.559655in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.595433in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.631211in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.666988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.702766in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.738544in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.774321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.810099in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.845877in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.881654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.917432in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.953210in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.988988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.024765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.060543in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.096321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.132098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.167876in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.203654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.239431in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.275209in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.310987in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.346765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.382542in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.418320in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.454098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.489875in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.525653in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.561431in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.597208in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.632986in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.668764in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.704541in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.740319in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.776097in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.811875in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.847652in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.580392,0.403922,0.741176}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.559655in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.595433in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.631211in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.666988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.702766in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.738544in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.774321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.810099in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.845877in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.881654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.917432in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.953210in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{0.988988in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.024765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.060543in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.096321in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.132098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.167876in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.203654in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.239431in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.275209in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.310987in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.346765in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.382542in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.418320in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.454098in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.489875in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.525653in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.561431in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{1.597208in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.632986in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.668764in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.704541in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.740319in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.776097in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.811875in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{1.847652in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.495255in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.580392,0.403922,0.741176}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.580392,0.403922,0.741176}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{-0.006944in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{-0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.559655in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.595433in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.631211in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.666988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.702766in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.738544in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.774321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.810099in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.845877in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.881654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.917432in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.953210in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.988988in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.024765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.060543in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.096321in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.132098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.167876in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.203654in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.239431in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.275209in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.310987in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.346765in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.382542in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.418320in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.454098in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.489875in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.525653in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.561431in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.597208in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.632986in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.668764in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.704541in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.740319in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.776097in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.811875in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.847652in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{0.495255in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.912052in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{0.446698in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.495255in}{2.104198in}}%
\pgfpathlineto{\pgfqpoint{1.912052in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.495255in,y=2.173643in,left,base]{\color{textcolor}{\rmfamily\fontsize{8.800000}{10.560000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}\textbf{(a)} Extensive gap: $k=q$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{2.104198in}}%
\pgfpathlineto{\pgfqpoint{2.507107in}{2.104198in}}%
\pgfpathlineto{\pgfqpoint{2.507107in}{0.446698in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.830420in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{2.830420in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.830420in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.830420in,y=0.349476in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{-5}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.200840in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{3.200840in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.200840in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.200840in,y=0.349476in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{-4}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.571261in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{3.571261in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.571261in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.571261in,y=0.349476in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{-3}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.571507in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.636735in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.683014in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.718912in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.748242in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.773041in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.794522in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.813470in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.941927in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.007155in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.053435in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.089332in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.118663in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.143461in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.164943in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.183891in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.312348in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.377576in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.423855in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.459753in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.489083in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.513882in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.535363in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.554311in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.682768in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.747996in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.794276in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.830173in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.859504in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.884302in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.905784in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.215505in,y=0.198766in,,top]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}coefficient noise $\sigma$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.507107in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.266173in, y=0.459851in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.0}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{0.806344in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{0.806344in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.507107in}{0.806344in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.266173in, y=0.772587in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.2}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{1.119080in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{1.119080in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.507107in}{1.119080in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.266173in, y=1.085323in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.4}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{1.431816in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{1.431816in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.507107in}{1.431816in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.266173in, y=1.398058in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.6}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{1.744552in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{1.744552in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.507107in}{1.744552in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.266173in, y=1.710794in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.8}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{2.057288in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.507107in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.266173in, y=2.023530in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{1.0}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.210617in,y=1.275448in,,bottom,rotate=90.000000]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}certificate probability}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.571507in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.607284in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.643062in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.678840in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.714617in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.750395in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.786173in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.821951in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.857728in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.893506in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.929284in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.965061in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.000839in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.036617in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.072394in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.108172in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.143950in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.179728in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.215505in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.251283in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.287061in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.322838in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.358616in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.394394in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.430171in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.465949in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.501727in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.537505in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.573282in}{2.020854in}}%
\pgfpathlineto{\pgfqpoint{3.609060in}{0.751655in}}%
\pgfpathlineto{\pgfqpoint{3.644838in}{0.493999in}}%
\pgfpathlineto{\pgfqpoint{3.680615in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.716393in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.752171in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.787948in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.823726in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.859504in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.020833in}}%
\pgfpathcurveto{\pgfqpoint{0.005525in}{-0.020833in}}{\pgfqpoint{0.010825in}{-0.018638in}}{\pgfqpoint{0.014731in}{-0.014731in}}%
\pgfpathcurveto{\pgfqpoint{0.018638in}{-0.010825in}}{\pgfqpoint{0.020833in}{-0.005525in}}{\pgfqpoint{0.020833in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.020833in}{0.005525in}}{\pgfqpoint{0.018638in}{0.010825in}}{\pgfqpoint{0.014731in}{0.014731in}}%
\pgfpathcurveto{\pgfqpoint{0.010825in}{0.018638in}}{\pgfqpoint{0.005525in}{0.020833in}}{\pgfqpoint{0.000000in}{0.020833in}}%
\pgfpathcurveto{\pgfqpoint{-0.005525in}{0.020833in}}{\pgfqpoint{-0.010825in}{0.018638in}}{\pgfqpoint{-0.014731in}{0.014731in}}%
\pgfpathcurveto{\pgfqpoint{-0.018638in}{0.010825in}}{\pgfqpoint{-0.020833in}{0.005525in}}{\pgfqpoint{-0.020833in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.020833in}{-0.005525in}}{\pgfqpoint{-0.018638in}{-0.010825in}}{\pgfqpoint{-0.014731in}{-0.014731in}}%
\pgfpathcurveto{\pgfqpoint{-0.010825in}{-0.018638in}}{\pgfqpoint{-0.005525in}{-0.020833in}}{\pgfqpoint{0.000000in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.571507in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.607284in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.643062in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.678840in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.714617in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.750395in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.786173in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.821951in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.857728in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.893506in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.929284in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.965061in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.000839in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.036617in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.072394in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.108172in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.143950in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.179728in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.215505in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.251283in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.287061in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.322838in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.358616in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.394394in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.430171in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.465949in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.501727in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.537505in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.573282in}{2.020854in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.609060in}{0.751655in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.644838in}{0.493999in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.680615in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.716393in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.752171in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.787948in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.823726in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.859504in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.571507in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.607284in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.643062in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.678840in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.714617in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.750395in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.786173in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.821951in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.857728in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.893506in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.929284in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.965061in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.000839in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.036617in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.072394in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.108172in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.143950in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.179728in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.215505in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.251283in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.287061in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.322838in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.358616in}{2.050759in}}%
\pgfpathlineto{\pgfqpoint{3.394394in}{0.494938in}}%
\pgfpathlineto{\pgfqpoint{3.430171in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.465949in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.501727in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.537505in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.573282in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.609060in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.644838in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.680615in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.716393in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.752171in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.787948in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.823726in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.859504in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{-0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{-0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.571507in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.607284in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.643062in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.678840in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.714617in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.750395in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.786173in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.821951in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.857728in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.893506in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.929284in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.965061in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.000839in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.036617in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.072394in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.108172in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.143950in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.179728in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.215505in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.251283in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.287061in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.322838in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.358616in}{2.050759in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.394394in}{0.494938in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.430171in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.465949in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.501727in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.537505in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.573282in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.609060in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.644838in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.680615in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.716393in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.752171in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.787948in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.823726in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.859504in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.571507in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.607284in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.643062in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.678840in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.714617in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.750395in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.786173in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.821951in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.857728in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.893506in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.929284in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.965061in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.000839in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.036617in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.072394in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.108172in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{3.143950in}{2.045326in}}%
\pgfpathlineto{\pgfqpoint{3.179728in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.215505in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.251283in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.287061in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.322838in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.358616in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.394394in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.430171in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.465949in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.501727in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.537505in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.573282in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.609060in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.644838in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.680615in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.716393in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.752171in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.787948in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.823726in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.859504in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.571507in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.607284in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.643062in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.678840in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.714617in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.750395in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.786173in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.821951in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.857728in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.893506in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.929284in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.965061in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.000839in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.036617in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.072394in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.108172in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.143950in}{2.045326in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.179728in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.215505in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.251283in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.287061in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.322838in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.358616in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.394394in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.430171in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.465949in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.501727in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.537505in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.573282in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.609060in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.644838in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.680615in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.716393in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.752171in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.787948in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.823726in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.859504in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.571507in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.607284in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.643062in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.678840in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.714617in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.750395in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.786173in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.821951in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.857728in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.893506in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.929284in}{0.982454in}}%
\pgfpathlineto{\pgfqpoint{2.965061in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.000839in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.036617in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.072394in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.108172in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.143950in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.179728in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.215505in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.251283in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.287061in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.322838in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.358616in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.394394in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.430171in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.465949in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.501727in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.537505in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.573282in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.609060in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.644838in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.680615in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.716393in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.752171in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.787948in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.823726in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.859504in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.029463in}{-0.029463in}}{\pgfqpoint{0.029463in}{0.029463in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{-0.029463in}}%
\pgfpathlineto{\pgfqpoint{0.029463in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.029463in}}%
\pgfpathlineto{\pgfqpoint{-0.029463in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.000000in}{-0.029463in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.571507in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.607284in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.643062in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.678840in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.714617in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.750395in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.786173in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.821951in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.857728in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.893506in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.929284in}{0.982454in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.965061in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.000839in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.036617in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.072394in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.108172in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.143950in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.179728in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.215505in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.251283in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.287061in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.322838in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.358616in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.394394in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.430171in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.465949in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.501727in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.537505in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.573282in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.609060in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.644838in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.680615in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.716393in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.752171in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.787948in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.823726in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.859504in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.580392,0.403922,0.741176}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.571507in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.607284in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.643062in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.678840in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.714617in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.750395in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.786173in}{2.057288in}}%
\pgfpathlineto{\pgfqpoint{2.821951in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{2.857728in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{2.893506in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{2.929284in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{2.965061in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.000839in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.036617in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.072394in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.108172in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.143950in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.179728in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.215505in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.251283in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.287061in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.322838in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.358616in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.394394in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.430171in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.465949in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.501727in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.537505in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.573282in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.609060in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.644838in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.680615in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.716393in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.752171in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.787948in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.823726in}{0.493609in}}%
\pgfpathlineto{\pgfqpoint{3.859504in}{0.493609in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.507107in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.580392,0.403922,0.741176}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.580392,0.403922,0.741176}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{-0.006944in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{-0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.571507in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.607284in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.643062in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.678840in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.714617in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.750395in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.786173in}{2.057288in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.821951in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.857728in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.893506in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.929284in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.965061in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.000839in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.036617in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.072394in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.108172in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.143950in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.179728in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.215505in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.251283in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.287061in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.322838in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.358616in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.394394in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.430171in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.465949in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.501727in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.537505in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.573282in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.609060in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.644838in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.680615in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.716393in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.752171in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.787948in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.823726in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.859504in}{0.493609in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{2.507107in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.923904in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{0.446698in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.507107in}{2.104198in}}%
\pgfpathlineto{\pgfqpoint{3.923904in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.507107in,y=2.173643in,left,base]{\color{textcolor}{\rmfamily\fontsize{8.800000}{10.560000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}\textbf{(b)} Constant gap: $k=1$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{2.104198in}}%
\pgfpathlineto{\pgfqpoint{4.518958in}{2.104198in}}%
\pgfpathlineto{\pgfqpoint{4.518958in}{0.446698in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.583358in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{4.583358in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.583358in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.583358in,y=0.349476in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{0}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.194592in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.194592in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.194592in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.194592in,y=0.349476in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{1}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.805825in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.805825in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.805825in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.805825in,y=0.349476in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{2}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.524124in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{4.524124in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.524124in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.555390in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{4.555390in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.555390in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.767358in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{4.767358in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.767358in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.874991in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{4.874991in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.874991in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.951357in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{4.951357in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.951357in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.010592in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.010592in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.010592in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.058990in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.058990in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.058990in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.099910in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.099910in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.099910in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.135357in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.135357in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.135357in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.166623in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.166623in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.166623in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.378591in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.378591in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.378591in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.486224in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.486224in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.486224in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.562591in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.562591in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.562591in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.621826in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.621826in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.621826in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.670224in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.670224in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.670224in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.711144in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.711144in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.711144in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.746590in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.746590in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.746590in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.777857in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.777857in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.027778in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.027778in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.777857in}{0.446698in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.227357in,y=0.200309in,,top]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}number of independent blocks $q$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.572298in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{0.572298in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{0.572298in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.181572in, y=0.534173in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{-5}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.278617in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.278617in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.278617in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.181572in, y=1.240492in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{-4}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.984936in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.984936in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.984936in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.181572in, y=1.946811in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10^{-3}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.462888in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{0.462888in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{0.462888in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.503849in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{0.503849in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{0.503849in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.539979in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{0.539979in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{0.539979in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.784921in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{0.784921in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{0.784921in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.909298in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{0.909298in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{0.909298in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.997545in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{0.997545in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{0.997545in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.065994in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.065994in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.065994in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.121921in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.121921in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.121921in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.169207in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.169207in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.169207in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.210168in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.210168in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.210168in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.246298in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.246298in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.246298in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.491240in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.491240in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.491240in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.615617in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.615617in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.615617in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.703863in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.703863in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.703863in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.772313in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.772313in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.772313in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.828240in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.828240in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.828240in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.875526in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.875526in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.875526in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.916487in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.916487in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.916487in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{1.952617in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{1.952617in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.602250pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.027778in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.027778in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.518958in}{1.952617in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.126016in,y=1.275448in,,bottom,rotate=90.000000]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}50\% transition $\sigma_{1/2}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.583358in}{2.028790in}}%
\pgfpathlineto{\pgfqpoint{4.951357in}{2.024016in}}%
\pgfpathlineto{\pgfqpoint{5.319357in}{2.022903in}}%
\pgfpathlineto{\pgfqpoint{5.687356in}{2.022901in}}%
\pgfpathlineto{\pgfqpoint{5.871355in}{2.022901in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.026389in}{-0.026389in}}{\pgfqpoint{0.026389in}{0.026389in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.026389in}}%
\pgfpathcurveto{\pgfqpoint{0.006998in}{-0.026389in}}{\pgfqpoint{0.013711in}{-0.023608in}}{\pgfqpoint{0.018660in}{-0.018660in}}%
\pgfpathcurveto{\pgfqpoint{0.023608in}{-0.013711in}}{\pgfqpoint{0.026389in}{-0.006998in}}{\pgfqpoint{0.026389in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.026389in}{0.006998in}}{\pgfqpoint{0.023608in}{0.013711in}}{\pgfqpoint{0.018660in}{0.018660in}}%
\pgfpathcurveto{\pgfqpoint{0.013711in}{0.023608in}}{\pgfqpoint{0.006998in}{0.026389in}}{\pgfqpoint{0.000000in}{0.026389in}}%
\pgfpathcurveto{\pgfqpoint{-0.006998in}{0.026389in}}{\pgfqpoint{-0.013711in}{0.023608in}}{\pgfqpoint{-0.018660in}{0.018660in}}%
\pgfpathcurveto{\pgfqpoint{-0.023608in}{0.013711in}}{\pgfqpoint{-0.026389in}{0.006998in}}{\pgfqpoint{-0.026389in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.026389in}{-0.006998in}}{\pgfqpoint{-0.023608in}{-0.013711in}}{\pgfqpoint{-0.018660in}{-0.018660in}}%
\pgfpathcurveto{\pgfqpoint{-0.013711in}{-0.023608in}}{\pgfqpoint{-0.006998in}{-0.026389in}}{\pgfqpoint{0.000000in}{-0.026389in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.026389in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.583358in}{2.028790in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{4.951357in}{2.024016in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.319357in}{2.022903in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.687356in}{2.022901in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.871355in}{2.022901in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.583358in}{2.028857in}}%
\pgfpathlineto{\pgfqpoint{4.951357in}{1.613461in}}%
\pgfpathlineto{\pgfqpoint{5.319357in}{1.203986in}}%
\pgfpathlineto{\pgfqpoint{5.687356in}{0.742216in}}%
\pgfpathlineto{\pgfqpoint{5.871355in}{0.522039in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.026389in}{-0.026389in}}{\pgfqpoint{0.026389in}{0.026389in}}{%
\pgfpathmoveto{\pgfqpoint{-0.026389in}{-0.026389in}}%
\pgfpathlineto{\pgfqpoint{0.026389in}{-0.026389in}}%
\pgfpathlineto{\pgfqpoint{0.026389in}{0.026389in}}%
\pgfpathlineto{\pgfqpoint{-0.026389in}{0.026389in}}%
\pgfpathlineto{\pgfqpoint{-0.026389in}{-0.026389in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.583358in}{2.028857in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{4.951357in}{1.613461in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.319357in}{1.203986in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.687356in}{0.742216in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.871355in}{0.522039in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{{1.000000pt}{1.650000pt}}{0.000000pt}%
\pgfpathmoveto{\pgfqpoint{4.583358in}{2.028790in}}%
\pgfpathlineto{\pgfqpoint{4.951357in}{2.028790in}}%
\pgfpathlineto{\pgfqpoint{5.319357in}{2.028790in}}%
\pgfpathlineto{\pgfqpoint{5.687356in}{2.028790in}}%
\pgfpathlineto{\pgfqpoint{5.871355in}{2.028790in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.518958in}{0.446698in}}{\pgfqpoint{1.416797in}{1.657500in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{{3.700000pt}{1.600000pt}}{0.000000pt}%
\pgfpathmoveto{\pgfqpoint{4.583358in}{2.028857in}}%
\pgfpathlineto{\pgfqpoint{4.951357in}{1.603611in}}%
\pgfpathlineto{\pgfqpoint{5.319357in}{1.178365in}}%
\pgfpathlineto{\pgfqpoint{5.687356in}{0.753118in}}%
\pgfpathlineto{\pgfqpoint{5.871355in}{0.540495in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{4.518958in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.935755in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{0.446698in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{0.446698in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.518958in}{2.104198in}}%
\pgfpathlineto{\pgfqpoint{5.935755in}{2.104198in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.518958in,y=2.173643in,left,base]{\color{textcolor}{\rmfamily\fontsize{8.800000}{10.560000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}\textbf{(c)} Gap scaling law}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.531270in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{0.632659in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{0.734048in}{2.576712in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.020833in}}%
\pgfpathcurveto{\pgfqpoint{0.005525in}{-0.020833in}}{\pgfqpoint{0.010825in}{-0.018638in}}{\pgfqpoint{0.014731in}{-0.014731in}}%
\pgfpathcurveto{\pgfqpoint{0.018638in}{-0.010825in}}{\pgfqpoint{0.020833in}{-0.005525in}}{\pgfqpoint{0.020833in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.020833in}{0.005525in}}{\pgfqpoint{0.018638in}{0.010825in}}{\pgfqpoint{0.014731in}{0.014731in}}%
\pgfpathcurveto{\pgfqpoint{0.010825in}{0.018638in}}{\pgfqpoint{0.005525in}{0.020833in}}{\pgfqpoint{0.000000in}{0.020833in}}%
\pgfpathcurveto{\pgfqpoint{-0.005525in}{0.020833in}}{\pgfqpoint{-0.010825in}{0.018638in}}{\pgfqpoint{-0.014731in}{0.014731in}}%
\pgfpathcurveto{\pgfqpoint{-0.018638in}{0.010825in}}{\pgfqpoint{-0.020833in}{0.005525in}}{\pgfqpoint{-0.020833in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.020833in}{-0.005525in}}{\pgfqpoint{-0.018638in}{-0.010825in}}{\pgfqpoint{-0.014731in}{-0.014731in}}%
\pgfpathcurveto{\pgfqpoint{-0.010825in}{-0.018638in}}{\pgfqpoint{-0.005525in}{-0.020833in}}{\pgfqpoint{0.000000in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.632659in}{2.576712in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.759395in,y=2.541226in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$q=1$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.073406in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{1.174795in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{1.276184in}{2.576712in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{-0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{-0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.174795in}{2.576712in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.301531in,y=2.541226in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$q=4$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.615543in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{1.716932in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{1.818321in}{2.576712in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.716932in}{2.576712in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.843668in,y=2.541226in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$q=16$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.213043in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{2.314432in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{2.415820in}{2.576712in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.029463in}{-0.029463in}}{\pgfqpoint{0.029463in}{0.029463in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{-0.029463in}}%
\pgfpathlineto{\pgfqpoint{0.029463in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.029463in}}%
\pgfpathlineto{\pgfqpoint{-0.029463in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.000000in}{-0.029463in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.314432in}{2.576712in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.441168in,y=2.541226in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$q=64$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.580392,0.403922,0.741176}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.810542in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{2.911931in}{2.576712in}}%
\pgfpathlineto{\pgfqpoint{3.013320in}{2.576712in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.580392,0.403922,0.741176}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.580392,0.403922,0.741176}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.020833in}{-0.020833in}}{\pgfqpoint{0.020833in}{0.020833in}}{%
\pgfpathmoveto{\pgfqpoint{-0.006944in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{-0.020833in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.020833in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{0.006944in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{0.020833in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.020833in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{-0.006944in}}%
\pgfpathlineto{\pgfqpoint{-0.006944in}{-0.020833in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.911931in}{2.576712in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.038667in,y=2.541226in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$q=128$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.353629in}{2.554073in}}%
\pgfpathlineto{\pgfqpoint{4.455018in}{2.554073in}}%
\pgfpathlineto{\pgfqpoint{4.556407in}{2.554073in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.026389in}{-0.026389in}}{\pgfqpoint{0.026389in}{0.026389in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.026389in}}%
\pgfpathcurveto{\pgfqpoint{0.006998in}{-0.026389in}}{\pgfqpoint{0.013711in}{-0.023608in}}{\pgfqpoint{0.018660in}{-0.018660in}}%
\pgfpathcurveto{\pgfqpoint{0.023608in}{-0.013711in}}{\pgfqpoint{0.026389in}{-0.006998in}}{\pgfqpoint{0.026389in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.026389in}{0.006998in}}{\pgfqpoint{0.023608in}{0.013711in}}{\pgfqpoint{0.018660in}{0.018660in}}%
\pgfpathcurveto{\pgfqpoint{0.013711in}{0.023608in}}{\pgfqpoint{0.006998in}{0.026389in}}{\pgfqpoint{0.000000in}{0.026389in}}%
\pgfpathcurveto{\pgfqpoint{-0.006998in}{0.026389in}}{\pgfqpoint{-0.013711in}{0.023608in}}{\pgfqpoint{-0.018660in}{0.018660in}}%
\pgfpathcurveto{\pgfqpoint{-0.023608in}{0.013711in}}{\pgfqpoint{-0.026389in}{0.006998in}}{\pgfqpoint{-0.026389in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.026389in}{-0.006998in}}{\pgfqpoint{-0.023608in}{-0.013711in}}{\pgfqpoint{-0.018660in}{-0.018660in}}%
\pgfpathcurveto{\pgfqpoint{-0.013711in}{-0.023608in}}{\pgfqpoint{-0.006998in}{-0.026389in}}{\pgfqpoint{0.000000in}{-0.026389in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.026389in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.455018in}{2.554073in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.586824in,y=2.518587in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}extensive, slope $-0.00$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.353629in}{2.413502in}}%
\pgfpathlineto{\pgfqpoint{4.455018in}{2.413502in}}%
\pgfpathlineto{\pgfqpoint{4.556407in}{2.413502in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.026389in}{-0.026389in}}{\pgfqpoint{0.026389in}{0.026389in}}{%
\pgfpathmoveto{\pgfqpoint{-0.026389in}{-0.026389in}}%
\pgfpathlineto{\pgfqpoint{0.026389in}{-0.026389in}}%
\pgfpathlineto{\pgfqpoint{0.026389in}{0.026389in}}%
\pgfpathlineto{\pgfqpoint{-0.026389in}{0.026389in}}%
\pgfpathlineto{\pgfqpoint{-0.026389in}{-0.026389in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.455018in}{2.413502in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.586824in,y=2.378016in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}constant, slope $-1.01$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{{1.000000pt}{1.650000pt}}{0.000000pt}%
\pgfpathmoveto{\pgfqpoint{5.721335in}{2.554073in}}%
\pgfpathlineto{\pgfqpoint{5.822724in}{2.554073in}}%
\pgfpathlineto{\pgfqpoint{5.924113in}{2.554073in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.954529in,y=2.518587in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$q^0$ reference}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.839216,0.152941,0.156863}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{{3.700000pt}{1.600000pt}}{0.000000pt}%
\pgfpathmoveto{\pgfqpoint{5.721335in}{2.389320in}}%
\pgfpathlineto{\pgfqpoint{5.822724in}{2.389320in}}%
\pgfpathlineto{\pgfqpoint{5.924113in}{2.389320in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.954529in,y=2.353834in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$q^{-1}$ reference}}%
\end{pgfscope}%
\end{pgfpicture}%
\makeatother%
\endgroup%


==> anc/paper/figures/fig_exact_experiments.pgf <==
%% Creator: Matplotlib, PGF backend
%%
%% To include the figure in your LaTeX document, write
%%   \input{<filename>.pgf}
%%
%% Make sure the required packages are loaded in your preamble
%%   \usepackage{pgf}
%%
%% Also ensure that all the required font packages are loaded; for instance,
%% the lmodern package is sometimes necessary when using math font.
%%   \usepackage{lmodern}
%%
%% Figures using additional raster images can only be included by \input if
%% they are in the same directory as the main LaTeX file. For loading figures
%% from other directories you can use the `import` package
%%   \usepackage{import}
%%
%% and then include the figures with
%%   \import{<path to file>}{<filename>.pgf}
%%
%% Matplotlib used the following preamble
%%   \def\mathdefault#1{#1}
%%   \everymath=\expandafter{\the\everymath\displaystyle}
%%   \IfFileExists{scrextend.sty}{
%%     \usepackage[fontsize=8.200000pt]{scrextend}
%%   }{
%%     \renewcommand{\normalsize}{\fontsize{8.200000}{9.840000}\selectfont}
%%     \normalsize
%%   }
%%   \usepackage{amsmath,amssymb}
%%   \ifdefined\pdftexversion\else  % non-pdftex case.
%%     \usepackage{fontspec}
%%     \setmainfont{DejaVuSans.ttf}[Path=\detokenize{/opt/pyvenv/lib/python3.13/site-packages/matplotlib/mpl-data/fonts/ttf/}]
%%     \setsansfont{DejaVuSans.ttf}[Path=\detokenize{/opt/pyvenv/lib/python3.13/site-packages/matplotlib/mpl-data/fonts/ttf/}]
%%     \setmonofont{DejaVuSansMono.ttf}[Path=\detokenize{/opt/pyvenv/lib/python3.13/site-packages/matplotlib/mpl-data/fonts/ttf/}]
%%   \fi
%%   \makeatletter\@ifpackageloaded{underscore}{}{\usepackage[strings]{underscore}}\makeatother
%%
\begingroup%
\makeatletter%
\begin{pgfpicture}%
\pgfpathrectangle{\pgfpointorigin}{\pgfqpoint{6.407505in}{2.896682in}}%
\pgfusepath{use as bounding box, clip}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{6.407505in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{6.407505in}{2.896682in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{2.896682in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{2.382500in}}%
\pgfpathlineto{\pgfqpoint{0.462269in}{2.382500in}}%
\pgfpathlineto{\pgfqpoint{0.462269in}{0.457500in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetfillopacity{0.900000}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.900000}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.031823in}{-0.031823in}}{\pgfqpoint{0.031823in}{0.031823in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.031823in}}%
\pgfpathcurveto{\pgfqpoint{0.008440in}{-0.031823in}}{\pgfqpoint{0.016535in}{-0.028470in}}{\pgfqpoint{0.022503in}{-0.022503in}}%
\pgfpathcurveto{\pgfqpoint{0.028470in}{-0.016535in}}{\pgfqpoint{0.031823in}{-0.008440in}}{\pgfqpoint{0.031823in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.031823in}{0.008440in}}{\pgfqpoint{0.028470in}{0.016535in}}{\pgfqpoint{0.022503in}{0.022503in}}%
\pgfpathcurveto{\pgfqpoint{0.016535in}{0.028470in}}{\pgfqpoint{0.008440in}{0.031823in}}{\pgfqpoint{0.000000in}{0.031823in}}%
\pgfpathcurveto{\pgfqpoint{-0.008440in}{0.031823in}}{\pgfqpoint{-0.016535in}{0.028470in}}{\pgfqpoint{-0.022503in}{0.022503in}}%
\pgfpathcurveto{\pgfqpoint{-0.028470in}{0.016535in}}{\pgfqpoint{-0.031823in}{0.008440in}}{\pgfqpoint{-0.031823in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.031823in}{-0.008440in}}{\pgfqpoint{-0.028470in}{-0.016535in}}{\pgfqpoint{-0.022503in}{-0.022503in}}%
\pgfpathcurveto{\pgfqpoint{-0.016535in}{-0.028470in}}{\pgfqpoint{-0.008440in}{-0.031823in}}{\pgfqpoint{0.000000in}{-0.031823in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.031823in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.502367in}{0.511981in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.648025in}{2.068585in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.075196in}{1.290283in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.552554in}{1.938868in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.836517in}{0.965991in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.027460in}{1.225425in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.836517in}{0.965991in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetfillcolor{currentfill}%
\pgfsetfillopacity{0.900000}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.900000}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.031823in}{-0.031823in}}{\pgfqpoint{0.031823in}{0.031823in}}{%
\pgfpathmoveto{\pgfqpoint{-0.031823in}{-0.031823in}}%
\pgfpathlineto{\pgfqpoint{0.031823in}{-0.031823in}}%
\pgfpathlineto{\pgfqpoint{0.031823in}{0.031823in}}%
\pgfpathlineto{\pgfqpoint{-0.031823in}{0.031823in}}%
\pgfpathlineto{\pgfqpoint{-0.031823in}{-0.031823in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.741046in}{0.836274in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.693310in}{0.771415in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.884253in}{1.030849in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.838968in}{2.328019in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.218403in}{1.484858in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.931989in}{1.095708in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{0.884253in}{1.030849in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.170668in}{1.420000in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.552554in}{1.938868in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.075196in}{1.290283in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{1.075196in}{1.290283in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.717178in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{0.717178in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.717178in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.717178in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{7.5}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.075196in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{1.075196in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.075196in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.075196in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10.0}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.433214in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{1.433214in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.433214in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.433214in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{12.5}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.791232in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{1.791232in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.791232in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.791232in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{15.0}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.170668in,y=0.218303in,,top]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}theorem: $m/3-u^\star/3$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{0.511981in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{0.511981in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.462269in}{0.511981in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.309684in, y=0.478223in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{6}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{0.901132in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{0.901132in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.462269in}{0.901132in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.309684in, y=0.867374in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{8}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{1.290283in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{1.290283in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.462269in}{1.290283in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.254321in, y=1.256525in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{10}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{1.679434in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{1.679434in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.462269in}{1.679434in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.254321in, y=1.645676in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{12}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{2.068585in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{2.068585in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.462269in}{2.068585in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.254321in, y=2.034827in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{14}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.198766in,y=1.420000in,,bottom,rotate=90.000000]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}global MILP optimum}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{0.462269in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{{3.700000pt}{1.600000pt}}{0.000000pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{0.462269in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{1.879066in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{0.457500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{0.462269in}{2.382500in}}%
\pgfpathlineto{\pgfqpoint{1.879066in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.462269in,y=2.451944in,left,base]{\color{textcolor}{\rmfamily\fontsize{8.800000}{10.560000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}\textbf{(a)} Exact integrality identity}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetfillopacity{0.900000}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.900000}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.031823in}{-0.031823in}}{\pgfqpoint{0.031823in}{0.031823in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.031823in}}%
\pgfpathcurveto{\pgfqpoint{0.008440in}{-0.031823in}}{\pgfqpoint{0.016535in}{-0.028470in}}{\pgfqpoint{0.022503in}{-0.022503in}}%
\pgfpathcurveto{\pgfqpoint{0.028470in}{-0.016535in}}{\pgfqpoint{0.031823in}{-0.008440in}}{\pgfqpoint{0.031823in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.031823in}{0.008440in}}{\pgfqpoint{0.028470in}{0.016535in}}{\pgfqpoint{0.022503in}{0.022503in}}%
\pgfpathcurveto{\pgfqpoint{0.016535in}{0.028470in}}{\pgfqpoint{0.008440in}{0.031823in}}{\pgfqpoint{0.000000in}{0.031823in}}%
\pgfpathcurveto{\pgfqpoint{-0.008440in}{0.031823in}}{\pgfqpoint{-0.016535in}{0.028470in}}{\pgfqpoint{-0.022503in}{0.022503in}}%
\pgfpathcurveto{\pgfqpoint{-0.028470in}{0.016535in}}{\pgfqpoint{-0.031823in}{0.008440in}}{\pgfqpoint{-0.031823in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.031823in}{-0.008440in}}{\pgfqpoint{-0.028470in}{-0.016535in}}{\pgfqpoint{-0.022503in}{-0.022503in}}%
\pgfpathcurveto{\pgfqpoint{-0.016535in}{-0.028470in}}{\pgfqpoint{-0.008440in}{-0.031823in}}{\pgfqpoint{0.000000in}{-0.031823in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.031823in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{0.379687in}{2.711769in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=0.516562in,y=2.685154in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$u^\star=0$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetfillcolor{currentfill}%
\pgfsetfillopacity{0.900000}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.900000}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.031823in}{-0.031823in}}{\pgfqpoint{0.031823in}{0.031823in}}{%
\pgfpathmoveto{\pgfqpoint{-0.031823in}{-0.031823in}}%
\pgfpathlineto{\pgfqpoint{0.031823in}{-0.031823in}}%
\pgfpathlineto{\pgfqpoint{0.031823in}{0.031823in}}%
\pgfpathlineto{\pgfqpoint{-0.031823in}{0.031823in}}%
\pgfpathlineto{\pgfqpoint{-0.031823in}{-0.031823in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{1.016508in}{2.711769in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.153383in,y=2.685154in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$u^\star>0$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{{3.700000pt}{1.600000pt}}{0.000000pt}%
\pgfpathmoveto{\pgfqpoint{1.553484in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{1.654873in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{1.756262in}{2.720640in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=1.791748in,y=2.685154in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$y=x$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{2.382500in}}%
\pgfpathlineto{\pgfqpoint{2.474121in}{2.382500in}}%
\pgfpathlineto{\pgfqpoint{2.474121in}{0.457500in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.722520in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{2.722520in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.722520in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.722520in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{2^{6}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.090519in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{3.090519in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.090519in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.090519in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{2^{8}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.458519in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{3.458519in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.458519in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.458519in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{2^{10}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.826518in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{3.826518in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.826518in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.826518in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{2^{12}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.182519in,y=0.211111in,,top]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}network size (ReLUs)}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{0.529463in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{0.529463in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.474121in}{0.529463in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.233187in, y=0.495705in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.5}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{0.889276in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{0.889276in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.474121in}{0.889276in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.233187in, y=0.855518in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.6}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{1.249089in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{1.249089in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.474121in}{1.249089in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.233187in, y=1.215331in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.7}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{1.608902in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{1.608902in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.474121in}{1.608902in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.233187in, y=1.575144in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.8}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{1.968715in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{1.968715in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.474121in}{1.968715in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.233187in, y=1.934957in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.9}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{2.328528in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{2.328528in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.474121in}{2.328528in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.233187in, y=2.294770in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{1.0}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.177631in,y=1.420000in,,bottom,rotate=90.000000]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}balanced label preservation}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.538521in}{1.702597in}}%
\pgfpathlineto{\pgfqpoint{2.722520in}{1.988505in}}%
\pgfpathlineto{\pgfqpoint{2.906520in}{2.185430in}}%
\pgfpathlineto{\pgfqpoint{3.090519in}{2.291611in}}%
\pgfpathlineto{\pgfqpoint{3.274519in}{2.324462in}}%
\pgfpathlineto{\pgfqpoint{3.458519in}{2.328528in}}%
\pgfpathlineto{\pgfqpoint{3.642518in}{2.328528in}}%
\pgfpathlineto{\pgfqpoint{3.826518in}{2.328528in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.024306in}{-0.024306in}}{\pgfqpoint{0.024306in}{0.024306in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.024306in}}%
\pgfpathcurveto{\pgfqpoint{0.006446in}{-0.024306in}}{\pgfqpoint{0.012629in}{-0.021745in}}{\pgfqpoint{0.017187in}{-0.017187in}}%
\pgfpathcurveto{\pgfqpoint{0.021745in}{-0.012629in}}{\pgfqpoint{0.024306in}{-0.006446in}}{\pgfqpoint{0.024306in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.024306in}{0.006446in}}{\pgfqpoint{0.021745in}{0.012629in}}{\pgfqpoint{0.017187in}{0.017187in}}%
\pgfpathcurveto{\pgfqpoint{0.012629in}{0.021745in}}{\pgfqpoint{0.006446in}{0.024306in}}{\pgfqpoint{0.000000in}{0.024306in}}%
\pgfpathcurveto{\pgfqpoint{-0.006446in}{0.024306in}}{\pgfqpoint{-0.012629in}{0.021745in}}{\pgfqpoint{-0.017187in}{0.017187in}}%
\pgfpathcurveto{\pgfqpoint{-0.021745in}{0.012629in}}{\pgfqpoint{-0.024306in}{0.006446in}}{\pgfqpoint{-0.024306in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.024306in}{-0.006446in}}{\pgfqpoint{-0.021745in}{-0.012629in}}{\pgfqpoint{-0.017187in}{-0.017187in}}%
\pgfpathcurveto{\pgfqpoint{-0.012629in}{-0.021745in}}{\pgfqpoint{-0.006446in}{-0.024306in}}{\pgfqpoint{0.000000in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.024306in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.538521in}{1.702597in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.722520in}{1.988505in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.906520in}{2.185430in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.090519in}{2.291611in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.274519in}{2.324462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.458519in}{2.328528in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.642518in}{2.328528in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.826518in}{2.328528in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.538521in}{1.230019in}}%
\pgfpathlineto{\pgfqpoint{2.722520in}{1.419029in}}%
\pgfpathlineto{\pgfqpoint{2.906520in}{1.617753in}}%
\pgfpathlineto{\pgfqpoint{3.090519in}{1.783771in}}%
\pgfpathlineto{\pgfqpoint{3.274519in}{1.916866in}}%
\pgfpathlineto{\pgfqpoint{3.458519in}{2.060863in}}%
\pgfpathlineto{\pgfqpoint{3.642518in}{2.202881in}}%
\pgfpathlineto{\pgfqpoint{3.826518in}{2.296541in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.024306in}{-0.024306in}}{\pgfqpoint{0.024306in}{0.024306in}}{%
\pgfpathmoveto{\pgfqpoint{-0.024306in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.024306in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.024306in}{0.024306in}}%
\pgfpathlineto{\pgfqpoint{-0.024306in}{0.024306in}}%
\pgfpathlineto{\pgfqpoint{-0.024306in}{-0.024306in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.538521in}{1.230019in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.722520in}{1.419029in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.906520in}{1.617753in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.090519in}{1.783771in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.274519in}{1.916866in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.458519in}{2.060863in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.642518in}{2.202881in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.826518in}{2.296541in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.538521in}{0.877258in}}%
\pgfpathlineto{\pgfqpoint{2.722520in}{1.015282in}}%
\pgfpathlineto{\pgfqpoint{2.906520in}{1.154602in}}%
\pgfpathlineto{\pgfqpoint{3.090519in}{1.287301in}}%
\pgfpathlineto{\pgfqpoint{3.274519in}{1.365164in}}%
\pgfpathlineto{\pgfqpoint{3.458519in}{1.378945in}}%
\pgfpathlineto{\pgfqpoint{3.642518in}{1.354046in}}%
\pgfpathlineto{\pgfqpoint{3.826518in}{1.315150in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{2.474121in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.024306in}{-0.024306in}}{\pgfqpoint{0.024306in}{0.024306in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.024306in}}%
\pgfpathlineto{\pgfqpoint{-0.024306in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.024306in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.024306in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.538521in}{0.877258in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.722520in}{1.015282in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{2.906520in}{1.154602in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.090519in}{1.287301in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.274519in}{1.365164in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.458519in}{1.378945in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.642518in}{1.354046in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{3.826518in}{1.315150in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{2.474121in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.890918in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{0.457500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.474121in}{2.382500in}}%
\pgfpathlineto{\pgfqpoint{3.890918in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.474121in,y=2.451944in,left,base]{\color{textcolor}{\rmfamily\fontsize{8.800000}{10.560000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}\textbf{(b)} Exhaustive perturbed optima}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.047984in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{2.149373in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{2.250762in}{2.720640in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.024306in}{-0.024306in}}{\pgfqpoint{0.024306in}{0.024306in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.024306in}}%
\pgfpathcurveto{\pgfqpoint{0.006446in}{-0.024306in}}{\pgfqpoint{0.012629in}{-0.021745in}}{\pgfqpoint{0.017187in}{-0.017187in}}%
\pgfpathcurveto{\pgfqpoint{0.021745in}{-0.012629in}}{\pgfqpoint{0.024306in}{-0.006446in}}{\pgfqpoint{0.024306in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.024306in}{0.006446in}}{\pgfqpoint{0.021745in}{0.012629in}}{\pgfqpoint{0.017187in}{0.017187in}}%
\pgfpathcurveto{\pgfqpoint{0.012629in}{0.021745in}}{\pgfqpoint{0.006446in}{0.024306in}}{\pgfqpoint{0.000000in}{0.024306in}}%
\pgfpathcurveto{\pgfqpoint{-0.006446in}{0.024306in}}{\pgfqpoint{-0.012629in}{0.021745in}}{\pgfqpoint{-0.017187in}{0.017187in}}%
\pgfpathcurveto{\pgfqpoint{-0.021745in}{0.012629in}}{\pgfqpoint{-0.024306in}{0.006446in}}{\pgfqpoint{-0.024306in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.024306in}{-0.006446in}}{\pgfqpoint{-0.021745in}{-0.012629in}}{\pgfqpoint{-0.017187in}{-0.017187in}}%
\pgfpathcurveto{\pgfqpoint{-0.012629in}{-0.021745in}}{\pgfqpoint{-0.006446in}{-0.024306in}}{\pgfqpoint{0.000000in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.024306in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.149373in}{2.720640in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=2.286248in,y=2.685154in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\sigma=0.028$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{2.827998in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{2.929387in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{3.030776in}{2.720640in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{1.000000,0.498039,0.054902}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.024306in}{-0.024306in}}{\pgfqpoint{0.024306in}{0.024306in}}{%
\pgfpathmoveto{\pgfqpoint{-0.024306in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.024306in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.024306in}{0.024306in}}%
\pgfpathlineto{\pgfqpoint{-0.024306in}{0.024306in}}%
\pgfpathlineto{\pgfqpoint{-0.024306in}{-0.024306in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{2.929387in}{2.720640in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.066262in,y=2.685154in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\sigma=0.042$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{3.608012in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{3.709401in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{3.810790in}{2.720640in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.172549,0.627451,0.172549}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.024306in}{-0.024306in}}{\pgfqpoint{0.024306in}{0.024306in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.024306in}}%
\pgfpathlineto{\pgfqpoint{-0.024306in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.024306in}{-0.024306in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{0.024306in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{3.709401in}{2.720640in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=3.846276in,y=2.685154in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\sigma=0.063$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{1.000000,1.000000,1.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{2.382500in}}%
\pgfpathlineto{\pgfqpoint{4.485972in}{2.382500in}}%
\pgfpathlineto{\pgfqpoint{4.485972in}{0.457500in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetfillopacity{0.180000}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.550372in}{2.295000in}}%
\pgfpathlineto{\pgfqpoint{4.550372in}{0.545000in}}%
\pgfpathlineto{\pgfqpoint{4.734372in}{0.954321in}}%
\pgfpathlineto{\pgfqpoint{4.918371in}{1.193328in}}%
\pgfpathlineto{\pgfqpoint{5.102371in}{1.356200in}}%
\pgfpathlineto{\pgfqpoint{5.286371in}{1.472010in}}%
\pgfpathlineto{\pgfqpoint{5.470370in}{1.548466in}}%
\pgfpathlineto{\pgfqpoint{5.654370in}{1.604633in}}%
\pgfpathlineto{\pgfqpoint{5.838369in}{1.644975in}}%
\pgfpathlineto{\pgfqpoint{5.838369in}{1.833269in}}%
\pgfpathlineto{\pgfqpoint{5.838369in}{1.833269in}}%
\pgfpathlineto{\pgfqpoint{5.654370in}{1.871416in}}%
\pgfpathlineto{\pgfqpoint{5.470370in}{1.926266in}}%
\pgfpathlineto{\pgfqpoint{5.286371in}{1.987072in}}%
\pgfpathlineto{\pgfqpoint{5.102371in}{2.050678in}}%
\pgfpathlineto{\pgfqpoint{4.918371in}{2.120221in}}%
\pgfpathlineto{\pgfqpoint{4.734372in}{2.189042in}}%
\pgfpathlineto{\pgfqpoint{4.550372in}{2.295000in}}%
\pgfpathlineto{\pgfqpoint{4.550372in}{2.295000in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.734372in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{4.734372in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.734372in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.734372in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{2^{6}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.102371in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{5.102371in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.102371in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.102371in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{2^{8}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.470370in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{5.470370in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.470370in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.470370in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{2^{10}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.838369in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{5.838369in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{0.000000in}{-0.048611in}}{\pgfqpoint{0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.048611in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.838369in}{0.457500in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.838369in,y=0.360278in,,top]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{2^{12}}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.194371in,y=0.211111in,,top]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}network size (ReLUs)}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{0.672463in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{0.672463in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.485972in}{0.672463in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.102870in, y=0.638705in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{\ensuremath{-}0.20}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{0.900462in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{0.900462in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.485972in}{0.900462in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.102870in, y=0.866704in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{\ensuremath{-}0.15}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{1.128461in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{1.128461in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.485972in}{1.128461in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.102870in, y=1.094703in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{\ensuremath{-}0.10}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{1.356460in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{1.356460in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.485972in}{1.356460in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.102870in, y=1.322703in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{\ensuremath{-}0.05}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{1.584459in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{1.584459in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.485972in}{1.584459in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.189675in, y=1.550702in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.00}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{1.812459in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{1.812459in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.485972in}{1.812459in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.189675in, y=1.778701in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.05}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{2.040458in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{2.040458in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.485972in}{2.040458in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.189675in, y=2.006700in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.10}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.451687pt}%
\definecolor{currentstroke}{rgb}{0.690196,0.690196,0.690196}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.220000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{2.268457in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{2.268457in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{0.803000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.048611in}{0.000000in}}{\pgfqpoint{-0.000000in}{0.000000in}}{%
\pgfpathmoveto{\pgfqpoint{-0.000000in}{0.000000in}}%
\pgfpathlineto{\pgfqpoint{-0.048611in}{0.000000in}}%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.485972in}{2.268457in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.189675in, y=2.234699in, left, base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}$\mathdefault{0.15}$}}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.047314in,y=1.420000in,,bottom,rotate=90.000000]{\color{textcolor}{\rmfamily\fontsize{8.400000}{10.080000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}worst-side margin per block}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.550372in}{1.537998in}}%
\pgfpathlineto{\pgfqpoint{4.734372in}{1.631490in}}%
\pgfpathlineto{\pgfqpoint{4.918371in}{1.696518in}}%
\pgfpathlineto{\pgfqpoint{5.102371in}{1.731335in}}%
\pgfpathlineto{\pgfqpoint{5.286371in}{1.740530in}}%
\pgfpathlineto{\pgfqpoint{5.470370in}{1.740851in}}%
\pgfpathlineto{\pgfqpoint{5.654370in}{1.740235in}}%
\pgfpathlineto{\pgfqpoint{5.838369in}{1.739700in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.025000in}{-0.025000in}}{\pgfqpoint{0.025000in}{0.025000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.025000in}}%
\pgfpathcurveto{\pgfqpoint{0.006630in}{-0.025000in}}{\pgfqpoint{0.012989in}{-0.022366in}}{\pgfqpoint{0.017678in}{-0.017678in}}%
\pgfpathcurveto{\pgfqpoint{0.022366in}{-0.012989in}}{\pgfqpoint{0.025000in}{-0.006630in}}{\pgfqpoint{0.025000in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.025000in}{0.006630in}}{\pgfqpoint{0.022366in}{0.012989in}}{\pgfqpoint{0.017678in}{0.017678in}}%
\pgfpathcurveto{\pgfqpoint{0.012989in}{0.022366in}}{\pgfqpoint{0.006630in}{0.025000in}}{\pgfqpoint{0.000000in}{0.025000in}}%
\pgfpathcurveto{\pgfqpoint{-0.006630in}{0.025000in}}{\pgfqpoint{-0.012989in}{0.022366in}}{\pgfqpoint{-0.017678in}{0.017678in}}%
\pgfpathcurveto{\pgfqpoint{-0.022366in}{0.012989in}}{\pgfqpoint{-0.025000in}{0.006630in}}{\pgfqpoint{-0.025000in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.025000in}{-0.006630in}}{\pgfqpoint{-0.022366in}{-0.012989in}}{\pgfqpoint{-0.017678in}{-0.017678in}}%
\pgfpathcurveto{\pgfqpoint{-0.012989in}{-0.022366in}}{\pgfqpoint{-0.006630in}{-0.025000in}}{\pgfqpoint{0.000000in}{-0.025000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.025000in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{4.550372in}{1.537998in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{4.734372in}{1.631490in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{4.918371in}{1.696518in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.102371in}{1.731335in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.286371in}{1.740530in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.470370in}{1.740851in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.654370in}{1.740235in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsys@transformshift{5.838369in}{1.739700in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfpathrectangle{\pgfqpoint{4.485972in}{0.457500in}}{\pgfqpoint{1.416797in}{1.925000in}}%
\pgfusepath{clip}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\pgfsetlinewidth{0.903375pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{{3.330000pt}{1.440000pt}}{0.000000pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{1.584459in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{1.584459in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{4.485972in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.902769in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{0.457500in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{0.457500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetmiterjoin%
\pgfsetlinewidth{0.702625pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.485972in}{2.382500in}}%
\pgfpathlineto{\pgfqpoint{5.902769in}{2.382500in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.485972in,y=2.451944in,left,base]{\color{textcolor}{\rmfamily\fontsize{8.800000}{10.560000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}\textbf{(c)} Linear-margin concentration}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetmiterjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetfillopacity{0.180000}%
\pgfsetlinewidth{0.000000pt}%
\definecolor{currentstroke}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetstrokeopacity{0.000000}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{4.412987in}{2.685154in}}%
\pgfpathlineto{\pgfqpoint{4.615765in}{2.685154in}}%
\pgfpathlineto{\pgfqpoint{4.615765in}{2.756126in}}%
\pgfpathlineto{\pgfqpoint{4.412987in}{2.756126in}}%
\pgfpathlineto{\pgfqpoint{4.412987in}{2.685154in}}%
\pgfpathclose%
\pgfusepath{fill}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=4.656321in,y=2.685154in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}10--90\% band}}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetrectcap%
\pgfsetroundjoin%
\pgfsetlinewidth{1.355062pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfpathmoveto{\pgfqpoint{5.382304in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{5.483692in}{2.720640in}}%
\pgfpathlineto{\pgfqpoint{5.585081in}{2.720640in}}%
\pgfusepath{stroke}%
\end{pgfscope}%
\begin{pgfscope}%
\pgfsetbuttcap%
\pgfsetroundjoin%
\definecolor{currentfill}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetfillcolor{currentfill}%
\pgfsetlinewidth{1.003750pt}%
\definecolor{currentstroke}{rgb}{0.121569,0.466667,0.705882}%
\pgfsetstrokecolor{currentstroke}%
\pgfsetdash{}{0pt}%
\pgfsys@defobject{currentmarker}{\pgfqpoint{-0.025000in}{-0.025000in}}{\pgfqpoint{0.025000in}{0.025000in}}{%
\pgfpathmoveto{\pgfqpoint{0.000000in}{-0.025000in}}%
\pgfpathcurveto{\pgfqpoint{0.006630in}{-0.025000in}}{\pgfqpoint{0.012989in}{-0.022366in}}{\pgfqpoint{0.017678in}{-0.017678in}}%
\pgfpathcurveto{\pgfqpoint{0.022366in}{-0.012989in}}{\pgfqpoint{0.025000in}{-0.006630in}}{\pgfqpoint{0.025000in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{0.025000in}{0.006630in}}{\pgfqpoint{0.022366in}{0.012989in}}{\pgfqpoint{0.017678in}{0.017678in}}%
\pgfpathcurveto{\pgfqpoint{0.012989in}{0.022366in}}{\pgfqpoint{0.006630in}{0.025000in}}{\pgfqpoint{0.000000in}{0.025000in}}%
\pgfpathcurveto{\pgfqpoint{-0.006630in}{0.025000in}}{\pgfqpoint{-0.012989in}{0.022366in}}{\pgfqpoint{-0.017678in}{0.017678in}}%
\pgfpathcurveto{\pgfqpoint{-0.022366in}{0.012989in}}{\pgfqpoint{-0.025000in}{0.006630in}}{\pgfqpoint{-0.025000in}{0.000000in}}%
\pgfpathcurveto{\pgfqpoint{-0.025000in}{-0.006630in}}{\pgfqpoint{-0.022366in}{-0.012989in}}{\pgfqpoint{-0.017678in}{-0.017678in}}%
\pgfpathcurveto{\pgfqpoint{-0.012989in}{-0.022366in}}{\pgfqpoint{-0.006630in}{-0.025000in}}{\pgfqpoint{0.000000in}{-0.025000in}}%
\pgfpathlineto{\pgfqpoint{0.000000in}{-0.025000in}}%
\pgfpathclose%
\pgfusepath{stroke,fill}%
}%
\begin{pgfscope}%
\pgfsys@transformshift{5.483692in}{2.720640in}%
\pgfsys@useobject{currentmarker}{}%
\end{pgfscope}%
\end{pgfscope}%
\begin{pgfscope}%
\definecolor{textcolor}{rgb}{0.000000,0.000000,0.000000}%
\pgfsetstrokecolor{textcolor}%
\pgfsetfillcolor{textcolor}%
\pgftext[x=5.625637in,y=2.685154in,left,base]{\color{textcolor}{\rmfamily\fontsize{7.300000}{8.760000}\selectfont\catcode`\^=\active\def^{\ifmmode\sp\else\^{}\fi}\catcode`\%=\active\def%{\%}median}}%
\end{pgfscope}%
\end{pgfpicture}%
\makeatother%
\endgroup%


==> anc/paper/main.tex <==
\documentclass{article}
\usepackage[margin=1in]{geometry}
\usepackage{times}
\usepackage[round,authoryear]{natbib}
\usepackage[dvipsnames]{xcolor}
\usepackage{amsmath,amssymb,amsthm,mathtools}
\usepackage{booktabs}
\usepackage{graphicx}
\usepackage{microtype}
\usepackage{enumitem}
\usepackage{array}
\usepackage{multirow}
\usepackage{url}
\usepackage[colorlinks=true,allcolors=blue!55!black]{hyperref}
\usepackage[nameinlink,capitalise,noabbrev]{cleveref}
\usepackage{xspace}

\newtheorem{theorem}{Theorem}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{proposition}[theorem]{Proposition}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\newtheorem{remark}[theorem]{Remark}

\newcommand{\relu}{\operatorname{ReLU}}
\newcommand{\OPT}{\operatorname{OPT}}
\newcommand{\TV}{d_{\mathrm{TV}}}
\newcommand{\EE}{\mathbb{E}}
\newcommand{\PP}{\mathbb{P}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\wt}{\widetilde}
\newcommand{\EXACT}{\textsc{Exact-ReLU-Verify}\xspace}
\newcommand{\one}{\mathbf{1}}
\newcommand{\poly}{\operatorname{poly}}
\newcommand{\unsat}{\operatorname{unsat}}
\newcommand{\half}{\tfrac12}
\newcommand{\third}{\tfrac13}
\setlength{\emergencystretch}{2em}
\hypersetup{
  pdftitle={Random Parameter Noise Does Not Make Exact ReLU Verification Easy},
  pdfauthor={Mojtaba Soltanalian},
  pdfsubject={Smoothed hardness of exact ReLU verification}
}

\title{Random Parameter Noise Does Not Make \\ Exact ReLU Verification Easy}
\author{Mojtaba Soltanalian\\
\small Department of Electrical and Computer Engineering\\
\small University of Illinois Chicago\\
\small \texttt{msol@uic.edu}}

\date{July 2026}

\begin{document}
\maketitle

\begin{abstract}
This technical report studies exact verification of ReLU networks in an adversarial smoothed model.  Every network weight and bias is independently perturbed by Gaussian noise, clipped to $[-2,2]$, and rounded to the exact dyadic grid determined by the input bit complexity.  We show that, under the standard assumption $\mathrm{NP}\not\subseteq\mathrm{BPP}$, there is no sound and complete verifier whose expected running time is polynomial in network size, bit complexity, and inverse noise level for every base instance.  The conclusion already holds at the fixed noise level $\sigma_\star=2^{-11}$ for one-hidden-layer networks over a unit box, with hidden fan-in at most three and base coefficients in $[-1,1]$.

The proof combines an exact gap embedding with a quantitative robustness argument.  A four-ReLU-per-clause construction gives
\[
\max_{x\in[0,1]^n}g_\Phi(x)=\frac{m-\unsat(\Phi)}{3}
\]
for every E3SAT formula $\Phi$ with $m$ clauses; coordinatewise threshold rounding never decreases the objective.  A weighted parameter-sensitivity inequality and Gaussian concentration then show that a verification gap linear in $m$ survives the aggregate perturbation of all coefficients with probability at least $1-e^{-m/8}$.  The proof includes clipping, exact dyadic rounding, output-layer perturbations, polynomial-bit sampling of the rounded Gaussian law, and the conversion from expected smoothed running time to a BPP algorithm.  Computational checks test the exact identity and illustrate the different scaling of extensive and constant gaps; they are diagnostics rather than evidence for the complexity theorem.  The result concerns worst-case base networks in the stated absolute-noise model, but it shows that parameter nondegeneracy alone does not yield a universal smoothed-polynomial guarantee for exact verification.
\end{abstract}

\section{Introduction}

Complete neural-network verification requires a decisive answer: either produce an input violating a specification or prove that no such input exists.  For piecewise-linear networks, this task underlies SMT, mixed-integer, and branch-and-bound verifiers \citep{katz2017reluplex,ehlers2017formal,tjeng2019mip,bunel2020branch,wang2021betacrown}.  Verification competitions document continuing algorithmic progress together with substantial variation in difficulty across benchmarks \citep{kaulen2025vnncomp}.

Worst-case hardness does not by itself determine what happens after perturbation.  One possible explanation for difficult instances is that they depend on exact algebraic alignments, vanishing activation margins, or synchronized coefficients.  Under that explanation, generic parameter noise could remove the relevant structure and make exact verification efficient on every smoothed adversarial instance.

Smoothed analysis formalizes this question.  An adversary first chooses an instance; each numerical parameter is then independently perturbed; complexity is averaged only over the perturbation \citep{spielman2004smoothed}.  This framework explains the practical performance of the simplex method and has revealed both positive and negative phenomena in discrete optimization \citep{roeglin2007integer}.  Neural-network verification adds several requirements: the algorithm must establish a universal inequality over a continuum, it must be correct on every rounded rational instance, and all arithmetic must be charged in the ordinary bit model.

We study the perturb-and-round model in which each network coefficient $q$ becomes
\[
\wt q=\operatorname{clip}_{[-2,2]}
\left(2^{-B}\operatorname{round}\bigl(2^B(q+\sigma Z_q)\bigr)\right),
\qquad Z_q\sim\mathcal N(0,1),
\]
independently.  The input box and output threshold are unchanged.  We prove a conditional lower bound against a universal smoothed-polynomial exact verifier under the standard assumption $\mathrm{NP}\not\subseteq\mathrm{BPP}$.

\paragraph{Quantitative step beyond worst-case hardness.}
A worst-case reduction is not automatically robust to parameter noise.  A constant output gap by itself may be overwhelmed by the aggregate motion of linearly many coefficients.  We therefore use a perfect-completeness gap version of E3SAT, obtain a verification margin proportional to the number of clauses, and compare it with the weighted influence of every perturbed parameter.  Concentration then gives exponentially small label-change probability at a noise level independent of network size.  The argument is a quantitative robustification of gap hardness rather than a claim that the particular clause gadget is the only route to such a result.

\paragraph{What is established.}
\begin{enumerate}[leftmargin=1.55em,itemsep=2pt,topsep=3pt]
\item \textbf{An exact continuous extension of E3SAT.}  A formula with $m$ clauses is represented by a one-hidden-layer network with four ReLUs per clause.  Every fractional point is dominated by its coordinatewise threshold rounding, so the ReLU maximization problem has zero integrality gap and an exact closed form in terms of the minimum number of unsatisfied clauses.

\item \textbf{A weighted smoothed-transfer theorem.}  We prove a deterministic bound of the form
\[
\sup_x |g_{\theta'}(x)-g_\theta(x)|
\le \sum_q c_q|\theta'_q-\theta_q|,
\]
where $c_q$ is the worst-case influence of coefficient $q$.  Gaussian concentration for the weighted folded-normal sum yields an explicit label-preservation probability.  The argument handles clipping, exact dyadic rounding, output-layer perturbations, ReLU boundaries, and the full input box.

\item \textbf{A fixed-noise hardness consequence in the bit model.}  With $\sigma_\star=2^{-11}$, the perturbed instance has the same safe/unsafe answer as the source gap formula with probability at least $1-e^{-m/8}$.  We give a polynomial-bit sampler for the rounded Gaussian law and convert the hypothesized expected running-time bound into a BPP algorithm by Markov truncation.

\item \textbf{Computational checks and reproducibility.}  We compare the exact identity with independent MILP optima, globally optimize perturbed three-input networks by activation-arrangement enumeration, cross-check that solver against MILP, and illustrate the different scaling of extensive and one-defect gaps.  These computations audit implementation-sensitive claims and visualize the proof mechanism; they do not establish the complexity result.
\end{enumerate}

The transfer mechanism is intentionally general: other bounded-coefficient gap reductions with an extensive margin and linear weighted sensitivity can support analogous analyses.  The E3SAT construction is used because it gives an exact identity and transparent coefficient accounting.  The theorem does not claim that typical trained networks are usually hard, nor that perturbations cannot help a particular verifier.  It rules out a guarantee that exact verification becomes smoothed-polynomial for \emph{every} adversarial base network under the stated coefficient perturbation.

\section{Model and main result}\label{sec:model}

A feedforward ReLU network is a finite directed acyclic graph.  Each hidden node computes
\[
z_v=b_v+\sum_{u\to v}w_{vu}y_u,
\qquad y_v=\relu(z_v)=\max\{0,z_v\},
\]
and the scalar output $g_N(x)$ is affine in the final hidden layer.  All weights, biases, box endpoints, and thresholds are rational.

For a rational box $X$, define
\[
\EXACT(N,X,\tau)=\one\{g_N(x)\le \tau\text{ for every }x\in X\}.
\]
An unsafe answer therefore needs a witness $x$ with $g_N(x)>\tau$; a safe answer establishes the universal weak inequality.  The instance size $s$ is the number of neurons plus the number of nonzero affine coefficients.  Its bit complexity $B$ is the largest binary encoding length of any rational datum.  Our construction also works under the narrower convention in which $B$ is computed only from network coefficients.

Let $h=2^{-B}$.  For every explicitly present network weight or bias $q$, independently draw $Z_q\sim\mathcal N(0,1)$ and set
\begin{equation}
\wt q=\Pi_{[-2,2]}
\left(h\operatorname{round}\left(\frac{q+\sigma Z_q}{h}\right)\right),
\label{eq:smoothing}
\end{equation}
where $\Pi_{[-2,2]}$ is clipping and $h\le\sigma\le1$.  Zero hidden biases and the affine output bias are included as parameter slots.  If a convention perturbs fewer slots, every robustness bound below only improves.

\begin{theorem}[Fixed-noise smoothed hardness]\label{thm:main}
Let
\[
\sigma_\star=2^{-11}.
\]
Suppose there is a sound and complete exact algorithm $A$ whose expected bit-running time on \eqref{eq:smoothing} is polynomial in $s$, $B$, and $1/\sigma_\star$, for every adversarial base instance satisfying $2^{-B}\le\sigma_\star$.  Then
\[
\mathrm{NP}\subseteq\mathrm{BPP}.
\]
The implication already holds for one-hidden-layer networks over $[0,1]^{n+1}$, hidden fan-in at most three, base coefficients in $[-1,1]$, $4m+1$ hidden ReLUs, at most $14m+4$ perturbed parameter slots, $s=\Theta(m)$, and $20\le B=O(\log(m+2))$.
\end{theorem}

The extra hidden ReLU is an inactive precision guard.  The semantic SAT construction uses exactly four ReLUs per clause.

\section{An exact four-ReLU-per-clause E3SAT embedding}\label{sec:identity}

We use the following standard consequence of H\aa stad's optimal E3SAT inapproximability theorem \citep{hastad2001optimal}.  Choosing approximation parameter $\epsilon=1/40$, it is NP-hard to distinguish formulas for which all clauses can be satisfied from formulas for which every assignment satisfies at most a $9/10$ fraction.  Equivalently, in the no case every assignment violates at least
\begin{equation}
\eta m,\qquad \eta=\frac{1}{10},
\label{eq:eta}
\end{equation}
clauses.  Taking 64 disjoint copies is a constant-factor padding that preserves both alternatives and ensures $m\ge64$.

For a literal $\lambda$, define its relaxed value
\[
\ell_\lambda(x)=
\begin{cases}
 x_i,&\lambda=X_i,\\
 1-x_i,&\lambda=\neg X_i.
\end{cases}
\]
For each occurrence $\lambda_j$ in a clause $C$, create a literal unit
\begin{equation}
h_{C,j}(x)=\relu\left(\ell_{\lambda_j}(x)-\frac12\right)
\quad\text{with output weight }\frac23.
\label{eq:literal-unit}
\end{equation}
For $C=(\lambda_1\vee\lambda_2\vee\lambda_3)$, let
\[
L_C(x)=\frac{\ell_{\lambda_1}(x)+\ell_{\lambda_2}(x)+\ell_{\lambda_3}(x)}{3}
\]
and create one overflow unit
\begin{equation}
r_C(x)=\relu\left(L_C(x)-\frac13\right)
\quad\text{with output weight }-1.
\label{eq:overflow-unit}
\end{equation}
The network output is
\begin{equation}
g_\Phi(x)=\frac23\sum_{C\in\Phi}\sum_{j=1}^3 h_{C,j}(x)
-\sum_{C\in\Phi}r_C(x).
\label{eq:network}
\end{equation}
Every hidden fan-in is at most three.  Literal-unit weights and biases are $\pm1$ and $\pm1/2$; overflow weights are integer multiples of $1/3$ in $[-1,1]$, overflow biases belong to $\{-1/3,0,1/3,2/3\}$, and output weights are $2/3$ or $-1$.

Let $u(a)$ be the number of clauses false under Boolean assignment $a$, and let
\[
u^\star(\Phi)=\min_{a\in\{0,1\}^n}u(a).
\]

\begin{theorem}[Exact integrality and threshold rounding]\label{thm:identity}
For every E3SAT formula $\Phi$ with $m$ clauses,
\begin{equation}
\max_{x\in[0,1]^n}g_\Phi(x)=\frac{m-u^\star(\Phi)}{3}.
\label{eq:identity}
\end{equation}
More strongly, if $a_i=\one\{x_i\ge1/2\}$, then
\[
g_\Phi(x)\le g_\Phi(a).
\]
Thus every maximum has a Boolean representative.
\end{theorem}

\begin{proof}
Write $\delta_i=\min\{x_i,1-x_i\}$ and let $d_i$ be the number of literal occurrences of variable $X_i$.  The elementary identity
\begin{equation}
\frac23\relu\left(\ell_\lambda(x)-\frac12\right)
=\frac13\left|x_i-\frac12\right|+\frac{\ell_\lambda(x)}{3}-\frac16
\label{eq:fusion}
\end{equation}
uses $|\ell_\lambda(x)-1/2|=|x_i-1/2|$.  Summing \eqref{eq:fusion} over all $3m$ occurrences and using
$L_C-\relu(L_C-1/3)=\min\{L_C,1/3\}$ gives
\begin{equation}
g_\Phi(x)=
\frac13\sum_i d_i\left|x_i-\frac12\right|-\frac{m}{2}
+\sum_{C\in\Phi}\min\left\{L_C(x),\frac13\right\}.
\label{eq:fused-objective}
\end{equation}
Set $V=\sum_i d_i\delta_i$.  Since $\sum_i d_i=3m$, the first two terms in \eqref{eq:fused-objective} equal $-V/3$.

Let $F(a)$ be the set of clauses false under the rounded assignment $a$, and put $u=|F(a)|$.  For $C\in F(a)$, every relaxed literal value equals the corresponding $\delta_i$.  If $D_C$ is the sum of the three occurrence distances, then
\[
\frac13-\min\left\{\frac{D_C}{3},\frac13\right\}
=\frac13\max\{0,1-D_C\}
\ge\frac{1-D_C}{3}.
\]
The reward deficits of clauses satisfied by $a$ are nonnegative.  Therefore
\begin{align*}
\frac m3-g_\Phi(x)
&\ge \frac V3+\frac u3-\frac13\sum_{C\in F(a)}D_C\\
&\ge \frac u3,
\end{align*}
where the final inequality holds because false-clause occurrences are a subset of all literal occurrences, so $\sum_{C\in F(a)}D_C\le V$.

At the Boolean point $a$, each satisfied clause contributes exactly $1/3$ and each false clause contributes zero; hence $g_\Phi(a)=(m-u)/3$.  The displayed inequality is exactly $g_\Phi(x)\le g_\Phi(a)$.  Maximizing over $x$ and choosing an assignment minimizing $u$ proves \eqref{eq:identity}.
\end{proof}

The exact identity yields an extensive symmetric verification gap.  Set
\begin{equation}
T=\frac m3,
\qquad
\tau=T-\frac{\eta m}{6}=\frac{19m}{60},
\qquad
\Gamma=\frac{\eta m}{6}=\frac m{60}.
\label{eq:threshold-margin}
\end{equation}
If $\Phi$ is satisfiable, some Boolean input has $g_\Phi=T=\tau+\Gamma$.  In the no case, \cref{thm:identity} gives
\[
\max_xg_\Phi(x)\le T-\frac{\eta m}{3}=\tau-\Gamma.
\]
The two alternatives are separated from the unchanged threshold by the same margin $\Gamma$.

\section{Weighted robustness under perturbation}\label{sec:robustness}

\subsection{The precision guard}

The smoothing model requires $2^{-B}\le\sigma$.  To make the fixed $\sigma_\star$ admissible under any natural convention for $B$, add one input $x_0\in[0,1]$ and one hidden unit
\begin{equation}
d(x_0)=\relu\left(-1+2^{-20}x_0\right)
\quad\text{with output weight }1.
\label{eq:guard}
\end{equation}
Its base output is identically zero, so it does not change \eqref{eq:identity} or the threshold gap.  Its coefficient $2^{-20}$ ensures $B\ge20$ and therefore
\[
2^{-B}\le2^{-20}<2^{-11}=\sigma_\star.
\]
The guard's perturbation is included in all bounds below.

\subsection{A deterministic weighted sensitivity inequality}

Let $\theta$ denote the vector of all network parameter slots, including hidden biases, output weights, and the output bias.  For each slot $q$, define a nonnegative influence coefficient $c_q$:
\begin{center}
\begin{tabular}{lc}
\toprule
parameter class & influence $c_q$\\
\midrule
hidden input weight or hidden bias & $2$\\
literal-unit output weight & $1/2$\\
overflow-unit output weight & $2/3$\\
precision-guard output weight & $0$\\
output bias & $1$\\
\bottomrule
\end{tabular}
\end{center}

\begin{lemma}[Uniform weighted sensitivity]\label{lem:sensitivity}
For every clipped coefficient vector $\theta'\in[-2,2]^P$ on the same graph,
\begin{equation}
\sup_{x\in[0,1]^{n+1}}
|g_{\theta'}(x)-g_\theta(x)|
\le \sum_{q=1}^P c_q|\theta'_q-\theta_q|.
\label{eq:weighted-sensitivity}
\end{equation}
The inequality is valid without fixing an activation pattern and remains valid when a base or perturbed preactivation equals zero.
\end{lemma}

\begin{proof}
For hidden unit $v$, define
\[
e_v=|b'_v-b_v|+\sum_j|w'_{vj}-w_{vj}|.
\]
Because every input coordinate lies in $[0,1]$,
$|z'_v(x)-z_v(x)|\le e_v$.  ReLU is 1-Lipschitz, so
$|y'_v(x)-y_v(x)|\le e_v$.

Let $a_v$ and $a'_v$ be the base and perturbed output weights.  Clipping gives $|a'_v|\le2$.  If $Y_v$ is a uniform upper bound on the base activation, then
\begin{align*}
|a'_vy'_v-a_vy_v|
&=|(a'_v-a_v)y_v+a'_v(y'_v-y_v)|\\
&\le Y_v|a'_v-a_v|+2e_v.
\end{align*}
For literal units $Y_v=1/2$; for overflow units $Y_v=2/3$; for the inactive precision guard $Y_v=0$.  Summing the displayed bound and adding the output-bias error gives exactly \eqref{eq:weighted-sensitivity}.
\end{proof}

Define
\begin{equation}
C=\sum_qc_q,
\qquad
D^2=\sum_qc_q^2,
\qquad
\mu=\EE|Z|=\sqrt{2/\pi}.
\label{eq:CD}
\end{equation}
The compact construction admits tight linear bounds.  Per clause, the three literal units contribute $27/2$ to $C$ and $99/4$ to $D^2$; the overflow unit contributes at most $26/3$ and $148/9$.  The precision guard and output bias add at most $5$ to $C$ and $9$ to $D^2$.  Hence, for $m\ge64$,
\begin{equation}
C\le \frac{133m}{6}+5\le23m,
\qquad
D^2\le\frac{1483m}{36}+9\le43m.
\label{eq:CD-bounds}
\end{equation}

\subsection{A reusable Gaussian transfer theorem}

\begin{theorem}[Weighted smoothed-gap transfer]\label{thm:transfer}
Suppose a verification instance has symmetric margin $\Gamma>0$ around its threshold and satisfies \eqref{eq:weighted-sensitivity}.  Let $h=2^{-B}$ and assume every base coefficient lies in $[-1,1]$.  If
\begin{equation}
\Lambda
:=\frac{\Gamma}{\sigma}
-\left(\mu+\frac{h}{2\sigma}\right)C
>0,
\label{eq:lambda}
\end{equation}
then perturbation \eqref{eq:smoothing} changes the exact safe/unsafe answer with probability at most
\begin{equation}
\exp\left(-\frac{\Lambda^2}{2D^2}\right).
\label{eq:transfer-prob}
\end{equation}
\end{theorem}

\begin{proof}
Nearest-grid rounding changes a scalar by at most $h/2$.  Projection onto $[-2,2]$ is nonexpansive relative to every base point $q\in[-1,1]$, so
\begin{equation}
|\wt q-q|\le\sigma|Z_q|+\frac h2.
\label{eq:scalar-drift}
\end{equation}
Combining \eqref{eq:scalar-drift} with \cref{lem:sensitivity} gives
\[
\sup_x|g_{\wt\theta}(x)-g_\theta(x)|
\le \sigma F(Z)+\frac{hC}{2},
\qquad
F(Z)=\sum_qc_q|Z_q|.
\]
The function $F:\RR^P\to\RR$ is $D$-Lipschitz in Euclidean norm, and $\EE F=\mu C$.  Gaussian concentration for Lipschitz functions \citep{boucheron2013concentration} implies
\[
\PP\{F-\mu C\ge t\}
\le\exp\left(-\frac{t^2}{2D^2}\right).
\]
A label change requires the uniform output displacement to reach at least $\Gamma$.  This implies $F-\mu C\ge\Lambda$, and \eqref{eq:transfer-prob} follows.
\end{proof}

\begin{remark}[Scope of the transfer theorem]\label{rem:scope}
The theorem is not specific to the E3SAT embedding.  For example, if $G=(V,E)$ is an unweighted graph, then
\[
g_G(x)=\sum_{\{i,j\}\in E}
\bigl(\relu(x_i-x_j)+\relu(x_j-x_i)\bigr)
=\sum_{\{i,j\}\in E}|x_i-x_j|
\]
has maximum $\operatorname{MaxCut}(G)$ over $[0,1]^{|V|}$: with all other coordinates fixed, the objective is convex in one coordinate, so an endpoint choice cannot decrease it, and repeated endpoint rounding yields a Boolean maximizer.  This two-ReLU-per-edge representation is closely related to existing shallow-network hardness constructions \citep{froese2025complexity}.  Combined with standard constant-factor gap hardness for MAX-CUT \citep{hastad2001optimal} and the same linear coefficient accounting, it gives a parallel route to a qualitative fixed-noise statement.  We retain the E3SAT instantiation because its exact optimum, coefficient bounds, and preservation constants are particularly direct.
\end{remark}

\subsection{Explicit fixed-noise instantiation}

For our reduction, $\Gamma=m/60$, $\sigma_\star=2^{-11}$, and $h\le2^{-20}<\sigma_\star$.  Using the coarser but convenient inequality $h/(2\sigma_\star)\le1/2$, $\mu<5/6$, and \eqref{eq:CD-bounds},
\begin{align}
\Lambda
&\ge \frac{m/60}{2^{-11}}
-\left(\frac56+\frac12\right)23m\\
&=\frac{512m}{15}-\frac{92m}{3}
=\frac{52m}{15}.
\label{eq:lambda-lower}
\end{align}
Consequently,
\begin{equation}
\frac{\Lambda^2}{2D^2}
\ge
\frac{(52m/15)^2}{86m}
=\frac{2704}{19350}m
>\frac m8.
\label{eq:exponent}
\end{equation}

\begin{corollary}[Exponential label preservation]\label{cor:preservation}
For every padded gap instance in the reduction,
\[
\PP\{\text{the perturbation changes the exact answer}\}
\le e^{-m/8}.
\]
In particular, because $m\ge64$, the preservation probability exceeds $1-e^{-8}>0.9996$.
\end{corollary}

This is the central smoothed-hardness mechanism.  Both the logical margin and the weighted aggregate perturbation scale linearly with $m$; a sufficiently small \emph{constant} noise level leaves a positive linear separation, and concentration makes failure exponentially unlikely.

\section{From label preservation to a BPP collapse}\label{sec:bpp}

We now complete the proof of \cref{thm:main}.  The construction is polynomial-time and has $4m+1$ hidden ReLUs.  Counting all possible sparse incoming weights, hidden biases, output weights, the precision guard, and the output bias gives at most
\begin{equation}
P\le14m+4
\label{eq:param-count}
\end{equation}
perturbed slots.  After removing unused variables, $n\le3m$; under any standard convention counting input and output nodes, the instance size remains $s=\Theta(m)$.  All semantic coefficients have constant bit length, the guard gives $B\ge20$, and the threshold $19m/60$ gives $B=O(\log(m+2))$ if thresholds are included in $B$.

Assume the verifier $A$ in \cref{thm:main} exists.  Let
\[
Q(s,B,1/\sigma_\star)
\]
be a polynomial upper bound on its expected running time under the exact perturbation law, including any internal randomness.  The polynomial may be hard-coded into the derived machine because the complexity implication is for the fixed algorithm $A$.  Run $A$ for at most $100Q$ bit operations.  Markov's inequality bounds the timeout probability under the exact smoothing distribution by $1/100$.

A standard probabilistic Turing machine cannot sample an ideal real Gaussian at unit cost.  The dyadic rounding makes the required discrete law efficiently approximable.  For one coefficient, the support is
\[
G_B=\{-2,-2+h,\ldots,2-h,2\},
\qquad |G_B|=2^{B+2}+1=\poly(s).
\]
Each interior atom probability is a difference of normal CDF values,
\begin{equation}
p_q(r)=
\Phi\left(\frac{r+h/2-q}{\sigma_\star}\right)
-
\Phi\left(\frac{r-h/2-q}{\sigma_\star}\right),
\label{eq:atom}
\end{equation}
with the two endpoint atoms absorbing the tails.  The normal CDF is polynomial-time computable to any requested number of bits \citep{ko1991real}.  Approximating each marginal by a dyadic probability table within total variation $\epsilon/P$, and sampling that table exactly, produces a joint distribution within $\epsilon$ of the exact independent product law.  Full normalization and bit-complexity details are in \cref{app:sampling}.

Choose $\epsilon=1/100$.  Total variation cannot increase after applying the verifier, its internal randomness, and the timeout rule.  The resulting polynomial-time randomized SAT algorithm can fail only if:
\begin{enumerate}[leftmargin=1.6em,itemsep=1pt,topsep=2pt]
\item the perturbation changes the reduction label, probability at most $e^{-8}$;
\item the exact verifier exceeds its timeout, probability at most $1/100$; or
\item approximate sampling changes the final event, probability at most $1/100$.
\end{enumerate}
The total is below $1/3$.  Accept exactly when $A$ reports \emph{unsafe}.  A satisfiable source instance maps to an unsafe network, while a no instance maps to a safe network, except on the accounted-for perturbation event.  Thus SAT lies in BPP and $\mathrm{NP}\subseteq\mathrm{BPP}$.

The verifier itself is never allowed to be approximate or wrong: approximation is used only by the outer randomized reduction to sample a distribution close to the exact rounded Gaussian law.

\section{Computational checks and numerical illustration}\label{sec:experiments}

The theorem is analytic, and experiments cannot establish smoothed complexity.  We use computations only to test implementation-sensitive consequences of the proof: the exact continuous-to-Boolean identity, global optimization after perturbation, and the different scaling of extensive and constant gaps.  All raw data, fixed seeds, and scripts are included in the reproducibility package.

\subsection{Exact identity and exhaustively optimized perturbations}

\paragraph{Identity audit.}
We generated 18 random E3SAT formulas with 4--7 variables and 18--47 clauses.  The minimum number $u^\star$ of false clauses was found by exhaustive Boolean enumeration.  We then built the compact networks, containing 72--188 ReLUs, and independently maximized them with exact logical big-$M$ formulations using interval-tight preactivation bounds.  The prediction $(m-u^\star)/3$ agreed with the reported global MILP optimum to maximum absolute error $7.11\times10^{-15}$.

\paragraph{Three-dimensional exhaustive laboratory.}
For perturbation studies we use two eight-clause blocks on three variables.  The \emph{gap block} contains all eight sign patterns and therefore falsifies exactly one clause under every Boolean assignment.  The same-size \emph{satisfiable block} removes the clause false at $000$ and duplicates one clause true at $000$.  Each compact block contains 32 ReLUs and 112 coefficient slots before the shared output bias.

A shallow ReLU network is affine on every cell of its activation-hyperplane arrangement.  In three dimensions, a maximum on a box occurs at an arrangement vertex.  For every perturbed block we enumerated all
\[
\binom{32+6}{3}=8{,}436
\]
triples of activation planes and box facets, discarded singular or infeasible intersections, and evaluated the network at every retained point.  We generated 300 globally optimized blocks of each family at each of ten noise levels from $0.0015$ through $0.063$, with $B=16$.  Forty-four independently selected optima were cross-checked against a separate MILP model; the maximum discrepancy was $7.99\times10^{-15}$.

Disjoint blocks have disjoint inputs and additive outputs, so the product optimum is exactly the sum of the block optima plus one independently perturbed output bias.  We formed 50,000 bootstrap products for each noise/size cell and each
$q\in\{1,2,4,8,16,32,64,128\}$, reaching 4,096 ReLUs and $112q+1=14{,}337$ perturbed slots.

\begin{figure}[t]
\centering
\includegraphics[width=\textwidth]{figures/fig_exact_experiments.pdf}
\caption{\textbf{Exact algebra and exhaustive low-dimensional perturbation study.}
(a) The closed-form optimum in \cref{thm:identity} versus independent global MILP solves.  (b) Balanced preservation of satisfiable and extensively unsatisfiable labels for products of globally optimized three-input blocks.  At $\sigma=0.042$, preservation rises from $0.695$ for one block to $0.991$ for 128 blocks.  At $\sigma=0.063$, systematic side bias prevents convergence to one.  (c) At $\sigma=0.042$, the worst-side margin per block concentrates around a positive constant as the number of blocks grows.  The band is the empirical 10th--90th percentile.  }
\label{fig:exact}
\end{figure}

\Cref{fig:exact}(b)--(c) isolates the extensive-gap phenomenon.  At intermediate noise, one block is unreliable, yet independent products become highly reliable because their signed margin grows and concentrates linearly.  At larger noise, an asymmetric shift in the perturbed optimum can dominate; replication then amplifies the bias.  The theorem avoids relying on cancellation or empirical symmetry by using the deterministic sensitivity certificate.

\subsection{The deterministic certificate exhibits the predicted scaling}

For a realized perturbation, define the exact certificate quantity
\begin{equation}
W(\Delta\theta)=\sum_qc_q|\Delta\theta_q|.
\label{eq:certificate}
\end{equation}
By \cref{lem:sensitivity}, the answer is deterministically preserved whenever $W(\Delta\theta)<\Gamma$.  We compare two block products built from the same parameterized networks:
\begin{itemize}[leftmargin=1.5em,itemsep=1pt,topsep=2pt]
\item in the \emph{extensive-gap} family, all $q$ blocks are gap blocks and $\Gamma=q/6$;
\item in the \emph{one-defect} ablation, only one block carries the logical defect, so $\Gamma=1/6$ while the number of perturbed parameters still grows with $q$.
\end{itemize}

For each $q\in\{1,4,16,64,128\}$ and 37 logarithmically spaced noise levels, we drew 12,000 exact rounded/clipped single-block perturbations at $B=24$ and formed 40,000 bootstrap products.  The extensive family crosses 50\% certificate probability at essentially constant noise, from $1.154\times10^{-3}$ at $q=1$ to $1.132\times10^{-3}$ at $q=128$.  The fitted log--log slope is $-0.0035$.  The one-defect transition falls from $1.154\times10^{-3}$ to $8.49\times10^{-6}$, with slope $-1.014$, matching the predicted $q^{-1}$ law.

\begin{figure}[t]
\centering
\includegraphics[width=\textwidth]{figures/fig_certificate_scaling.pdf}
\caption{\textbf{The extensive verification gap is the fixed-noise mechanism.}
(a) With gap $\Gamma=q/6$, the weighted-certificate transition is essentially independent of the number of perturbed blocks.  (b) With fixed gap $\Gamma=1/6$, admissible noise shrinks as the network grows.  (c) Empirical 50\% transition scales: slope $-0.00$ for the extensive gap and $-1.01$ for the one-defect ablation, compared with $q^0$ and $q^{-1}$ references.}
\label{fig:certificate}
\end{figure}

This ablation illustrates the quantitative condition used by the proof.  In the present construction, fixed noise is possible because the logical margin and aggregate coefficient influence grow at the same extensive scale.

\section{Related work}

\paragraph{Exact ReLU verification.}
Reluplex and related SMT methods \citep{katz2017reluplex,ehlers2017formal}, MILP formulations \citep{tjeng2019mip,anderson2020strong}, and branch-and-bound methods \citep{bunel2020branch,wang2021betacrown} exploit the piecewise-linear structure of ReLU networks while retaining completeness.  Convex relaxations provide scalable bounds but face intrinsic tightness barriers without branching or additional structure \citep{salman2019convex}.  Reachability and verification are NP-hard for highly restricted shallow networks \citep{salzer2021reachability,froese2025complexity}; more recent work gives strong parameterized and approximation hardness for shallow ReLU optimization and verification \citep{froese2025parameterized}.  Worst-case hardness alone does not rule out smoothed polynomial time, because a hard family may be unstable under the prescribed perturbation.

\paragraph{Gap reductions and robustness.}
The present proof should be viewed as a quantitative robustification of gap hardness.  The weighted transfer theorem applies whenever a reduction supplies a sufficiently large verification margin relative to its aggregate coefficient sensitivity.  As noted in \cref{rem:scope}, cut-based shallow-network constructions provide another natural route.  The contribution here is therefore not that the E3SAT gadget is uniquely capable of surviving noise, but that the perturb-and-round model, exact rational correctness, fixed-noise preservation, sampling law, and expected-time conversion are handled together with explicit constants.

\paragraph{Smoothed complexity.}
Smoothed analysis takes a worst case over base inputs and an average over local perturbations \citep{spielman2004smoothed}.  Integer programming demonstrates that smoothing can improve algorithms without erasing all discrete structure \citep{roeglin2007integer}.  In the present setting, the source inapproximability gap is converted into an extensive verification margin and compared directly with weighted coefficient motion.

\paragraph{Parameter smoothing in neural learning.}
\citet{daniely2023smoothness} study computational hardness of learning neural networks under parameter smoothing.  Learning and exact verification differ in their quantifiers, objectives, and correctness requirements.  Our result concerns universal exact verification of a supplied rational network, uses a standard NP-hard gap source, and derives the collapse $\mathrm{NP}\subseteq\mathrm{BPP}$ rather than relying on an average-case conjecture.

\section{Limitations and conclusion}

The theorem concerns worst-case base networks in a specific absolute-parameter-noise model.  It does not predict verifier runtime on networks trained from a particular data distribution, and it does not preclude polynomial algorithms under monotonicity, fixed input dimension, bounded unstable-neuron count, special architectures, or training-induced margins.  The input box and threshold are not perturbed.  The explicit constant $2^{-11}$ is conservative and small relative to the coefficient range, rather than optimized.  Similar conclusions may be obtainable from other gap reductions satisfying the transfer theorem's sensitivity condition.

The computational study uses separable low-dimensional products so that every perturbed block can be globally optimized and independently cross-checked.  It is a diagnostic illustration of the proof mechanism, not a benchmark of modern vision-scale verifiers and not evidence that typical trained networks are difficult after perturbation.

Within these limits, the theorem gives a precise negative result for the stated smoothed model: independent parameter noise and generic activation geometry do not by themselves guarantee smoothed-polynomial exact verification for every adversarial base instance.  The main technical content is the explicit robust-gap accounting, including exact dyadic rounding, clipping, bit-complexity sampling, and expected-time conversion.

\paragraph{Reproducibility.}
The accompanying archive contains the full LaTeX source, fixed random seeds, raw CSV files, figure-generation scripts, proof-audit code, and instructions for rerunning the computations.  The appendices below record the encoding, concentration, sampling, and bit-complexity details.

\section*{Acknowledgments}
The author thanks Prof. Vincent Froese for helpful feedback, in particular for emphasizing the relationship between the smoothed-hardness argument and existing gap reductions for shallow ReLU optimization. 
\begin{thebibliography}{30}

\bibitem[Anderson et~al.(2020)Anderson, Huchette, Ma, Tjandraatmadja, and Vielma]{anderson2020strong}
Ross Anderson, Joey Huchette, Will Ma, Christian Tjandraatmadja, and Juan Pablo Vielma.
\newblock Strong mixed-integer programming formulations for trained neural networks.
\newblock \emph{Mathematical Programming}, 183:3--39, 2020.

\bibitem[Boucheron et~al.(2013)Boucheron, Lugosi, and Massart]{boucheron2013concentration}
St\'ephane Boucheron, G\'abor Lugosi, and Pascal Massart.
\newblock \emph{Concentration Inequalities: A Nonasymptotic Theory of Independence}.
\newblock Oxford University Press, 2013.

\bibitem[Bunel et~al.(2020)Bunel, Lu, Turkaslan, Torr, Kohli, and Kumar]{bunel2020branch}
Rudy Bunel, Jingyue Lu, Ilker Turkaslan, Philip H. S. Torr, Pushmeet Kohli, and M. Pawan Kumar.
\newblock Branch and bound for piecewise linear neural network verification.
\newblock \emph{Journal of Machine Learning Research}, 21(42):1--39, 2020.

\bibitem[Daniely et~al.(2023)Daniely, Srebro, and Vardi]{daniely2023smoothness}
Amit Daniely, Nathan Srebro, and Gal Vardi.
\newblock Computational complexity of learning neural networks: Smoothness and degeneracy.
\newblock In \emph{Advances in Neural Information Processing Systems}, volume 36, 2023.

\bibitem[Ehlers(2017)]{ehlers2017formal}
R{\"u}diger Ehlers.
\newblock Formal verification of piece-wise linear feed-forward neural networks.
\newblock In \emph{Automated Technology for Verification and Analysis}, pages 269--286, 2017.

\bibitem[Froese et~al.(2025)Froese, Grillo, and Skutella]{froese2025complexity}
Vincent Froese, Moritz Grillo, and Martin Skutella.
\newblock Complexity of injectivity and verification of {ReLU} neural networks
  (extended abstract).
\newblock In \emph{Proceedings of the 38th Conference on Learning Theory},
  volume 291 of \emph{Proceedings of Machine Learning Research},
  pages 2188--2189, 2025.

\bibitem[Froese et~al.(2026)Froese, Grillo, Hertrich, and Stargalla]{froese2025parameterized}
Vincent Froese, Moritz Leo Grillo, Christoph Hertrich, and Moritz Stargalla.
\newblock Parameterized hardness of zonotope containment and neural network verification.
\newblock In \emph{International Conference on Learning Representations}, 2026.

\bibitem[H{\aa}stad(2001)]{hastad2001optimal}
Johan H{\aa}stad.
\newblock Some optimal inapproximability results.
\newblock \emph{Journal of the ACM}, 48(4):798--859, 2001.

\bibitem[Huangfu and Hall(2018)]{huangfu2018parallelizing}
Qi Huangfu and J. A. Julian Hall.
\newblock Parallelizing the dual revised simplex method.
\newblock \emph{Mathematical Programming Computation}, 10(1):119--142, 2018.

\bibitem[Katz et~al.(2017)Katz, Barrett, Dill, Julian, and Kochenderfer]{katz2017reluplex}
Guy Katz, Clark Barrett, David L. Dill, Kyle Julian, and Mykel J. Kochenderfer.
\newblock Reluplex: An efficient {SMT} solver for verifying deep neural networks.
\newblock In \emph{Computer Aided Verification}, pages 97--117, 2017.

\bibitem[Kaulen et~al.(2025)Kaulen, Ladner, Bak, Brix, Duong, Flinkow, Johnson, Koller, Manino, Nguyen, and Wu]{kaulen2025vnncomp}
Konstantin Kaulen, Tobias Ladner, Stanley Bak, Christopher Brix, Hai Duong,
Thomas Flinkow, Taylor T. Johnson, Lukas Koller, Edoardo Manino,
ThanhVu H. Nguyen, and Haoze Wu.
\newblock The 6th international verification of neural networks competition
  ({VNN-COMP} 2025): Summary and results.
\newblock arXiv:2512.19007, 2025.

\bibitem[Ko(1991)]{ko1991real}
Ker-I Ko.
\newblock \emph{Complexity Theory of Real Functions}.
\newblock Birkh{\"a}user Boston, 1991.

\bibitem[R{\"o}glin and V{\"o}cking(2007)]{roeglin2007integer}
Heiko R{\"o}glin and Berthold V{\"o}cking.
\newblock Smoothed analysis of integer programming.
\newblock \emph{Mathematical Programming}, 110(1):21--56, 2007.

\bibitem[Salman et~al.(2019)Salman, Yang, Zhang, Hsieh, and Zhang]{salman2019convex}
Hadi Salman, Greg Yang, Huan Zhang, Cho-Jui Hsieh, and Pengchuan Zhang.
\newblock A convex relaxation barrier to tight robustness verification of neural networks.
\newblock In \emph{Advances in Neural Information Processing Systems}, volume 32, 2019.

\bibitem[S{\"a}lzer and Lange(2021)]{salzer2021reachability}
Marco S{\"a}lzer and Martin Lange.
\newblock Reachability is {NP}-complete even for the simplest neural networks.
\newblock In \emph{Reachability Problems}, pages 149--164, 2021.

\bibitem[Spielman and Teng(2004)]{spielman2004smoothed}
Daniel A. Spielman and Shang-Hua Teng.
\newblock Smoothed analysis of algorithms: Why the simplex algorithm usually
  takes polynomial time.
\newblock \emph{Journal of the ACM}, 51(3):385--463, 2004.

\bibitem[Tjeng et~al.(2019)Tjeng, Xiao, and Tedrake]{tjeng2019mip}
Vincent Tjeng, Kai Y. Xiao, and Russ Tedrake.
\newblock Evaluating robustness of neural networks with mixed integer programming.
\newblock In \emph{International Conference on Learning Representations}, 2019.

\bibitem[Virtanen et~al.(2020)]{virtanen2020scipy}
Pauli Virtanen, Ralf Gommers, Travis E. Oliphant, et~al.
\newblock {SciPy} 1.0: Fundamental algorithms for scientific computing in Python.
\newblock \emph{Nature Methods}, 17:261--272, 2020.

\bibitem[Wang et~al.(2021)Wang, Zhang, Xu, Lin, Jana, Hsieh, and Kolter]{wang2021betacrown}
Shiqi Wang, Huan Zhang, Kaidi Xu, Xue Lin, Suman Jana, Cho-Jui Hsieh,
and J. Zico Kolter.
\newblock {$\beta$-CROWN}: Efficient bound propagation with per-neuron split
  constraints for neural network robustness verification.
\newblock In \emph{Advances in Neural Information Processing Systems},
  volume 34, 2021.

\end{thebibliography}

\clearpage
\appendix

\section{Full reduction and encoding details}\label{app:reduction}

\subsection{Source promise problem and constant padding}

H\aa stad's E3SAT theorem implies that for every fixed $\epsilon>0$, it is NP-hard to distinguish a satisfiable E3SAT formula from one in which no assignment satisfies more than a $7/8+\epsilon$ fraction of clauses \citep{hastad2001optimal}.  Set $\epsilon=1/40$.  Then $7/8+1/40=9/10$, giving \eqref{eq:eta}.  If the resulting formula has $m_0$ clauses, make 64 disjoint variable-renamed copies.  The new formula has $m=64m_0\ge64$ clauses, remains satisfiable in the yes case, and has the same maximum satisfiable fraction in the no case.  This is a fixed constant blowup.

\subsection{Coefficient expansion}

For a positive literal, \eqref{eq:literal-unit} has incoming weight $1$ and bias $-1/2$; for a negative literal it has weight $-1$ and bias $1/2$.  For a clause with $k$ negative literals,
\[
L_C(x)-\frac13
=\sum_{i\in P_C}\frac{x_i}{3}
-\sum_{i\in N_C}\frac{x_i}{3}
+\frac{k-1}{3}.
\]
If a variable is repeated, equal-variable coefficients are combined and exact zeros are omitted.  The resulting fan-in is at most three, every incoming coefficient lies in $[-1,1]$, and the bias belongs to $\{-1/3,0,1/3,2/3\}$.  The output weights $2/3$ and $-1$ also lie in $[-1,1]$.

The precision guard \eqref{eq:guard} has one weight $2^{-20}$, bias $-1$, and output weight $1$.  Its base preactivation is at most $-1+2^{-20}<0$ on $[0,1]$.

\subsection{Counts}

The semantic construction has $3m$ literal units and $m$ overflow units.  Its parameter slots are bounded by
\begin{center}
\begin{tabular}{lrr}
\toprule
component & hidden units & parameter slots\\
\midrule
literal units & $3m$ & $9m$\\
overflow units & $m$ & at most $5m$\\
precision guard & $1$ & $3$\\
output bias & -- & $1$\\
\midrule
total & $4m+1$ & at most $14m+4$\\
\bottomrule
\end{tabular}
\end{center}
A parameter slot is counted even when its base value is zero.  The instance-size definition counts only nonzero coefficients, so this table is an upper bound for that contribution.  There are at most $3m$ used Boolean variables, and thus the total number of input, hidden, and output nodes plus nonzero coefficients is between constant multiples of $m$.

All semantic coefficients have constant bit length.  The guard gives $B\ge20$.  The threshold $19m/60$ and the formula encoding have $O(\log(m+2))$-bit rational data, so $B=O(\log(m+2))$ under the broad convention that includes the threshold and box endpoints.  Under a network-only convention, $B$ is a fixed constant at least 20.  Both conventions make $2^{-B}\le2^{-20}<\sigma_\star$ and make the rounded support polynomial in the input length.

\subsection{Strict unsafe and weak safe inequalities}

In the satisfiable case the Boolean witness has base output $\tau+\Gamma$.  On the event
\[
\sup_x|g_{\wt\theta}(x)-g_\theta(x)|<\Gamma,
\]
that same witness remains strictly above $\tau$, as required for an unsafe answer.  In the no case every base output is at most $\tau-\Gamma$, so every perturbed output is strictly below $\tau$.  The safe weak inequality therefore holds.  The concentration proof treats every perturbation with uniform displacement at least $\Gamma$, including equality, as part of the failure event.  No correctness claim therefore depends on a tie convention at the output threshold.

\section{Full robustness calculations}\label{app:robustness}

\subsection{Derivation of the influence norms}

For each literal unit there is one incoming weight, one hidden bias, and one output weight.  The incoming parameters have influence 2 and the output parameter has influence $1/2$.  Three literal units per clause therefore contribute
\[
3\left(2+2+\frac12\right)=\frac{27}{2}
\]
to $C$, and
\[
3\left(2^2+2^2+\left(\frac12\right)^2\right)=\frac{99}{4}
\]
to $D^2$.

An overflow unit has at most three incoming weights, one hidden bias, and one output weight.  It contributes at most
\[
4\cdot2+\frac23=\frac{26}{3}
\]
to $C$, and
\[
4\cdot2^2+\left(\frac23\right)^2=\frac{148}{9}
\]
to $D^2$.  Thus the semantic per-clause totals are
\[
\frac{27}{2}+\frac{26}{3}=\frac{133}{6},
\qquad
\frac{99}{4}+\frac{148}{9}=\frac{1483}{36}.
\]
The guard's incoming weight and bias contribute 4 to $C$ and 8 to $D^2$; its output weight has influence zero because the base activation is identically zero.  The output bias contributes 1 to both $C$ and $D^2$.  This gives the first inequalities in \eqref{eq:CD-bounds}; $m\ge64$ yields the simplified bounds.

\subsection{Clipping and rounding}

Let $R_h(t)=h\operatorname{round}(t/h)$.  Every nearest-grid rule satisfies $|R_h(t)-t|\le h/2$.  Since $q\in[-1,1]\subset[-2,2]$ and Euclidean projection onto an interval is nonexpansive relative to a point in that interval,
\[
|\Pi_{[-2,2]}(R_h(q+\sigma Z))-q|
\le |R_h(q+\sigma Z)-q|
\le \sigma|Z|+\frac h2.
\]
This remains true when the noisy rounded value lies outside the clipping interval.

\subsection{Gaussian concentration constants}

The map $F(z)=\sum_qc_q|z_q|$ is $D$-Lipschitz because
\[
|F(z)-F(z')|
\le\sum_qc_q|z_q-z'_q|
\le D\|z-z'\|_2.
\]
Its expectation is $\mu C$, where $\mu=\sqrt{2/\pi}<5/6$.  The standard Gaussian concentration inequality for Lipschitz functions gives
\[
\PP\{F\ge\mu C+t\}\le e^{-t^2/(2D^2)}.
\]
At $\Gamma=m/60$ and $\sigma_\star=2^{-11}$, and using only $h\le\sigma_\star$, the rational lower bound \eqref{eq:lambda-lower} follows.  The exact Gaussian mean would give the stronger per-clause tail separation $4.2819\ldots$ and exponent $0.2132\ldots m$; the paper uses the rational lower bounds $52m/15$ and $m/8$.

\section{Polynomial-bit sampling of the rounded Gaussian law}\label{app:sampling}

\subsection{One marginal}

Fix a base coefficient $q$, precision $B$, $h=2^{-B}$, and fixed rational $\sigma_\star$.  The support after rounding and clipping is
\[
G_B=\{-2,-2+h,\ldots,2-h,2\},
\qquad M=|G_B|=2^{B+2}+1.
\]
For an interior point $r$, the probability is \eqref{eq:atom}; the endpoint probabilities aggregate the corresponding half-infinite tails.  Every CDF argument is rational with $O(B)$ bits and lies in a fixed bounded interval depending only on $\sigma_\star$.  The standard normal CDF is polynomial-time computable as a real function \citep{ko1991real}; equivalently, one may combine polynomial-time evaluation of $e^{-x^2/2}$ on a fixed interval with quadrature or power-series approximation and elementary tail bounds.  Thus each atom can be approximated to $R$ binary digits in time $\poly(B,R)$.

Let the desired marginal total-variation error be $\varepsilon/P$.  Approximate each exact probability $p_i$ by a rational $a_i$ satisfying
\[
|a_i-p_i|\le\delta:=\frac{\varepsilon}{32PM},
\]
and replace negative approximations by zero.  The resulting vector has $\ell_1$ error at most $M\delta$, and its sum differs from one by at most the same amount.  Normalizing it increases the $\ell_1$ error by only a constant factor.  Next choose a dyadic denominator $2^R$ with
\[
2^R\ge\frac{16PM}{\varepsilon},
\]
round the first $M-1$ normalized probabilities downward to multiples of $2^{-R}$, and place the leftover mass on the last atom.  This changes the $\ell_1$ distance by at most $2M2^{-R}$.  With the displayed choices, the final dyadic marginal lies within $\varepsilon/P$ total variation of the exact marginal.  It can be sampled exactly using fair random bits and a cumulative table.  All stored integers and all arithmetic have polynomial bit length.

\subsection{Independent products}

Let $D_q$ and $\widehat D_q$ be the exact and approximate marginal laws.  A coordinatewise maximal coupling gives
\[
\TV\left(\bigotimes_{q=1}^P D_q,
          \bigotimes_{q=1}^P\widehat D_q\right)
\le\sum_{q=1}^P\TV(D_q,\widehat D_q)
\le\varepsilon.
\]
Any randomized verifier together with a timeout rule is a Markov kernel.  Total variation contracts under Markov kernels, so replacing the exact perturbation vector by the approximate sampler changes the probability of every final event by at most $\varepsilon$.

\subsection{Expected time and the hard-coded polynomial}

The smoothed polynomial bound for a fixed algorithm $A$ means that some fixed polynomial $Q$ upper-bounds its expectation.  A machine proving the complexity implication may hard-code $Q$ and run $A$ for $100Q$ steps.  This does not require discovering $Q$ from black-box access to $A$.  Markov's inequality then gives the $1/100$ timeout bound used in \cref{sec:bpp}.

\section{Experimental methodology}\label{app:experiments}

\subsection{MILP formulation}

For each hidden unit $y=\relu(z)$ with exact interval bounds $L\le z\le U$ on the box, stable units are represented by $y=z$ if $L\ge0$ and $y=0$ if $U\le0$.  For $L<0<U$, with binary phase variable $a$, we use
\[
y\ge0,
\qquad y\ge z,
\qquad y\le Ua,
\qquad y\le z-L(1-a).
\]
Because the network has one hidden layer, $L$ and $U$ are obtained exactly by selecting the appropriate endpoint of each input coefficient.  The models were solved through SciPy's MILP interface \citep{virtanen2020scipy}, backed by HiGHS; relevant dual-simplex implementation details are described by \citet{huangfu2018parallelizing}.  We required reported optimality and a relative MIP gap of $10^{-10}$.

\subsection{Arrangement enumeration}

\begin{lemma}[Three-dimensional arrangement vertex lemma]\label{lem:arrangement}
Let $g$ be a shallow ReLU network on a three-dimensional box.  A global maximum occurs at a box corner or at the intersection of three linearly independent planes chosen from the hidden activation planes and box facets.
\end{lemma}

\begin{proof}
The activation planes and box facets partition the box into finitely many compact polyhedral cells.  On each cell, every ReLU phase is fixed and $g$ is affine.  An affine function on a compact polytope attains a maximum at a vertex.  Every vertex in three dimensions is supported by three linearly independent active planes after including the planes defining any lower-dimensional cell and the box facets.
\end{proof}

For each 32-ReLU block, the solver enumerated all $\binom{38}{3}=8{,}436$ plane triples by vectorized Cramer's rule, discarded singular systems and points outside $[0,1]^3$, and evaluated the network at all remaining candidates.  Floating-point arithmetic is used only in this numerical study.  The independent MILP cross-check covered 44 perturbed networks; maximum and mean absolute discrepancies were $7.99\times10^{-15}$ and $3.63\times10^{-16}$.

\subsection{Product construction}

If blocks use disjoint inputs and their outputs are added, then
\[
\max_{x^{(1)},\ldots,x^{(q)}}\sum_{j=1}^qg_j(x^{(j)})
=\sum_{j=1}^q\max_{x^{(j)}}g_j(x^{(j)}).
\]
For the eight-clause satisfiable block, the base optimum is $8/3$; for the gap block it is $7/3$.  The midpoint threshold for $q$ homogeneous blocks is
\[
\tau_q=\frac{8q}{3}-\frac q6,
\]
leaving margin $q/6$ on both sides.  The shared output bias is perturbed once per product.  The bootstrap experiment used 300 exact block optima per family/noise cell and 50,000 products per product cell.

\subsection{Certificate experiment}

For one compact block, the vector of semantic parameters contains 112 slots.  Each realized perturbation was scored with the exact weighted sum in \eqref{eq:certificate}; the output-bias displacement was sampled separately.  At each of 37 noise levels, 12,000 single-block weighted sums were generated and then combined into 40,000 products for each $q$.  The 50\% transition was estimated by linear interpolation of certificate probability against $\log\sigma$.  Least-squares fits of $\log\sigma_{1/2}$ against $\log q$ gave slopes $-0.003496$ and $-1.013715$ for extensive and one-defect gaps.

\subsection{Figure typography}

All plots were generated with Matplotlib's PGF backend, $\texttt{text.usetex=True}$, and a LaTeX preamble containing \texttt{amsmath} and \texttt{amssymb}.  Legends were anchored above or outside their axes, so no legend or annotation obscures a data curve.  PDF and PGF versions are supplied.

\section{Proof-audit checklist}\label{app:audit}

The following items address common failure modes in smoothed-hardness arguments.

\begin{enumerate}[leftmargin=1.65em,itemsep=3pt]
\item \textbf{Smoothed adversarial, not random-instance, hardness.}  The formula and base network are worst-case.  Probability is only over independent coefficient perturbations.
\item \textbf{Fractional inputs.}  \Cref{thm:identity} proves a global rounding inequality on the entire box; no Boolean-input restriction is assumed.
\item \textbf{Exact correctness.}  The hypothetical verifier is exact on every rational input.  Approximation is used only to implement the outer reduction's sampling law in total variation.
\item \textbf{ReLU boundaries.}  The sensitivity proof uses only global 1-Lipschitzness and is valid at preactivation zero.
\item \textbf{No activation independence.}  No step treats ReLU phases or activation margins as independent random variables.
\item \textbf{Aggregate perturbation.}  The proof controls a weighted sum over all coefficients; it does not replace the aggregate by a single-coordinate anti-concentration claim.
\item \textbf{Clipping and rounding.}  Both are included explicitly in \eqref{eq:scalar-drift}.  Clipping is nonexpansive relative to every base coefficient in $[-1,1]$.
\item \textbf{Output perturbations.}  Hidden-to-output weights and the output bias are perturbed and counted.  The precision-guard output weight is also perturbed, although its first-order influence coefficient is zero because the base activation is zero.
\item \textbf{Strict witness.}  On the preservation event, the satisfiable witness remains strictly above the unchanged threshold.
\item \textbf{Fixed admissible noise.}  The guard forces $B\ge20$ at every size, so $2^{-B}<2^{-11}$ without asymptotic or finite-prefix assumptions.
\item \textbf{Expected versus bounded-error time.}  Markov truncation is applied to the joint expectation over the perturbation and verifier randomness.  Total variation is applied only after the timeout makes the final event bounded.
\item \textbf{Polynomial sampling.}  The rounded marginal support has polynomial cardinality because $B=O(\log s)$; Gaussian atom probabilities are approximated and normalized in polynomial bit time.
\end{enumerate}

The supplied \texttt{proof\_checks.py} performs additional redundant diagnostics: 64 random exact-identity checks (including repeated and complementary literals), 32 global sensitivity-certificate checks in which the true sup-norm difference is itself solved by MILP, and exact rational verification of every numerical constant.  The current audit reports maximum identity error $9.77\times10^{-15}$, positive sensitivity slack on every test, and status \texttt{PASS}.  These computations are diagnostics, not substitutes for the proofs.



\end{document}


==> anc/paper/references.bib <==
@article{spielman2004smoothed,
  author  = {Daniel A. Spielman and Shang-Hua Teng},
  title   = {Smoothed Analysis of Algorithms: Why the Simplex Algorithm Usually Takes Polynomial Time},
  journal = {Journal of the ACM},
  volume  = {51},
  number  = {3},
  pages   = {385--463},
  year    = {2004},
  doi     = {10.1145/380752.380813},
  url     = {https://doi.org/10.1145/380752.380813}
}

@article{roeglin2007integer,
  author  = {Heiko R{\"o}glin and Berthold V{\"o}cking},
  title   = {Smoothed Analysis of Integer Programming},
  journal = {Mathematical Programming},
  volume  = {110},
  number  = {1},
  pages   = {21--56},
  year    = {2007},
  doi     = {10.1007/s10107-006-0055-7},
  url     = {https://doi.org/10.1007/s10107-006-0055-7}
}

@article{hastad2001optimal,
  author  = {Johan H{\aa}stad},
  title   = {Some Optimal Inapproximability Results},
  journal = {Journal of the ACM},
  volume  = {48},
  number  = {4},
  pages   = {798--859},
  year    = {2001},
  doi     = {10.1145/502090.502098},
  url     = {https://doi.org/10.1145/502090.502098}
}

@inproceedings{katz2017reluplex,
  author    = {Guy Katz and Clark Barrett and David L. Dill and Kyle Julian and Mykel J. Kochenderfer},
  title     = {Reluplex: An Efficient {SMT} Solver for Verifying Deep Neural Networks},
  booktitle = {Computer Aided Verification},
  series    = {Lecture Notes in Computer Science},
  volume    = {10426},
  pages     = {97--117},
  year      = {2017},
  doi       = {10.1007/978-3-319-63387-9_5},
  url       = {https://doi.org/10.1007/978-3-319-63387-9_5}
}

@inproceedings{ehlers2017formal,
  author    = {R{\"u}diger Ehlers},
  title     = {Formal Verification of Piece-Wise Linear Feed-Forward Neural Networks},
  booktitle = {Automated Technology for Verification and Analysis},
  series    = {Lecture Notes in Computer Science},
  volume    = {10482},
  pages     = {269--286},
  year      = {2017},
  doi       = {10.1007/978-3-319-68167-2_19},
  url       = {https://doi.org/10.1007/978-3-319-68167-2_19}
}

@inproceedings{tjeng2019mip,
  author    = {Vincent Tjeng and Kai Y. Xiao and Russ Tedrake},
  title     = {Evaluating Robustness of Neural Networks with Mixed Integer Programming},
  booktitle = {International Conference on Learning Representations},
  year      = {2019},
  url       = {https://openreview.net/forum?id=HyGIdiRqtm}
}

@article{bunel2020branch,
  author  = {Rudy Bunel and Jingyue Lu and Ilker Turkaslan and Philip H. S. Torr and Pushmeet Kohli and M. Pawan Kumar},
  title   = {Branch and Bound for Piecewise Linear Neural Network Verification},
  journal = {Journal of Machine Learning Research},
  volume  = {21},
  number  = {42},
  pages   = {1--39},
  year    = {2020},
  url     = {https://jmlr.org/papers/v21/19-468.html}
}

@inproceedings{wang2021betacrown,
  author    = {Shiqi Wang and Huan Zhang and Kaidi Xu and Xue Lin and Suman Jana and Cho-Jui Hsieh and J. Zico Kolter},
  title     = {{$\beta$-{CROWN}}: Efficient Bound Propagation with Per-Neuron Split Constraints for Neural Network Robustness Verification},
  booktitle = {Advances in Neural Information Processing Systems},
  volume    = {34},
  pages     = {29909--29921},
  publisher = {Curran Associates, Inc.},
  year      = {2021},
  url       = {https://proceedings.neurips.cc/paper/2021/hash/fac7fead96dafceaf80c1daffeae82a4-Abstract.html}
}

@article{anderson2020strong,
  author  = {Ross Anderson and Joey Huchette and Will Ma and Christian Tjandraatmadja and Juan Pablo Vielma},
  title   = {Strong Mixed-Integer Programming Formulations for Trained Neural Networks},
  journal = {Mathematical Programming},
  volume  = {183},
  pages   = {3--39},
  year    = {2020},
  doi     = {10.1007/s10107-020-01474-5},
  url     = {https://doi.org/10.1007/s10107-020-01474-5}
}

@inproceedings{salman2019convex,
  author    = {Hadi Salman and Greg Yang and Huan Zhang and Cho-Jui Hsieh and Pengchuan Zhang},
  title     = {A Convex Relaxation Barrier to Tight Robustness Verification of Neural Networks},
  booktitle = {Advances in Neural Information Processing Systems},
  volume    = {32},
  pages     = {9835--9846},
  publisher = {Curran Associates, Inc.},
  year      = {2019},
  url       = {https://proceedings.neurips.cc/paper/2019/hash/246a3c5544feb054f3ea718f61adfa16-Abstract.html}
}

@inproceedings{salzer2021reachability,
  author    = {Marco S{\"a}lzer and Martin Lange},
  title     = {Reachability Is {NP}-Complete Even for the Simplest Neural Networks},
  booktitle = {Reachability Problems},
  series    = {Lecture Notes in Computer Science},
  volume    = {13035},
  pages     = {149--164},
  year      = {2021},
  doi       = {10.1007/978-3-030-89716-1_10},
  url       = {https://doi.org/10.1007/978-3-030-89716-1_10}
}

@inproceedings{froese2025complexity,
  author    = {Vincent Froese and Moritz Grillo and Martin Skutella},
  title     = {Complexity of Injectivity and Verification of {ReLU} Neural Networks (Extended Abstract)},
  booktitle = {Proceedings of the 38th Conference on Learning Theory},
  series    = {Proceedings of Machine Learning Research},
  volume    = {291},
  pages     = {2188--2189},
  year      = {2025},
  url       = {https://proceedings.mlr.press/v291/froese25a.html}
}

@inproceedings{daniely2023smoothness,
  author    = {Amit Daniely and Nathan Srebro and Gal Vardi},
  title     = {Computational Complexity of Learning Neural Networks: Smoothness and Degeneracy},
  booktitle = {Advances in Neural Information Processing Systems},
  volume    = {36},
  publisher = {Curran Associates, Inc.},
  year      = {2023},
  url       = {https://proceedings.neurips.cc/paper_files/paper/2023/hash/f0552f14388d95b19740dee809f5cad1-Abstract-Conference.html}
}

@article{kaulen2025vnncomp,
  author        = {Konstantin Kaulen and Tobias Ladner and Stanley Bak and Christopher Brix and Hai Duong and Thomas Flinkow and Taylor T. Johnson and Lukas Koller and Edoardo Manino and ThanhVu H. Nguyen and Haoze Wu},
  title         = {The 6th International Verification of Neural Networks Competition ({VNN-COMP} 2025): Summary and Results},
  journal       = {arXiv preprint arXiv:2512.19007},
  year          = {2025},
  eprint        = {2512.19007},
  archivePrefix = {arXiv},
  primaryClass  = {cs.LG},
  doi           = {10.48550/arXiv.2512.19007},
  url           = {https://arxiv.org/abs/2512.19007}
}

@book{boucheron2013concentration,
  author    = {St{\'e}phane Boucheron and G{\'a}bor Lugosi and Pascal Massart},
  title     = {Concentration Inequalities: A Nonasymptotic Theory of Independence},
  publisher = {Oxford University Press},
  year      = {2013},
  url       = {https://global.oup.com/academic/product/concentration-inequalities-9780199535255}
}

@book{ko1991real,
  author    = {Ker-I Ko},
  title     = {Complexity Theory of Real Functions},
  publisher = {Birkh{\"a}user Boston},
  year      = {1991},
  doi       = {10.1007/978-1-4684-6802-1},
  url       = {https://doi.org/10.1007/978-1-4684-6802-1}
}

@article{virtanen2020scipy,
  author  = {Pauli Virtanen and Ralf Gommers and Travis E. Oliphant and others},
  title   = {{SciPy} 1.0: Fundamental Algorithms for Scientific Computing in Python},
  journal = {Nature Methods},
  volume  = {17},
  pages   = {261--272},
  year    = {2020},
  doi     = {10.1038/s41592-019-0686-2},
  url     = {https://doi.org/10.1038/s41592-019-0686-2}
}

@article{huangfu2018parallelizing,
  author  = {Qi Huangfu and J. A. Julian Hall},
  title   = {Parallelizing the Dual Revised Simplex Method},
  journal = {Mathematical Programming Computation},
  volume  = {10},
  number  = {1},
  pages   = {119--142},
  year    = {2018},
  doi     = {10.1007/s12532-017-0130-5},
  url     = {https://doi.org/10.1007/s12532-017-0130-5}
}

@inproceedings{froese2025parameterized,
  author    = {Vincent Froese and Moritz Leo Grillo and Christoph Hertrich and Moritz Stargalla},
  title     = {Parameterized Hardness of Zonotope Containment and Neural Network Verification},
  booktitle = {International Conference on Learning Representations},
  year      = {2026},
  url       = {https://openreview.net/forum?id=y8N45EEW05}
}

@misc{highsSoftware,
  author       = {Q. Huangfu and I. Galabova and M. Feldmeier and J. A. J. Hall},
  title        = {{HiGHS}: High-Performance Software for Linear Optimization},
  howpublished = {Software},
  year         = {2026},
  url          = {https://highs.dev/},
  note         = {Accessed 2026-07-15}
}


==> anc/requirements.txt <==
numpy>=2.3
pandas>=2.2
scipy>=1.17
matplotlib>=3.10


==> anc/results/arrangement_robustness.csv <==
sigma,blocks,clauses,relu_units,parameters,yes_preserved,extensive_no_preserved,one_defect_no_preserved,balanced_extensive,yes_margin_median,extensive_margin_median,one_defect_margin_median,extensive_margin_q10,extensive_margin_q50,extensive_margin_q90
0.0015,1,8,32,113,1.0,1.0,1.0,1.0,0.1646012277342379,0.16219586099032313,0.16219586099032313,0.1533728810725734,0.16002036072313786,0.16600319067947567
0.0015,2,16,64,225,1.0,1.0,1.0,1.0,0.3291558719938621,0.32488052919507027,0.16452331844872425,0.31264914772473273,0.3220890264492482,0.3307498865760863
0.0015,4,32,128,449,1.0,1.0,1.0,1.0,0.6583982065785676,0.6497253698762506,0.1687379414215684,0.633149778842926,0.6467112830141559,0.659177005244419
0.0015,8,64,256,897,1.0,1.0,1.0,1.0,1.3164906196761876,1.299355843104422,0.17720202942533803,1.2770150697790086,1.2965421761618927,1.314728738949634
0.0015,16,128,512,1793,1.0,1.0,1.0,1.0,2.632872336776927,2.59896120603662,0.19423506374005228,2.5680948513094335,2.59698980813846,2.623390408582054
0.0015,32,256,1024,3585,1.0,1.0,1.0,1.0,5.265895719989203,5.198097865679301,0.2279501179388319,5.154770153597928,5.197152590379119,5.2371348538436
0.0015,64,512,2048,7169,1.0,1.0,1.0,1.0,10.531152479699813,10.396308639319614,0.29592042206786573,10.334857985144481,10.39621294720564,10.455666475836187
0.0015,128,1024,4096,14337,1.0,1.0,1.0,1.0,21.062502791872248,20.79159533395432,0.43126850742066836,20.70511860146653,20.791581563069485,20.87881400086917
0.0025,1,8,32,113,1.0,1.0,1.0,1.0,0.16167183790821626,0.1592235428979616,0.1592235428979616,0.14389766321983188,0.15442694758530706,0.16504957643337548
0.0025,2,16,64,225,1.0,1.0,1.0,1.0,0.3232648173579946,0.3182022982509807,0.1640756701041628,0.29714008190203456,0.31273100071121007,0.32707973851356653
0.0025,4,32,128,449,1.0,1.0,1.0,1.0,0.6464850625488907,0.6359344593947753,0.1740410957718268,0.6077115369727835,0.629822724731639,0.6499197375029325
0.0025,8,64,256,897,1.0,1.0,1.0,1.0,1.2930698191048577,1.2717892840737477,0.19402382433569443,1.2335968146333471,1.2653476513223723,1.2941668460611253
0.0025,16,128,512,1793,1.0,1.0,1.0,1.0,2.5860414636554196,2.5436953109456226,0.23450473102275282,2.492100565810688,2.5377995633753017,2.579619948589243
0.0025,32,256,1024,3585,1.0,1.0,1.0,1.0,5.172861863509752,5.086965922964737,0.31431834112541424,5.016185058583505,5.083243706612848,5.145248838281259
0.0025,64,512,2048,7169,1.0,1.0,1.0,1.0,10.345164666185156,10.173910346464254,0.47539541660808027,10.0740741743939,10.172621182864532,10.26629558003042
0.0025,128,1024,4096,14337,1.0,1.0,1.0,1.0,20.689495156519115,20.347612647456117,0.7982046354251224,20.20552221501712,20.347439803532325,20.486144316243006
0.004,1,8,32,113,1.0,1.0,1.0,1.0,0.1592490280745551,0.1547343221027404,0.1547343221027404,0.13039952842518687,0.14792888751253486,0.16448075931984932
0.004,2,16,64,225,1.0,1.0,1.0,1.0,0.3191336877644062,0.3101634766208008,0.16226501405859928,0.2768422960070893,0.3013221683213487,0.32453822190873327
0.004,4,32,128,449,1.0,1.0,1.0,1.0,0.638528952258639,0.620390075375326,0.17636492103338242,0.5754481943091377,0.6102405943674967,0.643003714340739
0.004,8,64,256,897,1.0,1.0,1.0,1.0,1.277126791072078,1.2406042563961819,0.20458035000289243,1.1802206521155312,1.230232008267194,1.2769018607912586
0.004,16,128,512,1793,1.0,1.0,0.99998,1.0,2.5540856848238036,2.4811841710470617,0.2605204825522378,2.4005151431309057,2.472268307232298,2.5390449987491595
0.004,32,256,1024,3585,1.0,1.0,0.99996,1.0,5.108532805228606,4.962662005447783,0.3730282911953111,4.8509894836926835,4.956832695985213,5.0559057730482895
0.004,64,512,2048,7169,1.0,1.0,1.0,1.0,10.216838865773752,9.926392853725702,0.5969298991840333,9.771153256832623,9.92401199566666,10.072561863716691
0.004,128,1024,4096,14337,1.0,1.0,1.0,1.0,20.433056355803274,19.85280314181,1.0484289484253395,19.6336838793708,19.85260054084938,20.071627369965427
0.006,1,8,32,113,1.0,1.0,1.0,1.0,0.15764854743611112,0.1460513984784484,0.1460513984784484,0.11201327871531248,0.1371085016289726,0.16224980165716185
0.006,2,16,64,225,1.0,1.0,1.0,1.0,0.3129048330010846,0.29316459805704653,0.15641379395189325,0.24704435842577369,0.28308272326830775,0.3169207758968696
0.006,4,32,128,449,1.0,1.0,0.99994,1.0,0.6241708060260862,0.5862896273611113,0.17839988612104207,0.5245562329422683,0.57582609471865,0.6240390250924974
0.006,8,64,256,897,1.0,1.0,0.9998,1.0,1.2473007478984073,1.1725130444392562,0.22192448951924604,1.087879156251438,1.1635267602978274,1.232842838950455
0.006,16,128,512,1793,1.0,1.0,0.99962,1.0,2.494221714907326,2.3448233552044258,0.30876337259542197,2.2271117207827045,2.33897441951558,2.4426607424626128
0.006,32,256,1024,3585,1.0,1.0,0.99992,1.0,4.988134251092561,4.690744458232075,0.48153037546822475,4.525883792596869,4.688817098387517,4.842407749453559
0.006,64,512,2048,7169,1.0,1.0,1.0,1.0,9.974281244096346,9.379478649119847,0.8279359040316194,9.148575802426786,9.379200200084597,9.609549137111753
0.006,128,1024,4096,14337,1.0,1.0,1.0,1.0,19.949746445869096,18.759108504862525,1.5194584300430733,18.43189491175581,18.759108504862525,19.086181766865774
0.009,1,8,32,113,0.99998,1.0,1.0,0.9999899999999999,0.15250038262456656,0.1416839628946036,0.1416839628946036,0.08526892471127212,0.1268327155848965,0.16375603103078898
0.009,2,16,64,225,1.0,1.0,0.99892,1.0,0.3048824599245563,0.28479208145290613,0.15650767173307578,0.2069606476696208,0.26499290112406015,0.3175801166333258
0.009,4,32,128,449,1.0,1.0,0.9954,1.0,0.6079806917114183,0.5690606732387096,0.18612084491178393,0.46422314625233413,0.5459636970190331,0.6199871672084555
0.009,8,64,256,897,1.0,1.0,0.99222,1.0,1.214990629348904,1.1383397618774325,0.245351157422796,0.9965009290026501,1.1126767117530107,1.2189952818443999
0.009,16,128,512,1793,1.0,1.0,0.99522,1.0,2.4287844479549676,2.2751991749973968,0.3641862567747012,2.0852519421605393,2.2514193094102666,2.4043613127665595
0.009,32,256,1024,3585,1.0,1.0,0.99868,1.0,4.856570143601857,4.550639596302062,0.6037870771639575,4.290412116306834,4.533966186339967,4.756247192481533
0.009,64,512,2048,7169,1.0,1.0,0.99994,1.0,9.705887386691757,9.102284452645108,1.0880873827263713,8.738854268053547,9.095440086442977,9.429646066389978
0.009,128,1024,4096,14337,1.0,1.0,1.0,1.0,19.410972872632556,18.20164846640546,2.050005347390311,17.695120663079432,18.200763063505292,18.697443258506247
0.013,1,8,32,113,0.99688,0.99234,0.99234,0.99461,0.14585923368576914,0.12758100766222946,0.12758100766222946,0.053035375731997195,0.10792618605773896,0.15831780387088656
0.013,2,16,64,225,0.99998,0.99984,0.98578,0.99991,0.2887999719241634,0.25766512751579285,0.15130679383097778,0.15437133838422598,0.23184088175185025,0.30424206522293384
0.013,4,32,128,449,1.0,1.0,0.97924,1.0,0.5743452020687982,0.5160430727992207,0.19845849834382534,0.37725934530608357,0.48597849952057004,0.5885692453244701
0.013,8,64,256,897,1.0,1.0,0.98228,1.0,1.1472222233423963,1.032321649370715,0.29149201399801683,0.8439949164865539,0.9993267417885363,1.1463905665325
0.013,16,128,512,1793,1.0,1.0,0.99324,1.0,2.2911163322860375,2.0666680060094222,0.4833833866287023,1.8068728333339095,2.0380227476125583,2.2489112437237053
0.013,32,256,1024,3585,1.0,1.0,0.99886,1.0,4.579493853379972,4.131583104492165,0.8594479057161664,3.778908806457184,4.113186367438175,4.425157031253912
0.013,64,512,2048,7169,1.0,1.0,0.99996,1.0,9.15987001801841,8.264746350469068,1.6126432474702597,7.767097951588221,8.258048353134654,8.726079404982737
0.013,128,1024,4096,14337,1.0,1.0,1.0,1.0,18.313390151248313,16.53094292653259,3.1282955538869146,15.826765889930538,16.530545013258234,17.221278856345453
0.019,1,8,32,113,0.96552,0.92188,0.92188,0.9437,0.13388906186446548,0.10826999426353745,0.10826999426353745,-0.00408077980391681,0.07764709007460624,0.15389460606966127
0.019,2,16,64,225,0.99574,0.97636,0.89752,0.98605,0.2709058611653745,0.21447722672019154,0.13825394356778453,0.06248998665250838,0.18062800774350762,0.2888765695737675
0.019,4,32,128,449,0.99986,0.99742,0.90198,0.99864,0.54289892653469,0.42715540004428476,0.19908402592409402,0.22114301645196976,0.3919349833158776,0.5456507524475455
0.019,8,64,256,897,1.0,0.99998,0.93146,0.9999899999999999,1.0899742509936914,0.8523902536835521,0.3197287563622595,0.576187127456069,0.8216145796468481,1.0463608686812222
0.019,16,128,512,1793,1.0,1.0,0.96806,1.0,2.178298984770663,1.7037687341216952,0.5625603295629844,1.3227554852608592,1.685080443159677,2.0201872624922546
0.019,32,256,1024,3585,1.0,1.0,0.9929,1.0,4.361951651750132,3.405387855716981,1.0470010604864513,2.8710734856780618,3.399820592137985,3.906118457415141
0.019,64,512,2048,7169,1.0,1.0,0.99966,1.0,8.727688097744249,6.8153504154179245,2.015144127421081,6.057432298618369,6.815038104192354,7.564552639704197
0.019,128,1024,4096,14337,1.0,1.0,1.0,1.0,17.462252881960012,13.62170212820638,3.9483571977276597,12.554552346630953,13.62170212820638,14.684475489286706
0.028,1,8,32,113,0.89976,0.75232,0.75232,0.82604,0.12826227280311286,0.07752740744035691,0.07752740744035691,-0.07784758605994284,0.03972786187659971,0.1482288427883763
0.028,2,16,64,225,0.96506,0.84594,0.78436,0.9055,0.2542258787434548,0.15697155811358243,0.11832003683472614,-0.05447913825046271,0.11631733749527484,0.2720530964899808
0.028,4,32,128,449,0.99544,0.92502,0.83122,0.9602299999999999,0.5085269050905481,0.31328091444447637,0.19658928469289094,0.025842205877415838,0.2747884403215721,0.4995341247413307
0.028,8,64,256,897,0.99988,0.9796,0.89118,0.9897400000000001,1.0202468761708587,0.6242458793567494,0.35317875565184664,0.22887627261225135,0.5981103199301288,0.9273910983465612
0.028,16,128,512,1793,1.0,0.99774,0.95116,0.9988699999999999,2.043926588143222,1.2439990893471986,0.6606386351631954,0.6934943134197966,1.232778227305971,1.7384894317016004
0.028,32,256,1024,3585,1.0,1.0,0.98838,1.0,4.086908136494458,2.487481828662567,1.2862030342609216,1.700549644092098,2.485654226038605,3.2486285276478157
0.028,64,512,2048,7169,1.0,1.0,0.99902,1.0,8.17834603250958,4.962339719873853,2.526157007785514,3.8579180147498846,4.962339719873853,6.080708399694413
0.028,128,1024,4096,14337,1.0,1.0,1.0,1.0,16.37100558844395,9.938825070043094,5.003199644891197,8.371984644723124,9.938825070043094,11.498052047449164
0.042,1,8,32,113,0.76766,0.62174,0.62174,0.6947,0.11913971626199782,0.05115428438875824,0.05115428438875824,-0.2279524771030992,-0.010188914486207068,0.15582087945658712
0.042,2,16,64,225,0.87106,0.6234,0.62418,0.74723,0.25438451394438744,0.08286112151108682,0.07971415928720127,-0.2763773163082078,0.02062765136361122,0.2651685795746744
0.042,4,32,128,449,0.95362,0.6513,0.67462,0.80246,0.5115887053543702,0.14541867759544402,0.15339643869083375,-0.34309895674232394,0.09829705581068993,0.4699679244076833
0.042,8,64,256,897,0.99212,0.70508,0.74482,0.8486,1.0314065715065226,0.2824304074747488,0.3015740712095649,-0.40045748518314206,0.2576773395994678,0.817930641490966
0.042,16,128,512,1793,0.99956,0.77162,0.8267,0.88559,2.064937455463223,0.5539750126190484,0.5995631261030212,-0.3945608501322567,0.5476177880773321,1.4126798392273485
0.042,32,256,1024,3585,1.0,0.85122,0.91102,0.92561,4.131439850083552,1.0975729923229665,1.1986852083743145,-0.25258827670477313,1.0974883125163615,2.398653783695772
0.042,64,512,2048,7169,1.0,0.93016,0.97222,0.9650799999999999,8.287199141108431,2.1863278133096173,2.3797913445159793,0.2831362179480494,2.1863278133096173,4.027477577817626
0.042,128,1024,4096,14337,1.0,0.98222,0.9968,0.9911099999999999,16.569434451521374,4.357640498317778,4.761286634990597,1.6986976969055834,4.357640498317778,6.984167337813414
0.063,1,8,32,113,0.68062,0.5127,0.5127,0.59666,0.12545475084334612,0.009923690464347379,0.009923690464347379,-0.37860201778821645,-0.09322395583149046,0.1795772249111905
0.063,2,16,64,225,0.76586,0.50418,0.5458,0.6350199999999999,0.25210888928268105,0.004261315916664898,0.04277341560615788,-0.5273925477871672,-0.09072117530740798,0.28409216303844004
0.063,4,32,128,449,0.85184,0.49564,0.58784,0.67374,0.5137132600648329,-0.006548530771397054,0.11265559773892164,-0.7293843142921105,-0.09259799995925277,0.4659601917257531
0.063,8,64,256,897,0.93234,0.4889,0.63862,0.71062,1.0422488320618868,-0.02049966191407293,0.25158566775886726,-1.0173462833510711,-0.07806839619297534,0.757976534566842
0.063,16,128,512,1793,0.98318,0.48134,0.70332,0.73226,2.0980626322561875,-0.050964155700057745,0.5357091310434043,-1.4680062184808773,-0.07008923112880439,1.1955530626466497
0.063,32,256,1024,3585,0.99852,0.47366,0.77788,0.73609,4.2048670903313905,-0.10044446412939578,1.0916111168141072,-2.0784554959274826,-0.10246989014558494,1.7961738920304924
0.063,64,512,2048,7169,0.99996,0.45838,0.8666,0.72917,8.405605331412517,-0.220442277030088,2.224935639067553,-3.0069528677966444,-0.22061835741624236,2.5116154819959773
0.063,128,1024,4096,14337,1.0,0.43672,0.94388,0.71836,16.81322700995952,-0.4843592293327674,4.477957856298076,-4.39439758171793,-0.4843592293327674,3.4352046813117334


==> anc/results/arrangement_robustness_rerun.csv <==
sigma,blocks,clauses,relu_units,parameters,yes_preserved,extensive_no_preserved,one_defect_no_preserved,balanced_extensive,yes_margin_median,extensive_margin_median,one_defect_margin_median,extensive_margin_q10,extensive_margin_q50,extensive_margin_q90
0.0015,1,8,32,113,1.0,1.0,1.0,1.0,0.16459823248442262,0.1622064335970208,0.1622182442806661,0.15333700994960928,0.1600078516639769,0.1659473094623536
0.0015,2,16,64,225,1.0,1.0,1.0,1.0,0.32917771534994245,0.32487470016349107,0.16456290268494378,0.3127030104864389,0.3220895385602489,0.33074217673856765
0.0015,4,32,128,449,1.0,1.0,1.0,1.0,0.6582678662380204,0.649848009692505,0.1686887659598142,0.6332028371514753,0.6466573567595333,0.6591279035201296
0.0015,8,64,256,897,1.0,1.0,1.0,1.0,1.3164608889492229,1.2994386773789302,0.17739032422347378,1.2767082190839574,1.2965871315682307,1.3147116142557933
0.0015,16,128,512,1793,1.0,1.0,1.0,1.0,2.6327981806825846,2.598804770037532,0.19429652474354953,2.5676802153000606,2.5967351576546207,2.623300384148024
0.0015,32,256,1024,3585,1.0,1.0,1.0,1.0,5.265282065141946,5.197822879417799,0.22816692005531536,5.154834931832738,5.196919567184523,5.2372410472482445
0.0015,64,512,2048,7169,1.0,1.0,1.0,1.0,10.530855093267746,10.395704700960778,0.2959850103361532,10.333977300557308,10.395521163707599,10.454870554967783
0.0015,128,1024,4096,14337,1.0,1.0,1.0,1.0,21.061224717414007,20.790709240129218,0.4325155587090421,20.70562117451336,20.790709240129218,20.877908894047142
0.0025,1,8,32,113,1.0,1.0,1.0,1.0,0.16161433747038245,0.15954399097245187,0.15928224264644086,0.14405186516232787,0.1545230750925839,0.16506859154906123
0.0025,2,16,64,225,1.0,1.0,1.0,1.0,0.323133772588335,0.3180495915003121,0.16419258030752282,0.29723092473577706,0.312666998244822,0.3268085810588673
0.0025,4,32,128,449,1.0,1.0,1.0,1.0,0.6464031456271186,0.6360618098406121,0.17426871007774025,0.6074167417595163,0.6298577870475128,0.6501081293914469
0.0025,8,64,256,897,1.0,1.0,1.0,1.0,1.293217390193604,1.2718809557845816,0.1944779305874036,1.2336261135293172,1.2652289365651086,1.2945297935511917
0.0025,16,128,512,1793,1.0,1.0,1.0,1.0,2.586199111538008,2.5435035672271624,0.23453862324822694,2.491003569215536,2.5376544155878946,2.5793108257232236
0.0025,32,256,1024,3585,1.0,1.0,1.0,1.0,5.172615457326174,5.087221465772018,0.31460201522955344,5.014874231722206,5.083583956118673,5.145600162143819
0.0025,64,512,2048,7169,1.0,1.0,1.0,1.0,10.344512149458751,10.173155637923628,0.47609636816196144,10.07254956245888,10.171869975398295,10.264750834624284
0.0025,128,1024,4096,14337,1.0,1.0,1.0,1.0,20.690040930407122,20.34591513988562,0.7972005614234376,20.204059762740506,20.345825394033454,20.485438339877874
0.004,1,8,32,113,1.0,1.0,1.0,1.0,0.15932288533076644,0.15482263849116862,0.1549242091132328,0.13020511509384955,0.14787698711734265,0.16461988091468885
0.004,2,16,64,225,1.0,1.0,1.0,1.0,0.31900735793169677,0.3102737226290624,0.16221319084676544,0.27679135377984493,0.30125994922127575,0.3246032620081678
0.004,4,32,128,449,1.0,1.0,1.0,1.0,0.6384546306217098,0.6207466073101386,0.1761488171759984,0.5755137585802004,0.6102671938715503,0.642885373346506
0.004,8,64,256,897,1.0,1.0,1.0,1.0,1.2768972028279677,1.2411507236538455,0.20432665750073653,1.1803229473531247,1.2304317008238286,1.2768318727379664
0.004,16,128,512,1793,1.0,1.0,0.99996,1.0,2.5538531343918294,2.4815744862426072,0.26144384942017496,2.400464250636287,2.4722428480163217,2.539651472051628
0.004,32,256,1024,3585,1.0,1.0,0.99996,1.0,5.108324701082893,4.962913020630367,0.3733653856130843,4.851211569225415,4.956947468686849,5.055655356543139
0.004,64,512,2048,7169,1.0,1.0,1.0,1.0,10.21667844732292,9.925613916944712,0.5975380445597693,9.767877859435975,9.923382677952759,10.071590513410047
0.004,128,1024,4096,14337,1.0,1.0,1.0,1.0,20.43254129565321,19.853249028790742,1.0508706664355714,19.63081812870223,19.852900188881904,20.06880909507163
0.006,1,8,32,113,1.0,1.0,1.0,1.0,0.15763686120044418,0.1457580600399524,0.14596438023727387,0.11172544930595904,0.1370401360327378,0.16204281197860837
0.006,2,16,64,225,1.0,1.0,1.0,1.0,0.31289926124736667,0.29265173885505646,0.15670084142281304,0.24700176483020186,0.282700065523386,0.31638220075983636
0.006,4,32,128,449,1.0,1.0,0.99994,1.0,0.6242263815365732,0.5857996472623199,0.1782002990366891,0.523827155889012,0.5755060595693067,0.6238150994991883
0.006,8,64,256,897,1.0,1.0,0.99976,1.0,1.2479583490639925,1.1730173701653257,0.22201260532407474,1.087633103574626,1.1637509169522673,1.2335903205676004
0.006,16,128,512,1793,1.0,1.0,0.99968,1.0,2.4941830278839916,2.344198636012152,0.3075557873817161,2.227710094000213,2.338895801687613,2.442433035490103
0.006,32,256,1024,3585,1.0,1.0,0.99986,1.0,4.9894302593311295,4.690083839581348,0.48107640763433324,4.5245508621679615,4.6883831426966935,4.843452228070237
0.006,64,512,2048,7169,1.0,1.0,1.0,1.0,9.977356196613982,9.380475303973071,0.8256903197616339,9.149696070863865,9.380382417701185,9.610989884682931
0.006,128,1024,4096,14337,1.0,1.0,1.0,1.0,19.9524749313714,18.759854424512014,1.5184327377161253,18.43325170557946,18.759854424512014,19.088993520708755
0.009,1,8,32,113,1.0,1.0,1.0,1.0,0.15168615290895082,0.14193338039331138,0.14171215787064284,0.08524893862195314,0.12638423743192106,0.16398894067388028
0.009,2,16,64,225,1.0,1.0,0.99884,1.0,0.30403180595021695,0.28485422499943525,0.15660478271699096,0.2072291289223358,0.2646595844998956,0.31688947754446417
0.009,4,32,128,449,1.0,1.0,0.99538,1.0,0.6077983831055462,0.5708636470371857,0.18772225035354495,0.4636880773119628,0.5461964693386108,0.6211683077039197
0.009,8,64,256,897,1.0,1.0,0.99216,1.0,1.2144207446835935,1.1394028873182833,0.24769167885339272,0.9987473556073383,1.1136916896793991,1.2198503689607605
0.009,16,128,512,1793,1.0,1.0,0.99456,1.0,2.4269168997416273,2.274995393352583,0.36651654017623514,2.085648737102747,2.2501898942282423,2.403514063265175
0.009,32,256,1024,3585,1.0,1.0,0.99856,1.0,4.852562124491669,4.550016981898807,0.6064674971081843,4.291418993566185,4.532803735346533,4.759716032654978
0.009,64,512,2048,7169,1.0,1.0,0.9999,1.0,9.705708316876553,9.1011875475524,1.088150406605564,8.742183051025496,9.094519257545471,9.427956326236018
0.009,128,1024,4096,14337,1.0,1.0,1.0,1.0,19.41334218904376,18.203202086035162,2.048338653674932,17.692188879847528,18.201851677848026,18.69878597885836
0.013,1,8,32,113,0.99634,0.99232,0.99188,0.9943299999999999,0.1461238854099065,0.12750787334516622,0.1276927659055218,0.05306092712562571,0.10765566024929263,0.15782997235655785
0.013,2,16,64,225,1.0,0.99984,0.98686,0.9999199999999999,0.28874177078250796,0.25725790299475193,0.15112813845431994,0.1539007239509374,0.23168100218754262,0.3039443010929972
0.013,4,32,128,449,1.0,1.0,0.97996,1.0,0.5752030751900747,0.5166794977849349,0.19783612131141126,0.37657016615848987,0.48628325504250824,0.5889943904010578
0.013,8,64,256,897,1.0,1.0,0.98222,1.0,1.1478224860038608,1.0324764247052372,0.29302226546375465,0.8446627079276368,0.9998706061160192,1.1464100025594235
0.013,16,128,512,1793,1.0,1.0,0.99322,1.0,2.29077658301685,2.0666615784866735,0.48200933216139674,1.8088959424290807,2.03698136692401,2.248799064080231
0.013,32,256,1024,3585,1.0,1.0,0.99898,1.0,4.58007926994469,4.130535323289223,0.860325954893284,3.776402452052571,4.112532626837492,4.4236027366481725
0.013,64,512,2048,7169,1.0,1.0,1.0,1.0,9.157940528937615,8.263292711111717,1.616129616042599,7.76749947622884,8.25666675332468,8.725923317926936
0.013,128,1024,4096,14337,1.0,1.0,1.0,1.0,18.315620642271824,16.52312372252345,3.1228692281680424,15.817344565386884,16.522347220568918,17.2162979939254
0.019,1,8,32,113,0.96562,0.92282,0.92218,0.9442200000000001,0.13430371321737766,0.10889528528787196,0.1081031683133915,-0.003626512526534496,0.07766275911126286,0.15374802332371473
0.019,2,16,64,225,0.99544,0.97618,0.89908,0.9858100000000001,0.27188529947307005,0.21498385351151184,0.13916532524550895,0.06333212577737868,0.18157798424363136,0.28965503978542984
0.019,4,32,128,449,0.99992,0.99726,0.90374,0.9985900000000001,0.543421670445241,0.4282031718175858,0.19849483226425946,0.22119166217744352,0.3929075333289802,0.5467810283415019
0.019,8,64,256,897,1.0,0.99992,0.93336,0.99996,1.0900286899413913,0.8520453966921195,0.31884294635771226,0.5714464300544932,0.8219206115463749,1.0462614085525273
0.019,16,128,512,1793,1.0,1.0,0.96812,1.0,2.181373606901616,1.7056059207534418,0.5633324977243319,1.3188282484188676,1.6861432458972558,2.020871860277839
0.019,32,256,1024,3585,1.0,1.0,0.9926,1.0,4.362667529960163,3.406241179793142,1.0466141855964963,2.867491524410434,3.400945803616196,3.904319832706824
0.019,64,512,2048,7169,1.0,1.0,0.99962,1.0,8.725302403559908,6.810981664457358,2.0144811493810266,6.051817437005229,6.810554359573871,7.558752665482461
0.019,128,1024,4096,14337,1.0,1.0,1.0,1.0,17.453536631306633,13.631872871541418,3.9484434962893147,12.565203723171726,13.631872871541418,14.689639131212607
0.028,1,8,32,113,0.89812,0.75102,0.75302,0.82457,0.12837389833293855,0.07821381383109838,0.07771605357993394,-0.07757291481830267,0.0407283038366586,0.1485540790716182
0.028,2,16,64,225,0.96522,0.84082,0.7828,0.9030199999999999,0.25443189044017345,0.15434999682474837,0.11658061509175788,-0.05594546296633778,0.11591752280946821,0.2707782838726416
0.028,4,32,128,449,0.99508,0.92316,0.82812,0.95912,0.5086916154250503,0.308599608251825,0.19479233177844435,0.022764845355413857,0.27270318439695984,0.4979908957611769
0.028,8,64,256,897,0.99988,0.97904,0.88944,0.98946,1.0224002412287518,0.6203189041698352,0.3519149165755735,0.2268212127033621,0.5937591854017228,0.9270865803118794
0.028,16,128,512,1793,1.0,0.9977,0.94924,0.99885,2.04141498520039,1.2428646135376766,0.6591410381952301,0.6900015715043992,1.2311904981033877,1.734310502046719
0.028,32,256,1024,3585,1.0,1.0,0.98882,1.0,4.0910545977531,2.48127489478793,1.2870930321902563,1.6967214653035627,2.4794700698694214,3.2440765588078646
0.028,64,512,2048,7169,1.0,1.0,0.99916,1.0,8.183540909318253,4.974514247500338,2.521359911421314,3.8637715643737467,4.974514247500338,6.080737440590746
0.028,128,1024,4096,14337,1.0,1.0,1.0,1.0,16.36236471508164,9.933476337464526,5.014519961706014,8.370149216754362,9.933476337464526,11.511671892437153
0.042,1,8,32,113,0.76966,0.61782,0.61796,0.69374,0.11998162162490233,0.0507823001826182,0.05046558380126953,-0.2314327568048611,-0.01072193426080048,0.15582583441864692
0.042,2,16,64,225,0.8718,0.61854,0.62594,0.74517,0.2552503102924675,0.0810104311676696,0.08062053242853473,-0.2794769818428904,0.020244892104528844,0.26804110216908156
0.042,4,32,128,449,0.95402,0.65114,0.67162,0.8025800000000001,0.5173072341131046,0.14494095707777888,0.14672202069777995,-0.3410946282325312,0.0991693401010707,0.4671565542230382
0.042,8,64,256,897,0.99198,0.70768,0.74528,0.84983,1.0288833207450807,0.28571200161240995,0.29721444138946396,-0.391605051420629,0.25961954542435706,0.8145422590896487
0.042,16,128,512,1793,0.9998,0.77058,0.82732,0.88519,2.0703992961207405,0.552556500188075,0.6032134369015694,-0.40302872301544995,0.5470784020144492,1.4077990062301977
0.042,32,256,1024,3585,1.0,0.8514,0.909,0.9257,4.146680133650079,1.0944778540870175,1.1852862122856607,-0.2552611853927372,1.094220221741125,2.3956387368030847
0.042,64,512,2048,7169,1.0,0.93124,0.97094,0.9656199999999999,8.285226440173574,2.1822966462932527,2.3772536949254572,0.3099433677969504,2.1822966462932527,4.034768831380642
0.042,128,1024,4096,14337,1.0,0.98242,0.99634,0.9912099999999999,16.56498342391569,4.35383574757725,4.749463316790411,1.6855993152130395,4.35383574757725,6.971551656979136
0.063,1,8,32,113,0.68028,0.5084,0.51044,0.59434,0.12327957130037248,0.006347092101350205,0.007979085086844862,-0.3817494852468371,-0.09509095794055633,0.17747278013266626
0.063,2,16,64,225,0.76358,0.50574,0.5439,0.63466,0.24833875452168286,0.005165227223187685,0.041268856885531946,-0.5262449088040739,-0.0912489288020879,0.2880666168173775
0.063,4,32,128,449,0.85176,0.49402,0.5861,0.67289,0.5183091277722269,-0.007744468282908201,0.11136099474970251,-0.7265093936119228,-0.08973194961436093,0.46600428835954505
0.063,8,64,256,897,0.93378,0.48544,0.6387,0.7096100000000001,1.0389769135508686,-0.027407963410951197,0.25520802921770525,-1.0215437656966968,-0.08357889926992357,0.749431783054024
0.063,16,128,512,1793,0.98426,0.48062,0.7003,0.73244,2.104044078034349,-0.05245226062834263,0.5342359730275348,-1.4543976493179798,-0.07075162953697145,1.1854097265983
0.063,32,256,1024,3585,0.99882,0.47242,0.78046,0.73562,4.205765406251885,-0.10722059605177492,1.1030249820711617,-2.089347714022733,-0.10788110748399049,1.7906669877003878
0.063,64,512,2048,7169,1.0,0.457,0.8656,0.7285,8.404992629773915,-0.23008467711042613,2.2290447290288284,-3.0115233995486053,-0.23008467711042613,2.524313845974393
0.063,128,1024,4096,14337,1.0,0.43294,0.9412,0.7164699999999999,16.812243843451142,-0.509016957716085,4.49259271034191,-4.41745085529983,-0.509016957716085,3.4097717881435528


==> anc/results/arrangement_validation.csv <==
sigma,family,seed,arrangement,milp,absolute_difference,candidate_vertices,mip_nodes,arrangement_seconds,milp_seconds
0.0015,sat,127729006438225267,2.663896712474525,2.663896712474525,0.0,2400,1,0.005755197999860684,0.08282892900024308
0.0015,sat,146924507240302924,2.6704574623145163,2.6704574623145163,0.0,2669,1,0.004738442999951076,0.03591896199941402
0.0015,gap,219134748244342858,2.338838532101363,2.3388385321013594,3.552713678800501e-15,2477,15,0.003518722000080743,0.06019144099991536
0.0015,gap,257488339903483812,2.3330997379962355,2.3330997379962355,0.0,2387,10,0.004357658000117226,0.060729843999979494
0.0025,sat,123660184476756886,2.66428539971821,2.66428539971821,0.0,2136,1,0.004268303000571905,0.020380064999699243
0.0025,sat,200202016950449867,2.6611334478948265,2.6611334478948265,0.0,2274,1,0.00295842499963328,0.026249404999362014
0.0025,gap,7761501859788335,2.346045213053003,2.346045213053004,8.881784197001252e-16,2544,11,0.002972136000607861,0.05521626100016874
0.0025,gap,250378257040528967,2.334441856481135,2.334441856481135,0.0,2075,14,0.0025255830005335156,0.04687078400002065
0.004,sat,183759493527104071,2.6582715599797666,2.6582715599797666,0.0,2641,5,0.003264318000219646,0.03798004199961724
0.004,sat,368918953913310977,2.664083964889869,2.664083964889869,0.0,2706,1,0.0036759490003532846,0.20748950399956811
0.004,gap,288699779599754387,2.3566328939050436,2.3566328939050436,0.0,3025,16,0.002834179000274162,0.08362707800006319
0.004,gap,347786135569704803,2.352224461035803,2.352224461035802,8.881784197001252e-16,3111,7,0.0029534880004575825,0.04480184600015491
0.006,sat,14969813009026106,2.675082646077499,2.675082646077499,0.0,2595,1,0.003121421999821905,0.02675697099948593
0.006,sat,162993863458503488,2.6206627648789436,2.620662764878943,4.440892098500626e-16,2282,1,0.003600254000048153,0.028817084999900544
0.006,gap,34174450722424030,2.3340487154200673,2.3340487154200673,0.0,1944,10,0.003464870000243536,0.043284669000058784
0.006,gap,73504534766224254,2.35400765016675,2.35400765016675,0.0,2260,3,0.002901339000345615,0.04541165899991029
0.009,sat,215500298680682512,2.663714109454304,2.663714109454304,0.0,2134,1,0.002802749999318621,0.02009986699977162
0.009,sat,248933797150800594,2.6284118248149753,2.6284118248149753,0.0,2725,9,0.002510759999495349,0.04534787200009305
0.009,gap,116452580431700088,2.313025769777596,2.3130257697775964,4.440892098500626e-16,2236,3,0.003720554999745218,0.06134120600017923
0.009,gap,141451733465029637,2.360507061239332,2.360507061239332,0.0,2531,9,0.002550167999288533,0.043386723000367056
0.013,sat,144581034697218268,2.6375135141424835,2.6375135141424835,0.0,2424,1,0.0025917010007106,0.02054648100056511
0.013,sat,197527787624454536,2.703400338301435,2.703400338301435,0.0,2576,1,0.0028829709999627084,0.0378897059999872
0.013,gap,96519101407107371,2.4126115848775953,2.4126115848775953,0.0,2750,15,0.0025243099998988328,0.05801485599931766
0.013,gap,169992996063639332,2.300746382214129,2.300746382214129,0.0,2429,3,0.002915961000326206,0.04704986199976702
0.019,sat,118065375562693416,2.7181145700160414,2.7181145700160414,0.0,2615,7,0.002649048000421317,0.04671708900059457
0.019,sat,308468338421424201,2.74554719729349,2.74554719729349,0.0,3114,6,0.00332762299967726,0.040244496000013896
0.019,gap,44436807764639098,2.2875131964683533,2.2875131964683533,0.0,2144,4,0.0053470450002350844,0.02769036799963942
0.019,gap,100811389199540781,2.386678345967084,2.3866783459670824,1.7763568394002505e-15,2349,3,0.002703559999645222,0.0455447809999896
0.028,sat,31833282412096711,2.659798260545358,2.659798260545358,0.0,2440,1,0.0024865030000000843,0.010492645999875094
0.028,sat,397207647544039608,2.6093854513019323,2.6093854513019323,0.0,2503,1,0.003798132000156329,0.020596184999703837
0.028,gap,30293822218968624,2.2894824363756925,2.2894824363756925,0.0,2585,3,0.003861347000565729,0.057767107000472606
0.028,gap,155315069356472205,2.2845407873392105,2.2845407873392105,0.0,2394,9,0.0026624779993653647,0.05091253200043866
0.042,sat,496520949439295346,2.6361124045215547,2.6361124045215547,0.0,2744,3,0.002752053999756754,0.04751373599992803
0.042,sat,547803696819573935,2.6553810238838196,2.6553810238838196,0.0,2580,1,0.0037457429998539737,0.032890435999433976
0.042,gap,133929787245982256,2.627903282176703,2.627903282176703,0.0,2812,5,0.0024754959995334502,0.04026569300003757
0.042,gap,321781567477379321,2.0976665876805782,2.0976665876805782,0.0,1598,1,0.003074410000408534,0.018999230999725114
0.063,sat,67658905572276325,2.600816754391417,2.600816754391417,0.0,2156,1,0.003784270000323886,0.015150432000154979
0.063,sat,193535854905239734,2.220883187605068,2.220883187605068,0.0,1715,1,0.0038324839997585514,0.008490041999721143
0.063,gap,195355827187375061,2.9333473104052246,2.9333473104052246,0.0,2908,4,0.003983581999818853,0.0397071439992942
0.063,gap,409009115499512032,2.4576010175514966,2.4576010175514966,0.0,2103,1,0.0043193789997530985,0.023943646999214252
0.095,sat,88969012455895616,2.7469272622838616,2.7469272622838616,0.0,1634,1,0.0023899260004327516,0.006919367000591592
0.095,sat,148797192415618885,2.8218572293408215,2.8218572293408215,0.0,2679,1,0.00234091200036346,0.0159621969996806
0.095,gap,134831818200043085,3.166871481575072,3.166871481575072,0.0,2354,1,0.005367570000089472,0.017200051000145322
0.095,gap,326726018502257770,3.0297928240615875,3.0297928240615954,7.993605777301127e-15,2334,1,0.0026065830006700708,0.029831067000486655


==> anc/results/block_arrangement_pool.csv <==
family,sigma,seed,optimum,candidate_vertices,seconds
sat,0.0015,1908333375438977099,2.66550931497477,2365,0.0060005960003763
sat,0.0015,8789303663711100789,2.6585966679267585,2147,0.0051495010002327
sat,0.0015,105341380642279049,2.673463578335941,2389,0.0050691890000962
sat,0.0015,608901030377501186,2.663918236270547,2702,0.0051715090003199
sat,0.0015,1873415128348603762,2.660472201416269,2328,0.0051537919998736
sat,0.0015,4864410136714053930,2.6648662965744734,2008,0.0049758879995351
sat,0.0015,4283569854004084047,2.657225175527856,2300,0.004834278999624
sat,0.0015,2065375657794470059,2.6659986509475857,2249,0.0048844950006241
sat,0.0015,8946400423484388231,2.665811216691509,2766,0.005813689000206
sat,0.0015,6827636486523110076,2.6681398369837552,2021,0.0054820289997223
sat,0.0015,4306565497174390103,2.662679908331484,2537,0.005202760999964
sat,0.0015,698777409559983771,2.6672559299040586,2617,0.0055448379998779
sat,0.0015,2713821684244058295,2.6680525906849653,2930,0.0054691440000169
sat,0.0015,8907756480772828177,2.663279453292489,2008,0.0045278770003278
sat,0.0015,8368857062835003236,2.662071777274832,2123,0.0051795119998132
sat,0.0015,1041896532042811091,2.663578653940931,2141,0.0050880190001407
sat,0.0015,4869691710918120045,2.6721559616271406,2761,0.0054000549998818
sat,0.0015,2636216659585865526,2.663171667838469,2769,0.0053478660001928
sat,0.0015,5724845089876800947,2.669717572629452,2711,0.0053398330001073
sat,0.0015,4018057646788482028,2.669634154997766,2966,0.0051367160003792
sat,0.0015,207795932767362228,2.660241818521172,2474,0.0052942550000807
sat,0.0015,2246910410213599104,2.6595427449792624,2793,0.0070316789997377
sat,0.0015,948874212127187966,2.6754221010487527,1943,0.0052866480000375
sat,0.0015,7832572750896301410,2.652230404317379,2258,0.0055393840002579
sat,0.0015,6069687211023927636,2.664364001015201,2073,0.0053923780005789
sat,0.0015,944155984709025501,2.670552184106782,2567,0.0055591800000911
sat,0.0015,6845262198400525231,2.66395228728652,2386,0.005487661999723
sat,0.0015,7934055228812357267,2.670137411681935,2422,0.0055481330000475
sat,0.0015,2940183470305529418,2.666269463486969,2680,0.0054292380000333
sat,0.0015,6640510835055732140,2.6557991502340883,2480,0.0048419309996461
sat,0.0015,3706037881659131178,2.672766305040568,2498,0.0056554450002295
sat,0.0015,689076787512512286,2.6629696728195995,2472,0.005652044999806
sat,0.0015,5801576579225135522,2.671724852407351,2910,0.0053678360000049
sat,0.0015,4811041745986302333,2.6611535688862205,2522,0.0054140049996931
sat,0.0015,6637574173384227891,2.670279023703188,2020,0.0045915439995951
sat,0.0015,5211840522087883099,2.658415824174881,2569,0.0054034349996072
sat,0.0015,3385325184874743186,2.6697889673523605,2337,0.0061133150002206
sat,0.0015,9121391277734362628,2.653968313941732,2115,0.0051405519998297
sat,0.0015,553643231522527417,2.664479157421738,2428,0.0051493760001903
sat,0.0015,30167085132908258,2.6690691923722625,2745,0.0052866480000375
sat,0.0015,5208423835182726956,2.6569526651874185,2410,0.0053686069995819
sat,0.0015,3645638204745039800,2.6664715025108308,2848,0.0054534099999727
sat,0.0015,334960175140600053,2.664224002510309,2792,0.0053062219994899
sat,0.0015,1792315504702822040,2.6659821758512408,2415,0.0053901689998383
sat,0.0015,459670085340319311,2.6593525332864374,2714,0.005226472000686
sat,0.0015,6678070619457823344,2.6638612661045045,2851,0.0054862990000401
sat,0.0015,514853545791222789,2.667824154952541,2613,0.0050084820004485
sat,0.0015,2419388281227289978,2.662005860125646,2948,0.005219355999543
sat,0.0015,2625219135593288718,2.6687899122480303,2764,0.0061896110000816
sat,0.0015,5871395132936186391,2.656483201077208,2742,0.0046862220006005
sat,0.0015,4212392529093340017,2.6637769874650985,2541,0.0053590430006806
sat,0.0015,5316879668410350952,2.6660636195447296,2660,0.0054448979999506
sat,0.0015,2837382888741500977,2.667318989057094,1812,0.0047623359996578
sat,0.0015,208347812306971465,2.6632951733190566,2489,0.0051737820003836
sat,0.0015,6745716917677429484,2.659702175995335,2579,0.00554972000009
sat,0.0015,8956053578903688553,2.653175944229588,1586,0.0047087299999475
sat,0.0015,668617819398008892,2.651039317017421,2446,0.0048318160006601
sat,0.0015,69947095428815761,2.6644063864368945,2263,0.0045769010002914
sat,0.0015,5450952640677784838,2.662408667849377,2737,0.0050027549996229
sat,0.0015,6301317289775436166,2.659320041537285,2750,0.0050353639999229
sat,0.0015,8373906569030533225,2.6758628410752863,2788,0.0050866659994426
sat,0.0015,8265743087262074424,2.644874331075698,2268,0.0047404229999301
sat,0.0015,6479676162806937469,2.6645329669117928,2393,0.0047598179999113
sat,0.0015,2374613576283526761,2.6555911723989998,2087,0.0043806650000988
sat,0.0015,1031469234535157822,2.6588431214913726,2017,0.0052859320003335
sat,0.0015,1943362607512593033,2.665415187133476,2523,0.0051751439996223
sat,0.0015,614981578488343119,2.6669522451702505,2893,0.0050557549993754
sat,0.0015,3927141688071839483,2.66068591712974,2386,0.0047519259996988
sat,0.0015,7925726263273773946,2.664950238307938,2627,0.0049735499997041
sat,0.0015,8288334508212743676,2.648686083033681,2496,0.0046624200003861
sat,0.0015,3261556913836870858,2.6543497522361577,1602,0.0050588590002007
sat,0.0015,2145870470824876038,2.665231725666672,2460,0.0050388929994369
sat,0.0015,5482564856630206063,2.676597320474684,2898,0.005304609999257
sat,0.0015,5764106362783230766,2.6687687104567885,2419,0.004620898000212
sat,0.0015,7432240166563278307,2.66035840800032,2217,0.0047583049999957
sat,0.0015,281609740883243435,2.664008629741147,3036,0.0054357379995053
sat,0.0015,1139035647189129568,2.6653765183873475,2707,0.005113395999615
sat,0.0015,5663284728537735256,2.6638476946391165,2885,0.0055764150001778
sat,0.0015,9070935689320273035,2.661331453360617,2538,0.0048848270007511
sat,0.0015,3724474816478156230,2.663541240151972,2029,0.0048246610003843
sat,0.0015,468395540978150551,2.666147258598357,2755,0.0052229660004741
sat,0.0015,3163290344258475286,2.668961839750409,2752,0.00497222300055
sat,0.0015,8559064685506162886,2.662793988129124,2491,0.0046436069997071
sat,0.0015,2186485922238625400,2.676586990710348,2826,0.0051831710006808
sat,0.0015,3035061784032128993,2.6639057204592973,2143,0.0044996050000918
sat,0.0015,9085975429139250871,2.655840216903016,1785,0.0045912030000181
sat,0.0015,2394242632294040032,2.676652144407853,2719,0.0051273620001666
sat,0.0015,1531459058039436284,2.6718041060958058,2249,0.0049949519998335
sat,0.0015,7473854274993104818,2.662177195306868,2641,0.0051312789992152
sat,0.0015,8440656143291304298,2.6700706148985773,1664,0.004912202000014
sat,0.0015,3091586452931113334,2.6646307923365384,2312,0.0047870190001049
sat,0.0015,4629609929455889577,2.654680418316275,2748,0.0048572600007901
sat,0.0015,6515748189186496472,2.6685341303236783,2631,0.0056551150000814
sat,0.0015,8596495182875797151,2.6676088564563543,2198,0.0046848650008541
sat,0.0015,9184801434115973634,2.6672282984945923,2120,0.0039438250005332
sat,0.0015,1780139094654401090,2.6707361282315105,2659,0.0048381000005974
sat,0.0015,1483477585836380008,2.658306240104139,2520,0.0048918069996943
sat,0.0015,1275492590120047479,2.671035789651796,2355,0.0052292059999672
sat,0.0015,5363793731328587973,2.663068505236879,2352,0.0052325309998195
sat,0.0015,1777078652848166834,2.6685094996355474,2643,0.0048799839996718
sat,0.0015,5891092369009036795,2.665385320549831,2566,0.0051893310001105
sat,0.0015,7656382512113758820,2.666629101149738,2185,0.0050753140003507
sat,0.0015,8961746398736727952,2.6618089214898646,2574,0.0052851959999316
sat,0.0015,4392458687023483630,2.6639562759082764,2457,0.0050377369998386
sat,0.0015,1084106221718172246,2.667245995020494,2493,0.0050943770002049
sat,0.0015,7081713338453044407,2.6673885746859014,2677,0.004329702999712
sat,0.0015,3073509226289137843,2.6699994863010943,2337,0.0047353199997814
sat,0.0015,4450842408397951579,2.659183252602816,2323,0.0048210300001301
sat,0.0015,8857412546433267111,2.665307416813448,2676,0.0046312980002767
sat,0.0015,2548777854997826506,2.664716823492199,2431,0.0047192909996738
sat,0.0015,7985857226778819353,2.6586262353230268,2066,0.0043936849997407
sat,0.0015,2829787559707908950,2.6768000579904765,3285,0.0050092729998141
sat,0.0015,2222643191466282222,2.658444996457547,2257,0.0047241229995051
sat,0.0015,6857867852672517186,2.674403553362936,2659,0.0050515380007709
sat,0.0015,7799019614316147540,2.656786038540304,2573,0.0048756780006442
sat,0.0015,1744388423302516312,2.664991973200813,2914,0.0050304460000916
sat,0.0015,3496795678035330757,2.666681126924232,2281,0.0045583829996758
sat,0.0015,5119028054232659420,2.665685052750632,2632,0.0049565500003154
sat,0.0015,5565971425968198197,2.6614311125595123,2613,0.0049580519998926
sat,0.0015,7500090315380874895,2.664060502545908,2588,0.0045719339996139
sat,0.0015,6835512755667330094,2.6686349434312437,2519,0.0051214630002505
sat,0.0015,5451737028430139166,2.65405145729892,2751,0.0052736939996975
sat,0.0015,2127612355308641516,2.6691155896987766,2711,0.0052101469991612
sat,0.0015,5892799713956857259,2.655387924984097,2215,0.0049225680004383
sat,0.0015,5909719422692449227,2.6598959299735725,2704,0.0051945840004918
sat,0.0015,3940640349120466647,2.6554072839207947,2072,0.0047888809995129
sat,0.0015,2160696082278922910,2.665009696269408,2420,0.0047292620001826
sat,0.0015,835014199339960832,2.657831291202456,2459,0.0050855090003096
sat,0.0015,7103661829949704112,2.65578832058236,2534,0.0051900119997299
sat,0.0015,7198982583630846119,2.675084763206541,2383,0.0044499040004666
sat,0.0015,2685337395524901006,2.6568531033117324,2026,0.0046073779994912
sat,0.0015,8606857317782202446,2.669621554436162,2243,0.0050285930001336
sat,0.0015,7629601409687893283,2.666293377522379,2847,0.0054190280006878
sat,0.0015,8059236985902456533,2.65974340797402,2151,0.0048995130000548
sat,0.0015,5930088545899333807,2.67796039278619,2566,0.0048859680000532
sat,0.0015,3185542056914929880,2.660871111089364,2194,0.0054551479997826
sat,0.0015,2820458163644456797,2.6638418233487755,2713,0.0048941599998215
sat,0.0015,1266246569393183043,2.662943003233522,2366,0.0055890700004965
sat,0.0015,2499964566079248763,2.656337571097538,2473,0.0051456999999572
sat,0.0015,7377564820103857078,2.6610332895070314,2533,0.0052446340005189
sat,0.0015,2276529374136518276,2.6705572318751365,2726,0.0053894580005362
sat,0.0015,1806881443907728818,2.670768203912303,2792,0.0051618990000861
sat,0.0015,3623723821147110940,2.668635487789288,2287,0.005244199000117
sat,0.0015,1000377229064584084,2.658046714728698,2331,0.0050306360008107
sat,0.0015,3637910816643088285,2.661286390852183,2306,0.0048516260003452
sat,0.0015,5203542407968029765,2.667919958010316,2162,0.0057015100001081
sat,0.0015,8143497100014130978,2.667088861344382,2709,0.0051681029999599
sat,0.0015,6858195664973694414,2.675254139583558,2521,0.0051470669995978
sat,0.0015,7058165046648597882,2.66656684409827,3031,0.0052013690001331
sat,0.0015,7178280685887252820,2.6731284235138446,2006,0.0046109929999147
sat,0.0015,7306518429037276102,2.671564954333008,2491,0.005212670000219
sat,0.0015,8582367889052590114,2.659463815391064,2003,0.0046652940000058
sat,0.0015,6473767946401532840,2.670146753080189,2457,0.0051982200002385
sat,0.0015,5233729145212422173,2.6691960147581995,2752,0.0051082580002912
sat,0.0015,635356216047623563,2.664427326293662,2382,0.0046803579998595
sat,0.0015,1330863487802341309,2.662525409134105,2131,0.0043164070002603
sat,0.0015,1152586677538143168,2.6690223042387515,2906,0.0053331229992181
sat,0.0015,4541743349900012544,2.668716722400859,2428,0.0049920880001081
sat,0.0015,7716946772537731442,2.6674010632559657,2400,0.0046237619999374
sat,0.0015,6540544895528964517,2.668047083541751,1947,0.0047059010003067
sat,0.0015,4573168955230915120,2.67717184801586,2784,0.0051059999996141
sat,0.0015,244332901472346585,2.674306817352772,2727,0.0049151109997183
sat,0.0015,9002971907817977689,2.6654526726342738,3081,0.0053946460002407
sat,0.0015,1542564584217836276,2.6644328145775944,2184,0.0047930370001267
sat,0.0015,1362780977291907124,2.657566523877904,2300,0.0051841579997926
sat,0.0015,4804091353312932301,2.659821824869141,2142,0.0043520310000531
sat,0.0015,8878429361506927084,2.6625385326333344,2540,0.0050152640005762
sat,0.0015,3601015960991927546,2.6648172938730568,2729,0.0047165569994831
sat,0.0015,9179578242298073488,2.66880941670388,2829,0.0053844819994992
sat,0.0015,8943821584133930948,2.6529647423885763,1922,0.0047113840000747
sat,0.0015,5878849027224742397,2.663060678634793,2646,0.0054075409998404
sat,0.0015,7114469524247537687,2.6586293228901923,2082,0.0054647820006721
sat,0.0015,8768179841909327002,2.6611066428013146,2452,0.0052232509997338
sat,0.0015,5463937702585978654,2.6646234150975943,2283,0.004758791000313
sat,0.0015,8985865310700164822,2.6651679263450205,2643,0.0053688419993704
sat,0.0015,1813074010381006607,2.665001173736528,2338,0.0051623290000861
sat,0.0015,7613475351280837020,2.661203329684213,1972,0.0049545510000825
sat,0.0015,2186020709620566902,2.664542649872601,2431,0.0047255360004783
sat,0.0015,8423981566334601198,2.663100318517536,2397,0.0051412540005912
sat,0.0015,3159272409070907415,2.660833676811308,2243,0.0051694909998332
sat,0.0015,2723639305255864790,2.675002417527139,3088,0.0055085880003389
sat,0.0015,6810166707316432709,2.6662427166011184,2205,0.004400940000778
sat,0.0015,6516247278250762539,2.659323043189943,2243,0.0049368290001439
sat,0.0015,8094644645321873639,2.667590481694788,2575,0.0048940410006252
sat,0.0015,5468799794042187305,2.663360550301149,2274,0.0042244390006089
sat,0.0015,7560890535269246623,2.672110442770645,2550,0.0050899810003102
sat,0.0015,6802656528121923332,2.653905822429806,2339,0.0046556100005545
sat,0.0015,7671510369318272313,2.6588717186823487,2537,0.0053217509994283
sat,0.0015,1981414987850395878,2.6687182544264942,2333,0.0048987569998644
sat,0.0015,4823381948075469678,2.6684985181782395,2569,0.0047427819999938
sat,0.0015,8736469406929708214,2.670676444657147,2374,0.0045283029994607
sat,0.0015,2488547747672831516,2.661223713075742,2656,0.0048482859992873
sat,0.0015,1323309409792386918,2.6724760732613504,2643,0.0053183609998086
sat,0.0015,4271423812718505907,2.6619192422367632,2547,0.0052112639996266
sat,0.0015,8177043303830355253,2.663622412597761,2622,0.0051626349995785
sat,0.0015,536738287112037282,2.6537071908824146,1824,0.0047915909999574
sat,0.0015,4368531987747488699,2.663042673608288,2245,0.0047743389995957
sat,0.0015,7549489421690446562,2.669897894142196,2475,0.0048193269994953
sat,0.0015,5748779276440224285,2.666130587924272,2719,0.0049470249996375
sat,0.0015,7526941927435267773,2.6597963320091367,2204,0.0050107159995604
sat,0.0015,4969791782465165095,2.6625451932195574,2117,0.0047690309993413
sat,0.0015,1954488032754337705,2.662852507084608,2206,0.0046640280006613
sat,0.0015,2129356449919070632,2.657984295394272,2359,0.0048274849996232
sat,0.0015,4187116181069871771,2.676649733213708,2983,0.0053929280002193
sat,0.0015,3579143708902777579,2.6696828329004347,2522,0.0054231029998845
sat,0.0015,1020160522524314785,2.675657518906519,2766,0.0055465599998569
sat,0.0015,2716284132132131352,2.660532034933567,2291,0.0053669139997509
sat,0.0015,5342705428150112705,2.658023856813088,2115,0.0054760190005254
sat,0.0015,6773927817258406145,2.67979705799371,3103,0.0054387119998864
sat,0.0015,6051190013603338671,2.666926491074264,2581,0.0053205530002742
sat,0.0015,2444260339570089811,2.662080178502947,2817,0.0051731720004681
sat,0.0015,347381513971525100,2.659241040237248,2631,0.0053968400006851
sat,0.0015,3003252090650437067,2.675538602983579,2552,0.0055220840004039
sat,0.0015,2159803041112033384,2.657288041198626,2101,0.0056420090004394
sat,0.0015,9135937644853206961,2.665016510291025,2352,0.0051227559997641
sat,0.0015,9023789473424952845,2.651196153834462,2002,0.0047536729998682
sat,0.0015,6912440800713351743,2.665609658230096,2692,0.0051761710001301
sat,0.0015,540143626919965863,2.674962609540671,2270,0.005406774000221
sat,0.0015,2541587144268598727,2.672692415304482,2863,0.0057991719995698
sat,0.0015,4050806426821198162,2.66357579943724,2619,0.0052049050000277
sat,0.0015,6186848633868095906,2.672592465300113,2974,0.0056174820001615
sat,0.0015,6114840592434678,2.6656753574498,2599,0.005369182999857
sat,0.0015,4049548096734801734,2.657879653386772,2167,0.0042762980001498
sat,0.0015,5578341000902219677,2.6728911611717194,2470,0.0050273110000489
sat,0.0015,1777392899649299150,2.665235380409285,2379,0.0051036770000791
sat,0.0015,7076821760285536414,2.666706541320309,2710,0.0052257709994592
sat,0.0015,2438078091891197999,2.6655563779640943,2297,0.005221564999374
sat,0.0015,2183612096339359165,2.6651166088413447,2482,0.005008011999962
sat,0.0015,5968057956774425310,2.665876048849896,2443,0.0050539559997559
sat,0.0015,4191271765694679794,2.661287266528234,2414,0.005208558999584
sat,0.0015,7434259864813808020,2.672725999727845,3271,0.005497570999978
sat,0.0015,329087164095388733,2.66784941079095,2291,0.0048079289999805
sat,0.0015,2671679578883740486,2.6661099328193814,2363,0.0054024519995437
sat,0.0015,5194106257508506908,2.66281535779126,2082,0.0049215509998248
sat,0.0015,5340345720407590931,2.6697363131679595,3097,0.0053882769998381
sat,0.0015,7443720230861345267,2.667117879493162,2534,0.0049289730004602
sat,0.0015,2229111063670029221,2.660403238609433,2186,0.0050667559999055
sat,0.0015,6840149198978738611,2.668577980715781,2434,0.004935277000186
sat,0.0015,6019107733767950061,2.6611867810133845,2093,0.0047813700002734
sat,0.0015,1558349046260759939,2.6775907333940268,2923,0.0050419229992257
sat,0.0015,3213761546716455604,2.666362654417753,2708,0.0052676049999718
sat,0.0015,6326849676832867184,2.664928658865392,2562,0.005041558000812
sat,0.0015,176358620209300421,2.657177704619244,2529,0.0050097749999622
sat,0.0015,8322004767261259713,2.660109701799229,2396,0.0052015049996043
sat,0.0015,5756744757361392376,2.6573737943544984,2056,0.0044466600002124
sat,0.0015,9212006286736884867,2.668484268942848,2553,0.0051879689999623
sat,0.0015,7649655958352070118,2.6650354207959026,2790,0.0058065230005013
sat,0.0015,6486851695245019827,2.6695875071454798,2379,0.0055126340002971
sat,0.0015,6443969837169405706,2.6630179455969483,2455,0.0051705469995795
sat,0.0015,7545517224849239822,2.6608826701994985,2183,0.0050541870004963
sat,0.0015,2101638408423283599,2.6650556314270943,2536,0.0052333229996293
sat,0.0015,7454004458893187891,2.661590132862329,2136,0.0049348319998898
sat,0.0015,6367099722547930775,2.6663666169624776,2165,0.0049822940000012
sat,0.0015,3634643377080152397,2.664157060906291,2272,0.0050978429999304
sat,0.0015,3083315918313143679,2.6513595152646303,2154,0.0046590399997512
sat,0.0015,3565998372571489335,2.6644765639211982,2436,0.005133687000125
sat,0.0015,2849165239530815417,2.6492651156149805,1837,0.0048644999997122
sat,0.0015,8309526292331530554,2.6651102136820555,2361,0.0051085489994875
sat,0.0015,372545823003052346,2.6653227077331394,2434,0.0050119980005547
sat,0.0015,1219562319970627874,2.667967769317329,2864,0.0055488440002591
sat,0.0015,5439472544865981549,2.6643751901574437,2540,0.0053470689999812
sat,0.0015,6102281496777802967,2.665409970562905,2574,0.0054086270001789
sat,0.0015,3407657157130854493,2.661880109924823,2074,0.004883360000349
sat,0.0015,3795406761576351906,2.662052357569337,2368,0.0053564229992844
sat,0.0015,6586345811585544098,2.673358437139541,2837,0.0054691880004611
sat,0.0015,1955326795255919817,2.657554347300902,1947,0.0052509139995891
sat,0.0015,4972330632952225695,2.6598463428672403,2509,0.0047341789995698
sat,0.0015,7819197378717464649,2.663029515882954,2588,0.0052971340001022
sat,0.0015,7002474020810195020,2.658604433760047,2416,0.0054789229998277
sat,0.0015,8061380555215485708,2.6589441730175167,2264,0.0050015470005746
sat,0.0015,1725104491077607779,2.6608782643452287,2691,0.0054908609999984
sat,0.0015,3909274356717664853,2.6571379208471626,2183,0.004958861999512
sat,0.0015,4113745442630135880,2.673558277077973,2858,0.0057725970000319
sat,0.0015,5576231484172945954,2.657734664389864,2133,0.0053803689997948
sat,0.0015,6223463413294026608,2.6665106643922627,3154,0.0055594900004507
sat,0.0015,7842639736177055733,2.6626061962451786,2189,0.005130036999617
sat,0.0015,3666994780135308862,2.6771291012410074,2669,0.0051559100002123
sat,0.0015,8604191831840521434,2.6628452457953244,2565,0.0051021589997617
sat,0.0015,1824454246668050571,2.6640315011609346,2059,0.005051418000221
sat,0.0015,3516397310666086860,2.653759063920006,2036,0.0052525259998219
sat,0.0015,6368096262971818431,2.6630547055974603,2849,0.0050290039998799
sat,0.0015,1476224247166748113,2.6787706923205405,2535,0.0053993020001144
sat,0.0015,5926892529631532459,2.6655565195251256,2531,0.0053535930001089
sat,0.0015,5137755558378508857,2.661813440965489,2348,0.0053736469999421
sat,0.0015,2344948101494801539,2.6617371710017323,2645,0.0053968130005159
sat,0.0015,6197823581394279487,2.665741045260802,2573,0.0053490489999603
sat,0.0015,2023318368936564437,2.6584179839119315,2306,0.005050358000517
sat,0.0015,5828875142191638473,2.664901702897623,2637,0.0054695019998689
sat,0.0015,459309987102024478,2.665219278773293,2560,0.005206318999626
sat,0.0015,807206942270064422,2.6678186284843832,2241,0.0054419699999925
sat,0.0015,7107973878703721612,2.665461934404448,2483,0.0049956000002566
sat,0.0015,1490731593425688115,2.664684977848083,2721,0.0053491059998123
sat,0.0015,8155180011860267395,2.673628764692694,2103,0.0048693449998609
sat,0.0015,7482722929534187997,2.6645246983971447,2316,0.0052688940004372
sat,0.0015,359927142207155494,2.6642155908048157,2356,0.0055272239997066
sat,0.0015,1661609586587449510,2.654693477554247,2364,0.0051418069997453
sat,0.0015,3466963545322203311,2.6705719670280814,2497,0.0055618159994992
sat,0.0015,6740284828306952223,2.667071829782799,2533,0.0053945979998388
sat,0.0015,9038712456773140031,2.6684664951171726,2282,0.0051685320004253
sat,0.0015,8293948713310340863,2.658920265734196,2097,0.0051284969995322
gap,0.0015,9177054120507208781,2.3379986186046158,2117,0.0050902030006909
gap,0.0015,8915381913883917260,2.338319474365562,2129,0.0049567169999136
gap,0.0015,5145477459594060930,2.338895154418424,2752,0.0053206170005069
gap,0.0015,785493236463765571,2.3424072125926614,2307,0.0049360859993612
gap,0.0015,4743299042850005020,2.335398184368387,2106,0.0049283150001429
gap,0.0015,1176178471320674785,2.3337149985600263,2097,0.0046341850002136
gap,0.0015,2962588794252238834,2.3282113038003445,2272,0.0049133470001834
gap,0.0015,3647422401368793825,2.3391137989237905,1939,0.0049880549995577
gap,0.0015,209179544702196247,2.334240270080045,2227,0.0051004150000153
gap,0.0015,731695434511214711,2.33141295844689,2361,0.0053254800004651
gap,0.0015,4138400917854107413,2.331400983268395,2234,0.0057737610004551
gap,0.0015,1591925579361204208,2.3335390770807862,2249,0.0046756989995628
gap,0.0015,3393459809623010606,2.3274719442706555,2319,0.0051707359998545
gap,0.0015,2535846628121027747,2.3456943538039923,2825,0.0052689340000142
gap,0.0015,7977865201390300724,2.347478181356564,2590,0.0053659999994124
gap,0.0015,1056370492246641193,2.3286610085051507,2454,0.0050124069994126
gap,0.0015,5046128749403711164,2.334600816015154,2138,0.0051729990000239
gap,0.0015,1356655769835748646,2.3371562398970127,2951,0.0051255819998914
gap,0.0015,2113744380255635011,2.336461595026776,2072,0.0049319290001221
gap,0.0015,8666370162624810402,2.339482150971889,2101,0.0056344810000155
gap,0.0015,3284971287992846931,2.3418207936920226,2723,0.0054429810006695
gap,0.0015,2318239035621528185,2.336125463247299,2645,0.0056461829999534
gap,0.0015,2753540980769405385,2.3362632654607296,2164,0.0048816449998412
gap,0.0015,4896244297401092304,2.343165810452774,2274,0.0053407519999382
gap,0.0015,6009996341927683449,2.3398069974500686,2253,0.0048074679998535
gap,0.0015,408308126982386443,2.33308308548294,2388,0.0052121979997536
gap,0.0015,2261652429084318050,2.3367204619571567,2308,0.0051865499999621
gap,0.0015,5098114761978985502,2.346880082041025,2976,0.0056669799996598
gap,0.0015,8478534645698460417,2.334036684362218,2220,0.004893667000033
gap,0.0015,6231259714651490174,2.336553951492533,2472,0.0053066909995322
gap,0.0015,4413708191567245392,2.3379980528261517,1887,0.0054387000000133
gap,0.0015,547904991182175806,2.340811270289123,2673,0.005334798000149
gap,0.0015,666008767505871599,2.3346375373657797,1893,0.0052920489997632
gap,0.0015,9163768452344769331,2.3441633940674365,2590,0.0076235540000197
gap,0.0015,4993298626877700820,2.329940827796236,2145,0.0046990339997137
gap,0.0015,6122288141389929288,2.343934615375474,2765,0.0055560869996043
gap,0.0015,3609190285070083271,2.3433632352389395,2512,0.0056111049998435
gap,0.0015,8755867440964591026,2.335120632313192,2663,0.0050581900004544
gap,0.0015,7698847915690361264,2.347678356571123,2214,0.0050096470004064
gap,0.0015,5501721523888777886,2.3492550761438906,2638,0.0050919610002893
gap,0.0015,7462665979456553370,2.341628309804946,2624,0.0052750330005437
gap,0.0015,5213889454134032282,2.338284538127482,2306,0.005063218000032
gap,0.0015,710580069684280492,2.3537499108351767,3014,0.0053596709994963
gap,0.0015,2790379805309041423,2.335849538678304,2349,0.0048390850006398
gap,0.0015,711818718664065083,2.3371510568540543,2737,0.0067722730000241
gap,0.0015,8785213668101227185,2.3322262694127858,2148,0.0067541859998527
gap,0.0015,1287422355494797115,2.3342588087543845,2580,0.00636435800061
gap,0.0015,499863988586076030,2.3395464532077312,2562,0.006316159000562
gap,0.0015,5949587017610105472,2.34141050092876,2696,0.0066868399999293
gap,0.0015,1969123364369236283,2.3430853199679404,2483,0.0063012129994604
gap,0.0015,4949363206436590494,2.3317445050925016,2239,0.0062159939998309
gap,0.0015,1747295549640651849,2.346185215283185,2804,0.0055713209994792
gap,0.0015,8407809307044114681,2.3345518603455275,2489,0.0064859559997785
gap,0.0015,7345128711360529356,2.346073843538761,2981,0.0071972460000324
gap,0.0015,4513720922765083888,2.330875451909378,2795,0.0070270070000333
gap,0.0015,4326922829131189849,2.335017046658322,2326,0.0062196749995564
gap,0.0015,7778841634158067755,2.339090123772621,2487,0.0124306150000848
gap,0.0015,7898281185836740827,2.3395061439368874,2311,0.0094388179995803
gap,0.0015,5376760568457732426,2.34566169930622,2799,0.0088931399995999
gap,0.0015,5303479835470449852,2.3297989116981626,2013,0.0058581390003382
gap,0.0015,7432866684646641349,2.3274930322077125,2461,0.0064800509999258
gap,0.0015,3646590723869539663,2.334831641288474,2046,0.0055095369998525
gap,0.0015,4942055288863784158,2.338139313738793,2757,0.0065215450003961
gap,0.0015,5924366709066184823,2.342808229383081,2745,0.0062948019995019
gap,0.0015,3549437891824967919,2.338588507845998,2629,0.0063332050003737
gap,0.0015,6234687071448953543,2.328791821375489,2110,0.0062768500001766
gap,0.0015,8154368033558246704,2.3350182331632823,2540,0.0053404070004035
gap,0.0015,3866126226079064497,2.335559487575665,2555,0.0109474459995908
gap,0.0015,923319008057592406,2.3428947364445776,2417,0.0059109290004926
gap,0.0015,8745149500744470381,2.339383379323408,2801,0.0060655869992842
gap,0.0015,5900355400136477633,2.339538138592616,2380,0.0060055399999328
gap,0.0015,6559475781067840792,2.3407833292149007,2394,0.0061791770003765
gap,0.0015,1988355272974006026,2.3443157847505063,2322,0.0056212600002254
gap,0.0015,2939296058721298758,2.338058414403349,2557,0.0051996399997733
gap,0.0015,311717933582925733,2.332552270265296,1680,0.005280004999804
gap,0.0015,5682177464912067903,2.33943897113204,2510,0.0062614879998363
gap,0.0015,5227526149453182594,2.335990933002904,2632,0.0067902509999839
gap,0.0015,8770679815759002667,2.3324068032670766,2281,0.0053988489999028
gap,0.0015,1501138503423427070,2.3306316705420613,1970,0.0050538039995444
gap,0.0015,8427806123754482901,2.3402195288799703,2529,0.0069865220002611
gap,0.0015,61613245005722958,2.3422328499145806,2447,0.0056984980001288
gap,0.0015,6686610640178999630,2.344526457367465,2370,0.0061916159993415
gap,0.0015,3194209243217254206,2.3376749109011143,2489,0.008698720999746
gap,0.0015,3010050795466327120,2.3382057626731694,2421,0.0064076629996634
gap,0.0015,2840644597706052636,2.337998867733404,1775,0.0057116979996862
gap,0.0015,8971191359834348422,2.338548169005662,2210,0.0060055060002923
gap,0.0015,5354395582013398625,2.329524434171617,2039,0.0062352619997909
gap,0.0015,495550635341788051,2.33821121416986,2324,0.0056035439993138
gap,0.0015,6377312253436018345,2.345559482928365,2304,0.0058369009993839
gap,0.0015,3323283325738548021,2.339080431032926,2188,0.005713530000321
gap,0.0015,1911520233704502121,2.3468762012198567,2914,0.0059056549998786
gap,0.0015,7063475929433723434,2.345712137874216,2182,0.0066209950000484
gap,0.0015,6507951158588222845,2.347552366554737,2610,0.0060737979993064
gap,0.0015,8211623220198623333,2.345227462472394,2682,0.0052039359998161
gap,0.0015,5999000280101925114,2.3492465200833976,2294,0.0066199279999636
gap,0.0015,4275577804819806805,2.337880654959008,2228,0.0059967719998894
gap,0.0015,3359510485784954987,2.330240835202858,2367,0.0054317289996106
gap,0.0015,4211085291463808628,2.3234576226677746,2199,0.006082982999942
gap,0.0015,8391938429988860753,2.3348602815531194,2285,0.0062175209995984
gap,0.0015,7927856360919826668,2.344630982261151,2520,0.0058890549998977
gap,0.0015,7795312086521566777,2.3406691283453256,2472,0.0087455209995823
gap,0.0015,9203767082870939589,2.3354479980189358,2254,0.005147701000169
gap,0.0015,5815993195076405244,2.3413220895454288,2375,0.0057512069997756
gap,0.0015,2570134729845769421,2.3248566759284586,2036,0.0061732690001008
gap,0.0015,8036999873998323407,2.3496620503719896,2452,0.0064681039993956
gap,0.0015,826295788104842639,2.3422866249457,2501,0.0054402779996962
gap,0.0015,6877624951508810626,2.343752740882337,2640,0.0052327240000522
gap,0.0015,7536573063493033879,2.342729543335736,2423,0.0085043830003996
gap,0.0015,8006131295799780226,2.3390832324512303,2626,0.006022466000104
gap,0.0015,8843100847560506216,2.344633269356564,2628,0.0045725580002908
gap,0.0015,4395846759232643385,2.3391698030754924,2532,0.0054598510005234
gap,0.0015,5222555767764539502,2.3341997070237994,2249,0.0061109750004106
gap,0.0015,4595134499973986902,2.328767168102786,2154,0.0060658769998553
gap,0.0015,4152156936475824705,2.3397681186907,2469,0.0055132729994511
gap,0.0015,1044675757039963060,2.3367734362836927,2166,0.0052280660001997
gap,0.0015,7240769721773887207,2.3343134049791843,2535,0.0058422940001037
gap,0.0015,2221952082770197216,2.3419238079804927,2221,0.0048845290002645
gap,0.0015,6101184889858711526,2.340503149200231,2362,0.0059455190003063
gap,0.0015,2346082882303615510,2.3413427909836173,2474,0.0058450329997867
gap,0.0015,6745418684605801279,2.3408769792877138,2282,0.006727881000188
gap,0.0015,3068718955528371897,2.3433751661796123,2218,0.0051610560003609
gap,0.0015,7095298805006694759,2.34474557521753,2723,0.0056386330006716
gap,0.0015,3515589941207148873,2.3394639922771603,2281,0.0056661689995962
gap,0.0015,7853500693201410623,2.326521617360413,2019,0.0048277480000251
gap,0.0015,7173554843394235763,2.323924387572333,2234,0.0054253250000328
gap,0.0015,6594045552833822367,2.332790703512728,2490,0.0053182230003585
gap,0.0015,4815977078451811464,2.335179405286908,2157,0.0058851040002991
gap,0.0015,989665987603066856,2.327344556339085,2073,0.0050883510002677
gap,0.0015,1636607501123406708,2.332794551271945,2732,0.0058058989998244
gap,0.0015,4706144987332294117,2.3375038192607462,2528,0.0051486370002749
gap,0.0015,6576329773342957252,2.3381735892035067,2400,0.0053788049999639
gap,0.0015,682685969752022323,2.3308348394930363,2278,0.0050418509999872
gap,0.0015,8321118943791410418,2.3356747904326767,2619,0.0072232190004797
gap,0.0015,2316094040574048403,2.3335800641216338,2070,0.0101240539997888
gap,0.0015,3878031476080587829,2.332820330746472,2053,0.0083819279998351
gap,0.0015,5119319239693057799,2.341566553339362,2974,0.0052508369999486
gap,0.0015,332210014743872816,2.346901260316372,2749,0.0049259309998888
gap,0.0015,2889688739423117879,2.3342718961648643,2084,0.0048170019999815
gap,0.0015,811101611942452285,2.3308565707411617,1999,0.0052587580003091
gap,0.0015,3876665460761263442,2.334731403971091,2748,0.0051551020005717
gap,0.0015,2916748698829585737,2.333443268202245,2170,0.0052536160001182
gap,0.0015,8826925199537769229,2.344644461525604,2458,0.0066469740004322
gap,0.0015,1480829922950809376,2.3270706636831164,2440,0.0054829009995955
gap,0.0015,6217151426103820994,2.331598850665614,2000,0.0046413209993261
gap,0.0015,5938603035022651448,2.3326522102579474,1782,0.0049215900007766
gap,0.0015,8247374454889474924,2.3329152213409543,1795,0.0046393929997066
gap,0.0015,2156331281752168743,2.338483348954469,2676,0.0045033540000076
gap,0.0015,3970669112690796909,2.330733994022012,1735,0.0056761390005704
gap,0.0015,6328756903183671597,2.3411611549090594,3020,0.006096962999436
gap,0.0015,4495763393817177201,2.343876702012494,2670,0.0052155889998175
gap,0.0015,7128133027371700103,2.3450058249291037,2670,0.0044822110003224
gap,0.0015,9052890216680833905,2.3248923355713487,1930,0.0046127930008879
gap,0.0015,179668046076968791,2.3477940175216645,3057,0.0049925809998967
gap,0.0015,8830636967553253620,2.337985490448773,2638,0.0050519009992058
gap,0.0015,6084831675710695828,2.336413738317788,2200,0.0052145019999443
gap,0.0015,5308170277012015444,2.348839533282444,2411,0.006075231000068
gap,0.0015,3833638777527053409,2.340165667701513,2669,0.0050759970008584
gap,0.0015,2688592603908397622,2.3388040945865214,2768,0.0055854610000096
gap,0.0015,2458589407968858614,2.3395251717884094,3000,0.0057935559998441
gap,0.0015,2481639391772379283,2.331663069780916,1982,0.004219094000291
gap,0.0015,904280027417105499,2.3400443319696933,2626,0.0049213940001209
gap,0.0015,6112189575695795710,2.3339359811507165,2317,0.0070454650003739
gap,0.0015,3814657345346934831,2.339892369462177,2268,0.005010900000343
gap,0.0015,123917488788241812,2.353179763769731,2911,0.0056614160002936
gap,0.0015,1450567492694379651,2.338345315074548,2746,0.0063095999994402
gap,0.0015,4167328090148743430,2.3331374877598137,1912,0.0049216890001844
gap,0.0015,5320955505667521286,2.342452459735796,2200,0.0046961289999671
gap,0.0015,4607054483403755790,2.336562548065558,2345,0.0054585749994657
gap,0.0015,2537681406413994876,2.3350428754929453,2500,0.0043825659995491
gap,0.0015,7000357134228897545,2.336981071624905,2611,0.0041317020004498
gap,0.0015,2620918906364539358,2.3386706945020705,2594,0.005548811999688
gap,0.0015,2330045762901317437,2.3285352643579245,2526,0.0058809229994949
gap,0.0015,5305219227475827247,2.339221980655566,2068,0.0060258060002524
gap,0.0015,4782924154245204539,2.333979144692421,2498,0.0061555619995488
gap,0.0015,4528403511206533314,2.331166475545615,1780,0.0054351999997379
gap,0.0015,5583435636382181561,2.339400531724096,2714,0.0064558809999653
gap,0.0015,4464249915512267033,2.3409564988687634,1990,0.0207881409996844
gap,0.0015,4435053174696536917,2.339552527992055,2485,0.0067671609995159
gap,0.0015,4103572455083604993,2.325720014749095,2380,0.0063314919998447
gap,0.0015,3980701878726023034,2.334435482276604,2530,0.0891034570004194
gap,0.0015,3155948663737903487,2.3396649153437465,2242,0.0054588860002695
gap,0.0015,6325809168261927066,2.3379765583667904,1945,0.005726188999688
gap,0.0015,5876346296900492573,2.337770063430071,2642,0.0059747940003944
gap,0.0015,4996009715224447087,2.341178490081802,2992,0.0063592249998691
gap,0.0015,2610347122239072839,2.3331553677562624,2679,0.0063831610004854
gap,0.0015,6980712140805710992,2.32255504000932,2156,0.006506366999929
gap,0.0015,3025394341908532648,2.3405353657435626,2375,0.0082271450000916
gap,0.0015,4713015267674423803,2.339776389533654,2337,0.0055449609999413
gap,0.0015,2694411351409817169,2.345949845388532,2945,0.0063361799993799
gap,0.0015,7972418777112134991,2.333111417014152,2249,0.0060396270000637
gap,0.0015,2161985880037842991,2.339645085623488,2331,0.0061510259993156
gap,0.0015,2527580058868959577,2.342291930457577,2733,0.0066843810000136
gap,0.0015,8506375783750593842,2.334446359425783,2448,0.0059735830000136
gap,0.0015,4847219442307935939,2.342503466177732,2715,0.0060825370001111
gap,0.0015,2147845100292120723,2.342632317217067,2725,0.0062167500000214
gap,0.0015,6621044361809611441,2.3406214045826346,2412,0.0056735850002951
gap,0.0015,982842181506026696,2.344659267691896,2552,0.0056692039997869
gap,0.0015,5927114597972324725,2.3286047920119017,1807,0.0060764729996662
gap,0.0015,1202077352100672098,2.335210633929819,2332,0.0065467179992992
gap,0.0015,748684047615577168,2.339996133232489,2379,0.0058978630004276
gap,0.0015,4543914156397590441,2.3472957205958664,2678,0.0061754680000376
gap,0.0015,6742547146335137357,2.343556192703545,2965,0.0060394069996618
gap,0.0015,2019809256960929575,2.3406097118277103,2496,0.0057269199996881
gap,0.0015,4646346790243710774,2.342784536536783,3050,0.0060455210004874
gap,0.0015,8656953792742543972,2.338120625820011,2365,0.0065643590005493
gap,0.0015,5836786296882368428,2.3524172760080546,2690,0.0064037669999379
gap,0.0015,3246271142943780986,2.336440771818161,2475,0.0060999289999017
gap,0.0015,6656620880003054974,2.3377895376179367,2660,0.0061638750003112
gap,0.0015,1488786213154023553,2.3313019275665283,1912,0.0064471120003872
gap,0.0015,6662533213757289988,2.333743809023872,2174,0.0052889640001012
gap,0.0015,4848192254873685102,2.3353841612115502,2560,0.0077616769995074
gap,0.0015,6881459249895470683,2.3373996114823967,2443,0.0056057020001389
gap,0.0015,8721275130269021039,2.3333456132095307,2425,0.0077851470005043
gap,0.0015,2798206566566459508,2.340378924505785,2843,0.0057858290001604
gap,0.0015,1449363479940557769,2.3392997784540057,2634,0.0060802779998994
gap,0.0015,6325161280211513917,2.335062416968867,2017,0.0061789629999111
gap,0.0015,2045104908905126923,2.341653359355405,2880,0.0064129559996217
gap,0.0015,5862506511779122813,2.336956561077386,2147,0.0055107389998738
gap,0.0015,7602502728089363554,2.335405513877049,2820,0.0056855570001062
gap,0.0015,8510434773940582798,2.3292696196585894,2178,0.0060991810005361
gap,0.0015,2182082158591352398,2.338495098985732,2896,0.0059115590001965
gap,0.0015,4543199388331138529,2.3429005711805075,2508,0.0063601909996577
gap,0.0015,6834378832142210202,2.3315201837103814,2206,0.0062011459995119
gap,0.0015,3239634237688650161,2.34237315854989,2592,0.0074924959999407
gap,0.0015,6137950110940831042,2.340284517267719,2894,0.0075673880000977
gap,0.0015,3482997860165253740,2.3301167304161936,2346,0.0063555939996149
gap,0.0015,3093213817303815603,2.3342188778333366,2177,0.0057693789995028
gap,0.0015,580197486174379367,2.336910641519353,2609,0.0062434000001303
gap,0.0015,2839129918511393528,2.332871723687276,2457,0.0060018310005034
gap,0.0015,4138379432682564506,2.3392495608422905,2540,0.0079350480000357
gap,0.0015,722824944505520286,2.3386941361241043,2933,0.0060474889996839
gap,0.0015,966971813567861140,2.3260270438622683,1877,0.0056738799994491
gap,0.0015,872190619047572985,2.3351784569676965,2509,0.0062997240002005
gap,0.0015,8830547060027524948,2.3206743963528425,1973,0.0056288969999513
gap,0.0015,3473392992451354442,2.340463075786829,2993,0.0060808939997514
gap,0.0015,8521920023296080211,2.339963381411508,2697,0.0057290129998364
gap,0.0015,5643813676302390988,2.329253854928538,2215,0.0071959329998207
gap,0.0015,1244329759443319834,2.3421997665427625,2724,0.0067289030002939
gap,0.0015,7327628167091624752,2.344508099602536,2980,0.0066707089999908
gap,0.0015,288785723476641960,2.3447262728586797,2866,0.0075330970003051
gap,0.0015,2325408950905371692,2.342344017699361,2767,0.0066055360002792
gap,0.0015,7983090459282814559,2.334078050451353,2553,0.0065825170004245
gap,0.0015,4523418071738241262,2.3326240479946136,2319,0.0054127710000102
gap,0.0015,2898455387841971159,2.3319213311187923,2528,0.0067648969998117
gap,0.0015,8823100443782402631,2.3344609944615518,1889,0.0071159469998747
gap,0.0015,1678040886217810004,2.329578964039684,1702,0.0056138899999496
gap,0.0015,8014983683804954291,2.337946267798543,2820,0.0060789910003222
gap,0.0015,1821890862158820398,2.3310059369541705,2280,0.0067218570002296
gap,0.0015,8911539584813558252,2.326405661879108,2468,0.0074762659996849
gap,0.0015,4000748518776379114,2.3510207664221525,2357,0.0058425049992365
gap,0.0015,4912982893411089096,2.333199645858258,2756,0.0061357120002867
gap,0.0015,6140085576425340830,2.335537909762934,2338,0.0058174470004814
gap,0.0015,7888372660845352917,2.336970926495269,2660,0.0058297599998695
gap,0.0015,5576497080631778766,2.3365067266859114,2575,0.0058821499997065
gap,0.0015,8721502144575746359,2.3305342863313854,2043,0.0057208110001738
gap,0.0015,6442899480763704797,2.332512605469674,2203,0.0070782849998067
gap,0.0015,8643046513702660395,2.3399755153805017,2464,0.0061366090003502
gap,0.0015,4950824077887647097,2.342756527243182,2651,0.0061496829994212
gap,0.0015,3586004679254197618,2.332804697332904,2166,0.006359298999996
gap,0.0015,4077182642078121658,2.332039139699191,2009,0.0056980810004461
gap,0.0015,1372586927721850601,2.324768406804651,2275,0.0077296780000324
gap,0.0015,8686347441837433041,2.330306871561333,1957,0.0058697309996205
gap,0.0015,2982246682983833172,2.3393414127640426,2524,0.0081035880002673
gap,0.0015,8266293837788723695,2.341091184411198,2175,0.0058757639999384
gap,0.0015,6765768912593285684,2.3382552897091955,2732,0.0069025800003146
gap,0.0015,7746663593293896029,2.3424337129108608,2455,0.0059285239995006
gap,0.0015,9219422770289157003,2.338062660768628,2386,0.0053797860000486
gap,0.0015,3700668106784703085,2.337901023682207,2490,0.0050019709997286
gap,0.0015,6373661894399758088,2.323542664060369,1854,0.0059879339996768
gap,0.0015,1923382945756756590,2.3441745673771948,2306,0.0057147170000462
gap,0.0015,8545403247277308825,2.3294739853590727,2480,0.0065968689996225
gap,0.0015,6457364909600065516,2.340733404736966,2392,0.005588056000306
gap,0.0015,8615233029078351343,2.340082547161728,2587,0.0060391170000002
gap,0.0015,8923549665915826722,2.328483653254807,2146,0.0060908890000064
gap,0.0015,978694261068483630,2.333149754907936,2406,0.0067224369995528
gap,0.0015,7140701287219396913,2.341699126875028,2437,0.0065260319997832
gap,0.0015,5395851008285077465,2.354729943210259,2761,0.0057247219992859
gap,0.0015,7757444045890194163,2.333156342850998,2572,0.0055430429993066
gap,0.0015,7788414208738969553,2.334817097056657,2810,0.0062233439994088
gap,0.0015,1138155704783164502,2.3407360510900617,2892,0.0063735760004419
gap,0.0015,4235734851124794210,2.3347630866337568,1964,0.0064807230000951
gap,0.0015,4406702756830907363,2.331768904812634,2227,0.0060735679999197
gap,0.0015,5220608726920393286,2.3474205227103084,3212,0.0075405529996714
gap,0.0015,4765470540066054659,2.3403846989385784,2396,0.0060164569995322
gap,0.0015,8990137761803955336,2.328876413172111,2110,0.0052112120001766
gap,0.0015,1867638019198791223,2.351899332134053,2711,0.0060391260003598
gap,0.0015,5878638155104955432,2.346017510164529,2758,0.005614940999294
gap,0.0015,8247163331783134333,2.343232562299818,2886,0.0063989640002546
gap,0.0015,6707471412396496358,2.341896626167,2512,0.0075439930005813
gap,0.0015,5713765883980148879,2.3368338607251644,2606,0.0066474290006226
gap,0.0015,6333545077760607979,2.339207567507401,2734,0.0062399250000453
gap,0.0015,3124812656162326561,2.3439385425299406,2648,0.0060082899999542
gap,0.0015,5589975422900994121,2.3356582715641707,2210,0.0055834789991422
gap,0.0015,7586565090393842592,2.3383170287124813,2478,0.0067623240001921
gap,0.0015,199866818753541349,2.3361637322232127,2266,0.0053368469998531
gap,0.0015,6267421199868031082,2.3361821800936013,2867,0.00616336999974
gap,0.0015,4072002366780837809,2.3366301364731044,1629,0.0073904809996747
gap,0.0015,6844087462825940520,2.327122227754444,2045,0.0056262979996972
gap,0.0015,3504077798296811855,2.3368901007343084,2143,0.0058899149998978
gap,0.0015,6537625856017812581,2.3372556956019253,3019,0.0072608410000611
sat,0.0025,5880468836792850465,2.6599756008945405,2253,0.0061923630000819
sat,0.0025,3541303655876620366,2.6630377082619816,2677,0.0061591120002049
sat,0.0025,5289405490554531599,2.661321204388514,2349,0.0071835440003269
sat,0.0025,929390016366461049,2.673006338533014,2611,0.0064707480005381
sat,0.0025,6098249226612197732,2.669055299833417,2800,0.0061535799995908
sat,0.0025,4018781242102971928,2.645979707594961,2151,0.0061533440002676
sat,0.0025,5264068440968232095,2.646694088820368,2219,0.0053082629992786
sat,0.0025,4466301830017599560,2.6559880757704377,2660,0.005887772999813
sat,0.0025,1663282819193706420,2.6761029972694814,2591,0.006118706000052
sat,0.0025,6361370995454248528,2.6730542632285506,3055,0.006824121000136
sat,0.0025,4894787861546218866,2.684388087829575,2598,0.006079977999434
sat,0.0025,4557706654403765707,2.6606856968719512,2594,0.0093276709994825
sat,0.0025,5058987527786034072,2.6525527115445584,2026,0.006500122000034
sat,0.0025,7493120742943989838,2.661133100045845,2772,0.0064400660003229
sat,0.0025,131202176371262614,2.654037553584203,2631,0.0057051320000027
sat,0.0025,2555629628123466567,2.66511068912223,2554,0.005478220000441
sat,0.0025,7324540346338946243,2.6549266949296,2715,0.0058821350003199
sat,0.0025,1584919116783857627,2.661510847043246,2301,0.0056527280003138
sat,0.0025,5110479402420776297,2.6640854594297707,2232,0.0046252319998529
sat,0.0025,3993256024495397142,2.6545329557266086,2654,0.0056813719993442
sat,0.0025,4849181678725863633,2.6685223979875445,2225,0.0061985229995116
sat,0.0025,2101229051782007387,2.675047280266881,2466,0.0061003539994999
sat,0.0025,4129019255455806715,2.6545574492774904,2919,0.005854547999661
sat,0.0025,8443365503486167411,2.6724447370506823,2648,0.0055554669997945
sat,0.0025,3007092700758250892,2.6836654681246728,2471,0.0058323290004409
sat,0.0025,7845044065917674718,2.660976152634248,2328,0.0046786129996689
sat,0.0025,7763615393625252653,2.661929327296093,2423,0.0047392440001203
sat,0.0025,2121242630944977940,2.660870375810191,2319,0.0054236369996942
sat,0.0025,6714349362355898623,2.661776361754164,2416,0.0056477610005458
sat,0.0025,7684017945150519192,2.680554411606863,2515,0.0054644089996145
sat,0.0025,4321065366690438958,2.644769283710048,2117,0.005325339000592
sat,0.0025,6698032263995885762,2.6838779773097485,2989,0.0048413380000056
sat,0.0025,5120047454680681315,2.6569037158042192,2345,0.0050273839997316
sat,0.0025,6386758800969159509,2.6430350742302835,2037,0.0049080190001404
sat,0.0025,5663149727844224930,2.665878816274926,2376,0.0052605910004785
sat,0.0025,4508365911813132671,2.672033065464348,2345,0.0045337330002439
sat,0.0025,1938040902132228216,2.657823223154992,2469,0.0049876299999596
sat,0.0025,378142769111452947,2.659584430512041,2358,0.0052867650001644
sat,0.0025,1093291226424464543,2.6795834628865123,2785,0.005418544999884
sat,0.0025,7485508118166985171,2.6540646294597536,2639,0.005138235999766
sat,0.0025,5812523451311336351,2.6533720162697136,1928,0.0048888849996728
sat,0.0025,4562941943551941047,2.6655521518550813,2717,0.0064778190007928
sat,0.0025,6552662613184036998,2.662232722621411,2348,0.0055492520004918
sat,0.0025,859842362554014918,2.670838356949389,2741,0.005302364000272
sat,0.0025,2302884216300530820,2.6558581879362464,2130,0.0054935429998295
sat,0.0025,8725050581858044967,2.661543693160638,2978,0.005764982999608
sat,0.0025,2808046576518856670,2.678014912409708,2315,0.0048898760005613
sat,0.0025,3900526033292549283,2.6533254478126764,2274,0.0045970199998919
sat,0.0025,4383545444378791168,2.651240697829053,2005,0.0048166260003199
sat,0.0025,1080833534265957060,2.673353094607592,2313,0.005261827999675
sat,0.0025,8668012009751534214,2.6601019208319485,2386,0.0057664440000735
sat,0.0025,1967621335321858943,2.650715507334098,2151,0.0049940039998546
sat,0.0025,9014393834824536114,2.644544208189473,2578,0.0053716540005552
sat,0.0025,3732185199638166711,2.666983356932178,2386,0.0055144199995993
sat,0.0025,3484056842483291560,2.6636722788680345,2271,0.0052751529992747
sat,0.0025,5919437614710177020,2.669611773453653,2969,0.0056990729999597
sat,0.0025,2383825241455202772,2.6581419450230896,1913,0.0050571740002851
sat,0.0025,9196090580649366770,2.6611062637530267,2200,0.0053298949997042
sat,0.0025,6295151087473921578,2.665559119079262,2260,0.0051119569998263
sat,0.0025,6363057511805976510,2.6670085440855478,2761,0.0050928280006701
sat,0.0025,3832586818871195617,2.6660112987738103,2426,0.0050961830002052
sat,0.0025,37879473017721528,2.66589566715993,2842,0.0058895450001728
sat,0.0025,376476179048963039,2.6544169920962304,2076,0.0048010880000219
sat,0.0025,182960439651621775,2.6699479192029685,2531,0.0049846249994516
sat,0.0025,6206146987697073767,2.657652976224199,2817,0.0053733020004074
sat,0.0025,6227606856525780624,2.681809010915458,2451,0.0051684169993677
sat,0.0025,3010434707255335287,2.6637015549931675,2746,0.0046454020002784
sat,0.0025,5159751969260749867,2.658577878959477,2099,0.0045025420004094
sat,0.0025,3795445474916343726,2.6566637558862567,2439,0.0047686489997431
sat,0.0025,3821290439184328750,2.654276157496497,1868,0.0045997790002729
sat,0.0025,887390233858043273,2.651272313669324,2554,0.0049326309999742
sat,0.0025,8439222004869039670,2.6708816185127944,2237,0.0041294840002592
sat,0.0025,6309887107743723621,2.659905624808744,2474,0.0043467740006235
sat,0.0025,4515960984463544302,2.651437659049406,2053,0.0043884579999939
sat,0.0025,323557100821900367,2.6559908874332905,2777,0.0048594980007692
sat,0.0025,8064917720192204224,2.6606438760645688,2592,0.004194694999569
sat,0.0025,5993209780185746342,2.6665417219046503,2401,0.0041439879996687
sat,0.0025,4554410316502158214,2.66021560318768,1939,0.0047353609998026
sat,0.0025,1828157971975275480,2.64397585997358,2484,0.0048873710002226
sat,0.0025,2997784516462231456,2.67039059381932,2809,0.0047116149999055
sat,0.0025,895968126017813620,2.6559330772142857,2297,0.0052831729999525
sat,0.0025,3948446236102599852,2.670025189174339,2724,0.0050088389998563
sat,0.0025,4529478458303975608,2.651579936034977,2264,0.0048237349992632
sat,0.0025,2656551958745377451,2.6663706020917743,3031,0.0054148170002008
sat,0.0025,5430896593832438500,2.6632748676929623,2161,0.0049256029997195
sat,0.0025,7572968078160106721,2.6636015365365893,2753,0.0050111279997508
sat,0.0025,4046629044510647861,2.6660907838959247,2398,0.0046129459997246
sat,0.0025,8934460974022310251,2.665072955889628,2407,0.0057475200001135
sat,0.0025,6743382972623760913,2.653310347348452,2449,0.0048273299998982
sat,0.0025,6634731679696737761,2.6711808890104294,2387,0.0045146780003051
sat,0.0025,1531299335850058946,2.660501130623743,2468,0.004946289000145
sat,0.0025,5707679500556654531,2.658437752397731,2333,0.0050207109998154
sat,0.0025,5410060327297401400,2.650603338610381,2599,0.004759546999594
sat,0.0025,8354580277982804641,2.659432063344866,2469,0.0045363400004134
sat,0.0025,2314171284082760072,2.6712560253217816,2493,0.0047612850003133
sat,0.0025,3930055096911588220,2.6514757957775146,2767,0.0056286290000571
sat,0.0025,5468676407260123712,2.6781842410564423,2719,0.0052126869995845
sat,0.0025,4017929947287797516,2.645560805452988,2109,0.0054351979997591
sat,0.0025,4254626563129192864,2.654781651683152,2222,0.0045782090001011
sat,0.0025,8273684533203798606,2.6814880731981248,2391,0.0051418249995549
sat,0.0025,1600399048230608971,2.6544414735399187,2690,0.0050610329999472
sat,0.0025,1711502328665573567,2.65259561338462,2339,0.0057877700000972
sat,0.0025,54576572768155438,2.6679198727943003,2454,0.0056182289999924
sat,0.0025,1871012198928131170,2.6665172819048166,3137,0.0054215979998843
sat,0.0025,6106159710635657668,2.6389298874419183,1835,0.0046149090003382
sat,0.0025,6660516138522680442,2.6655173075851053,2501,0.0052253759995437
sat,0.0025,3350565593386076136,2.6528932980727404,2071,0.0049733699997887
sat,0.0025,625184806618204697,2.6664881522301584,2352,0.0051846189999196
sat,0.0025,5799155312388127980,2.6691304543055594,2831,0.0057782250005402
sat,0.0025,5421593471641661489,2.6610142565332358,2778,0.0058056930001839
sat,0.0025,3143218839646653375,2.6728839431889355,2530,0.0050332009996054
sat,0.0025,2678726996375006834,2.6724957211408764,2570,0.0047549509999953
sat,0.0025,5198246470630276713,2.652987875510007,2276,0.0051739479995376
sat,0.0025,4334240730499318609,2.668668354395777,2653,0.0050366360001135
sat,0.0025,6043600951290683514,2.671654269332066,2665,0.0049262700003964
sat,0.0025,7467718872673474608,2.6698380573652685,2426,0.0052806240000791
sat,0.0025,6396047615318639173,2.6808142527006567,3129,0.0058619720002752
sat,0.0025,7122970150959222162,2.6471865018829703,2430,0.0056955010004458
sat,0.0025,1847738669065353276,2.6658720860723406,2120,0.0048855429995455
sat,0.0025,263999091722449946,2.662960027111694,2479,0.005217368000558
sat,0.0025,1652816378331905987,2.6594418701715767,2248,0.0057699429999047
sat,0.0025,5077415667266141837,2.6642714983318,2257,0.0056126050003513
sat,0.0025,620203534478263202,2.6712444801814854,2671,0.0052194720001352
sat,0.0025,1307537893739335960,2.646572530269623,2238,0.0047588560000804
sat,0.0025,8196495446743287437,2.6434110598638654,1749,0.0050103109997508
sat,0.0025,2710039174170917257,2.675143100321293,2595,0.005425498000477
sat,0.0025,9113038415246958148,2.665966968052089,2287,0.0049070200002461
sat,0.0025,1129484531402463825,2.653928252635524,2870,0.0049423489999753
sat,0.0025,2037406920933386883,2.686556258238852,2589,0.0050936770003318
sat,0.0025,6766017895101482748,2.6918189260177314,3058,0.0051643090000652
sat,0.0025,1099759765108945384,2.648510989965871,1815,0.0049765550002121
sat,0.0025,4033186130334881304,2.6626579137519,2121,0.0055541379997521
sat,0.0025,9145042842838464566,2.671153736766428,2553,0.0053716219999842
sat,0.0025,3910653394479266847,2.6713848542422056,2700,0.0058767549999174
sat,0.0025,615283292755933752,2.6631235028617084,2115,0.0045697609994022
sat,0.0025,1153268060200797437,2.667168881976977,2804,0.0049260739997407
sat,0.0025,6390979837065687534,2.6706634366419166,2183,0.0049667800003589
sat,0.0025,134472796832116707,2.658487855456769,2947,0.0054718730007152
sat,0.0025,5273694280724830523,2.6674880392383784,2832,0.0054331600003934
sat,0.0025,6161730677269693378,2.6546345837414265,1914,0.0049029940000764
sat,0.0025,8009865483467227019,2.65265981387347,2855,0.0054897850004635
sat,0.0025,5462629255928383079,2.658087271964177,2252,0.0055166150004879
sat,0.0025,1658743695698582658,2.659780255984515,2273,0.005672260999745
sat,0.0025,4929330759711131490,2.6630741495173424,2388,0.0052467279992924
sat,0.0025,4608158271633522160,2.657217289786786,2669,0.0055977080000957
sat,0.0025,4728577351564647097,2.653812586562708,2432,0.0056858959997043
sat,0.0025,2346150364394705190,2.650524625554681,2066,0.0052282549995652
sat,0.0025,3529876259710042320,2.6604504187125717,2355,0.0052465980006672
sat,0.0025,5249279979554813424,2.654247961938381,2752,0.0058006190001833
sat,0.0025,6687192262092253664,2.667019019369036,2897,0.0055633410001973
sat,0.0025,5522565301228263321,2.6650191189255565,2781,0.005171718999918
sat,0.0025,4842436448325414627,2.660212370334193,2411,0.0051827670004058
sat,0.0025,1570412143033495223,2.6628927991259843,2378,0.0056226999995487
sat,0.0025,4307397928702212772,2.6598914740607142,2604,0.0048576650005998
sat,0.0025,7459820098956019238,2.66694218153134,2254,0.0051560210004026
sat,0.0025,3171494995213737087,2.6597915741149336,1794,0.0045166009995227
sat,0.0025,4813079948351404007,2.658079406712204,2769,0.0054651829996146
sat,0.0025,4763202448699977954,2.6589753022417426,2540,0.0052366919999258
sat,0.0025,3560432346969209637,2.6597822981420904,2383,0.0053232289992593
sat,0.0025,657606031197370825,2.662457229802385,2903,0.0053278049999789
sat,0.0025,2039542768120172073,2.666421319823712,2951,0.0052687310007968
sat,0.0025,8672676237215216226,2.6620736287441105,2372,0.0049641259993222
sat,0.0025,2655685500867843646,2.657396038994193,2396,0.0048470199999428
sat,0.0025,1775183365587631951,2.6595555359963328,2303,0.0048966290005409
sat,0.0025,1405028192511075225,2.6801791158504784,2682,0.0049506659997859
sat,0.0025,8449899481794610451,2.6692111575976014,2503,0.0054004650000933
sat,0.0025,7793021047356795969,2.674105995800346,2753,0.0050182320001113
sat,0.0025,9211642191800538930,2.655957401264459,2544,0.0046843740001349
sat,0.0025,5586300848072654051,2.65630559832789,2571,0.0045870769999964
sat,0.0025,717428620588001006,2.6481776260770857,2341,0.0048333140002796
sat,0.0025,8116432248916771139,2.6700032737571746,2463,0.0052242589999877
sat,0.0025,4651251639461264980,2.654753338545561,2674,0.0049416570000175
sat,0.0025,7470835903147724756,2.6650239394512028,2490,0.0049838459999591
sat,0.0025,8990954711734010124,2.653967132791877,2139,0.0048229230005745
sat,0.0025,6786887359143632425,2.675818379269913,2429,0.0050152440007877
sat,0.0025,1743575892470761049,2.664290674030781,2635,0.0054930400001467
sat,0.0025,3940955012197391777,2.672576529206708,2601,0.00481996399958
sat,0.0025,7901481423801482853,2.651994443265721,2533,0.0044671750001725
sat,0.0025,6444850328927425005,2.6678815942723304,2537,0.0044768500001737
sat,0.0025,3915626405962077783,2.654682041844353,2360,0.0054003950008336
sat,0.0025,6805847507738822696,2.654523630393669,1849,0.0047831179999775
sat,0.0025,5065612997894038517,2.6681150670628995,1976,0.00438198700067
sat,0.0025,5406630767496981040,2.660983427427709,1941,0.0040572570005679
sat,0.0025,5370274644307079546,2.6567821577191357,2221,0.0050841570000557
sat,0.0025,280907991487786609,2.653665625723079,2629,0.0059602800001812
sat,0.0025,8901369166289739772,2.666448429459706,2120,0.0043466639999678
sat,0.0025,5008909019479108662,2.6433586925268173,1494,0.0038740800000596
sat,0.0025,6365377030155615773,2.650515491142869,2244,0.0050481230000514
sat,0.0025,5801469834737789790,2.647738559404388,2572,0.0057376539998585
sat,0.0025,328905756683446002,2.639699703548104,2180,0.0046904139999242
sat,0.0025,3006186435986647955,2.665895991027355,2688,0.004995518999749
sat,0.0025,1882065680652333586,2.665394231677056,2041,0.0049401799997212
sat,0.0025,8444495943736589948,2.660730142146349,2253,0.0049533499995959
sat,0.0025,5316969059625288849,2.652269067009911,2390,0.0047912899999573
sat,0.0025,755496700349285143,2.647052970249206,2512,0.0050287140002183
sat,0.0025,7020780249595365511,2.6748266995418817,2492,0.0055796059996282
sat,0.0025,2307361445896931609,2.657222448848188,2734,0.0052312990001155
sat,0.0025,8202295097212525550,2.665219984482974,2707,0.004815070999939
sat,0.0025,167228938766918048,2.6638722200877964,2595,0.0050734110000121
sat,0.0025,7756151295298192334,2.6482281300704926,2491,0.0054106159996081
sat,0.0025,8818222661786523599,2.647273198934272,2051,0.0053999039992049
sat,0.0025,4323459826974921878,2.665750789223239,2372,0.0047164920006252
sat,0.0025,2575269324428596947,2.6725421375595038,3099,0.0054198049992919
sat,0.0025,8113390738582331480,2.6534923035651445,2268,0.0048207400004685
sat,0.0025,5388765106192222270,2.6586873007472605,2312,0.0052120259997536
sat,0.0025,2973879617358261026,2.6673458577133715,2161,0.0044983529996898
sat,0.0025,7085436312793985398,2.651408343575895,2287,0.004339758000242
sat,0.0025,3457282053790692492,2.659767594886944,1751,0.0045934119998491
sat,0.0025,2469380142162521608,2.6582638428080827,2248,0.0047915099994497
sat,0.0025,8503741961424868258,2.652391424868256,2260,0.0042822069999601
sat,0.0025,8970858893364773091,2.6426608934998512,2154,0.0043459629996505
sat,0.0025,6142429880503413859,2.6521341307088733,1812,0.0044051319991922
sat,0.0025,7205777282620271224,2.6645626116078347,1792,0.0052025369996044
sat,0.0025,8980749923836681977,2.670557935256511,2178,0.0048729440004535
sat,0.0025,6970290785456845883,2.660603611730039,2282,0.0040909229992394
sat,0.0025,4495517129460904201,2.6583335595205426,2007,0.0045523949993366
sat,0.0025,8729839177414996192,2.6706541751045734,2526,0.0053725679999843
sat,0.0025,4064172206500008876,2.6502375504933298,2562,0.0047994520000429
sat,0.0025,5311032329474121661,2.659997153328732,2132,0.004133501999604
sat,0.0025,3712254486184444150,2.6548184412531555,2568,0.0049523989991939
sat,0.0025,7964659983590331189,2.6681298564653844,2738,0.0052372740001374
sat,0.0025,515526838767530693,2.667040690779686,2495,0.005434065999907
sat,0.0025,8601375614695706323,2.6664022859185934,2569,0.0048018710003816
sat,0.0025,6240908116950642151,2.66247394005768,2276,0.0048140999997485
sat,0.0025,7077256019007302819,2.6768852795939893,2681,0.0054331600003934
sat,0.0025,3817789911190016586,2.6605328384321183,2469,0.0049270310000792
sat,0.0025,6208320519801220817,2.6468755155801773,2652,0.0047613699998692
sat,0.0025,3955353268942735171,2.6505490073468536,1981,0.0039839959999881
sat,0.0025,3025988056201247276,2.673361652297899,2642,0.005117417999827
sat,0.0025,749746762870492666,2.671340683940798,2204,0.0085210679999363
sat,0.0025,2193306656909854257,2.657563654240221,2274,0.0056473280001227
sat,0.0025,3681828337301499497,2.652708002831787,2246,0.0052763879994017
sat,0.0025,4798966421971390860,2.660492342198268,2172,0.0055456990003222
sat,0.0025,8789599001763793413,2.670825034379959,2041,0.0049210819997824
sat,0.0025,7349894154390104744,2.67332534189336,2112,0.003944758000216
sat,0.0025,8422872290997695257,2.663733721477911,2485,0.0045308420003493
sat,0.0025,2762537441236838661,2.6730057469103485,2633,0.0050272420003238
sat,0.0025,6385293670970776442,2.674614858115092,2781,0.0051653359996635
sat,0.0025,6399154816005047809,2.66211062297225,2518,0.0049614170002314
sat,0.0025,4220282564946408310,2.664520530262962,2222,0.0040100360001815
sat,0.0025,1850853990059311347,2.669216755544767,2211,0.0044372210004439
sat,0.0025,3065344545008911680,2.641421284992248,1955,0.0048014009998951
sat,0.0025,8545345904928078161,2.6471594648901373,2349,0.0052372789996297
sat,0.0025,1098983707594438340,2.673883381532505,2724,0.0048285530001521
sat,0.0025,7256074126512208463,2.663755635963753,2819,0.0046302620003189
sat,0.0025,3290305347496040059,2.6668652824591845,2211,0.0046058359994276
sat,0.0025,304081758535610169,2.654038878157735,2397,0.0052267229993958
sat,0.0025,8963949410495759580,2.6527463933452964,1626,0.0046779300000707
sat,0.0025,1129045567423432530,2.6638695136643946,2331,0.0045983650006746
sat,0.0025,1504513970696422498,2.6693069168832158,2290,0.004052639999827
sat,0.0025,1882727469918239383,2.6488363596145064,1816,0.0040351640000153
sat,0.0025,5189915214790930068,2.675601633498445,2233,0.004901382000753
sat,0.0025,5468703095136335052,2.6625270461663604,2437,0.0053850280000915
sat,0.0025,3246395204311789251,2.6458272410091013,2223,0.0048332489996028
sat,0.0025,7137433651108637445,2.661926804110408,2431,0.0045081979997121
sat,0.0025,140570850230046924,2.649425314273685,2544,0.0052572289996533
sat,0.0025,7868653381361635479,2.6599703647661954,2416,0.0054104359996927
sat,0.0025,5791360830156697059,2.683342873118818,2817,0.005002360000617
sat,0.0025,2860173636843024528,2.6518842533696443,1925,0.0042583260001265
sat,0.0025,4952052988254597503,2.66279560001567,2443,0.0053175259999989
sat,0.0025,3598283219597789087,2.656118530314416,1949,0.0054986439999993
sat,0.0025,6235873748979339677,2.634693998610601,2115,0.0046557310006392
sat,0.0025,2382316747476443479,2.6782496098894626,2569,0.0050043580004057
sat,0.0025,8853944063703833942,2.658901352901012,2548,0.0054570610000155
sat,0.0025,5605658092789561669,2.6567409003619105,2307,0.0048595089992886
sat,0.0025,8568058560645610784,2.666045581223443,2155,0.0044366649999574
sat,0.0025,7236588984176794193,2.6778347475919877,2536,0.0051585300006991
sat,0.0025,387111437571221139,2.654343184549361,1998,0.0053615560000253
sat,0.0025,9004897588935033179,2.6532438616268337,2102,0.0048649070004103
sat,0.0025,1931727001047490425,2.684558211127296,2765,0.0052617660003306
sat,0.0025,80959134753925060,2.666149011347443,2160,0.0057532730006641
sat,0.0025,8827918818124079869,2.6590949629899114,2100,0.0052468339999904
sat,0.0025,8130328096152464587,2.671199986943975,2873,0.0047408499995071
sat,0.0025,4147544607596671134,2.672201693058014,2727,0.0043137350003235
sat,0.0025,8021652187108535445,2.657599351601675,2227,0.0045647339993593
sat,0.0025,7960722780499968610,2.664102148730308,2549,0.0048772760001156
sat,0.0025,8665230316827392984,2.65902771265246,2334,0.0050345979998382
sat,0.0025,6425455195599465580,2.644887408008799,1968,0.0045788249999532
sat,0.0025,811213223090686711,2.659329000394792,2491,0.0046108840006127
sat,0.0025,2314723315575717801,2.664312756387517,2344,0.0047140540000327
sat,0.0025,6743717803900742462,2.659972578752786,1939,0.0045919650001451
sat,0.0025,4879727230053403801,2.655577533878386,2421,0.0043218829996476
sat,0.0025,8380375279673048549,2.63145829574205,2215,0.0043511800004125
sat,0.0025,6726573666002651207,2.664219329599291,2166,0.0046082389999355
sat,0.0025,4893731352680481516,2.662578545045108,2646,0.0056360319995292
sat,0.0025,2220328656496697578,2.669643946224824,3108,0.0050166470000476
sat,0.0025,3196481744908928090,2.6475063578691334,2422,0.0046348440000656
sat,0.0025,6840450185773731455,2.668574991868809,2429,0.0046866080001564
sat,0.0025,8051432016633277378,2.6590952477417886,2032,0.0044214869994902
sat,0.0025,6200343151264824341,2.6635783431120217,2636,0.0051470130001689
sat,0.0025,1534251692881454460,2.659194079227745,2488,0.0046021649995964
sat,0.0025,1294178850108661853,2.673126910114661,1962,0.0042639990006136
sat,0.0025,483021854135597006,2.654274231288582,2763,0.0051887259996874
sat,0.0025,1077634989368434128,2.664079518057406,2530,0.0049990990000878
sat,0.0025,6470461825821013848,2.666312657762319,2036,0.0044599309994737
sat,0.0025,1009852738165614010,2.670961666852236,2662,0.0049243869998463
sat,0.0025,3563648856152066544,2.6519436433445662,2058,0.0047731380000186
sat,0.0025,5660385848635424832,2.671999874990433,3025,0.0051812339997923
sat,0.0025,3112310997236477036,2.6588898291811347,2219,0.0048680259997126
sat,0.0025,6893246615595752101,2.6537693995051086,2167,0.0045866970003771
gap,0.0025,135075390023048157,2.3482710639946163,2544,0.0046581250007875
gap,0.0025,3079482416960932706,2.336961983703077,2032,0.00476565200006
gap,0.0025,6681031129992836603,2.3460571852047,2034,0.0047688120002931
gap,0.0025,1957945990538483940,2.340996715473011,2065,0.0043733339998652
gap,0.0025,5772196364949688083,2.350480659166351,2438,0.0043439199998829
gap,0.0025,4925671152892528010,2.340981789166108,2066,0.0052242840001781
gap,0.0025,8857007957884360156,2.347273887367919,2702,0.0048228790001303
gap,0.0025,8757031595773500969,2.315991280367598,2259,0.0053520720002779
gap,0.0025,4206151663812814669,2.35617674770765,2310,0.004583521999848
gap,0.0025,5882836826014015159,2.342872770735994,2804,0.0048315869998987
gap,0.0025,253619078746603307,2.3399909590370958,2861,0.0047027270002217
gap,0.0025,70000676064598894,2.347510935505852,2381,0.0044476020002548
gap,0.0025,6099651701072162171,2.353092825273052,2947,0.0046999329997561
gap,0.0025,523893493831111074,2.335421346593648,2197,0.0040565010003774
gap,0.0025,8569831883935228423,2.339184442302212,2448,0.0047202240002661
gap,0.0025,6123640114317058122,2.3566789536271244,2385,0.0045582289994854
gap,0.0025,4042134105291210291,2.352015601703897,2874,0.0050832169999921
gap,0.0025,6876457182942060939,2.3423782978206877,2590,0.0048479209999641
gap,0.0025,5870476151104521850,2.330363845685497,2095,0.0045614190003107
gap,0.0025,4867141857377985273,2.330040076281876,2058,0.0046088099998087
gap,0.0025,2677851899126748343,2.3484309813939035,2644,0.0061861320000389
gap,0.0025,1527064355779515913,2.3502375660464168,2798,0.0049184479994437
gap,0.0025,6416588607963614679,2.34521599393338,2814,0.0044952429998375
gap,0.0025,7291671250845622899,2.342596812639385,2858,0.0047804289997657
gap,0.0025,2757784676850561818,2.350997587898746,2507,0.0049450680007794
gap,0.0025,6470477507530596439,2.3466067677363758,2609,0.004746057000375
gap,0.0025,191350695387716835,2.3387312153354287,2767,0.0065622609999991
gap,0.0025,1076181036287011609,2.3305908965412527,2295,0.0046331069997904
gap,0.0025,4906160833635740523,2.336803294485435,2530,0.0052993939998486
gap,0.0025,8994364010228614339,2.3467866762075573,2482,0.005127284000082
gap,0.0025,6841523889554205429,2.330811759922653,2470,0.0050598110001374
gap,0.0025,5611303494394386648,2.325006896397099,2100,0.0045250140001371
gap,0.0025,1963666685642730419,2.3360437457449734,2602,0.0055663459997958
gap,0.0025,4364036694873888260,2.354484354611486,2725,0.0047607690003133
gap,0.0025,585219041310438677,2.3448634676169604,2182,0.0041103069997916
gap,0.0025,2309833641720881418,2.3394196562003344,2487,0.0045926759994472
gap,0.0025,4008717936779618497,2.3405191572383046,2287,0.0043800999992527
gap,0.0025,6097909931638552051,2.333200406515971,2216,0.0042954169994118
gap,0.0025,1608306850732539052,2.349298205692321,2720,0.0042849809997278
gap,0.0025,720514079722068206,2.352949828607961,2486,0.0044931649999853
gap,0.0025,3742040830632154799,2.344766285736114,2582,0.0048636550000082
gap,0.0025,521864765074098126,2.3251670587342232,2191,0.0044959000006201
gap,0.0025,8702472611914147736,2.3412563337478787,1981,0.0039395700005115
gap,0.0025,3605190291483248464,2.3524664836004376,2820,0.0044621229999393
gap,0.0025,276591014881528361,2.3442941217217594,2880,0.004883293999228
gap,0.0025,5418501496193988086,2.339188948040828,2575,0.0048106859994732
gap,0.0025,7081093782495207353,2.3394431225024164,2328,0.0039774169999873
gap,0.0025,1456529811852925511,2.3399303019978106,2808,0.0043169489999854
gap,0.0025,4647260987972568562,2.3335720454342663,2214,0.0040347730000576
gap,0.0025,8269345199339499078,2.352648589294404,2467,0.0042655870001908
gap,0.0025,750004782710001757,2.334202742902562,2439,0.0044018580001647
gap,0.0025,7768152315203221634,2.351119691738859,2443,0.0045699020001848
gap,0.0025,3163536348130092881,2.337035713950172,2790,0.0047254420005629
gap,0.0025,5215752167539725085,2.3439801135100424,1968,0.0042839589996219
gap,0.0025,6215380801855358327,2.3433250070083886,2332,0.0051272629998493
gap,0.0025,8887696125331479025,2.3450955615844578,2133,0.00462024799981
gap,0.0025,4488749881602146588,2.349817772395909,2699,0.0044477470000856
gap,0.0025,6308795249767482731,2.3313513435423374,2416,0.004602521000379
gap,0.0025,3127610748748794285,2.340809612767771,2485,0.0044011669997416
gap,0.0025,8797490307573926597,2.3395107078831643,2041,0.0040903830004026
gap,0.0025,4569031747075171760,2.32799727213569,1609,0.003674243000205
gap,0.0025,6266950551785539785,2.3365989653393626,2472,0.0043764940000983
gap,0.0025,83355962435294655,2.3445291614625603,2860,0.0044578579991139
gap,0.0025,8856462595435493937,2.339251931756735,2327,0.0046876790001988
gap,0.0025,3274507374463398248,2.350401436910033,2297,0.0044663050002782
gap,0.0025,7629990470007799324,2.350895465584472,2612,0.0047708399997645
gap,0.0025,4679485974376741633,2.3529461806174368,2382,0.0048048159997051
gap,0.0025,5770328344148254661,2.3340292987413704,2835,0.0048450770000272
gap,0.0025,426313806554136010,2.3347896155901253,2580,0.004677754000113
gap,0.0025,7428133137179869061,2.341708324616775,2134,0.0047728629997436
gap,0.0025,1801623055026529296,2.349406508496031,2817,0.0044022889996995
gap,0.0025,7643856372780220413,2.34138459386304,2687,0.0048358479998569
gap,0.0025,7367395297996705119,2.330721687525511,2735,0.0051469629997882
gap,0.0025,2156828563671659709,2.3365585901774466,2299,0.0046768080001129
gap,0.0025,6233078843290389928,2.333542969077825,2217,0.0048999099999491
gap,0.0025,627455762593489580,2.3640633639879525,2983,0.00532732100055
gap,0.0025,6071476420768433935,2.334055729676038,2173,0.0051778400002149
gap,0.0025,5388996798693042865,2.331867491826415,2760,0.0048881630000323
gap,0.0025,2346367936199250915,2.341951366979629,2405,0.0047109999995882
gap,0.0025,3607254859424066210,2.3554201275110245,2389,0.0042694979993029
gap,0.0025,4535952762071909529,2.3429011299740523,2592,0.0049520839993419
gap,0.0025,2784225192637718700,2.3467134337406605,2350,0.004571157999635
gap,0.0025,3609047551350549541,2.33209840930067,1966,0.0044137200002296
gap,0.0025,653571865633947961,2.3495696848258376,2723,0.0049032449996957
gap,0.0025,9044103588909533764,2.3307921192608774,2455,0.0045130110001991
gap,0.0025,7975308870566001454,2.327016748022288,2317,0.0049552939999557
gap,0.0025,6493918413426708174,2.3298818739131093,2301,0.0050100009993911
gap,0.0025,8186691071831353400,2.3478168004658078,2848,0.0052079400002185
gap,0.0025,385834435716219376,2.349613912869245,2949,0.0051879249995181
gap,0.0025,1527024569915988519,2.337998250965029,2424,0.005081694999717
gap,0.0025,498130233573154912,2.344215959077701,2083,0.0046875839998392
gap,0.0025,4554704586304834543,2.343771311454475,2724,0.005157364000297
gap,0.0025,7183577991290474285,2.3587374091148376,2953,0.0048457479997523
gap,0.0025,7810098362488313203,2.332166098756716,2076,0.0045755099999951
gap,0.0025,7930158199971918927,2.339663407299668,2646,0.0054432409997389
gap,0.0025,4252466247744647154,2.3438608031719923,2240,0.004603352000231
gap,0.0025,1717793373649227821,2.33239244366996,2400,0.0051391719998719
gap,0.0025,4652305620088187862,2.355520102661103,2666,0.0050921149995701
gap,0.0025,4492982770822015392,2.3060160849709064,1991,0.0047405340001205
gap,0.0025,5961689848220546492,2.3364348576869816,2500,0.0057969299996329
gap,0.0025,690955324766229905,2.3329113519284874,2487,0.0056996879993675
gap,0.0025,4786119910965257242,2.3336780352983624,2463,0.0049670409998725
gap,0.0025,8767496630617913132,2.339499128749594,2309,0.0049579030001041
gap,0.0025,7144368681783088954,2.327539288904518,2183,0.0046855460004735
gap,0.0025,4399075833961707876,2.3193275576923043,1941,0.0050750250002238
gap,0.0025,5898218074067561363,2.3344147228635848,2040,0.0047177549995467
gap,0.0025,4829218332287063482,2.32908544735983,2508,0.0053169350003372
gap,0.0025,7231558338129094317,2.329296675743535,1720,0.0045164510001995
gap,0.0025,2276783535216070333,2.333318355958909,2056,0.0046663479997732
gap,0.0025,3259024866474708805,2.334426837041974,2326,0.004352832999757
gap,0.0025,2248594118135415339,2.332584081683308,2329,0.0049545430001671
gap,0.0025,4212483207418982892,2.346824486972764,2619,0.0054514479998033
gap,0.0025,5150262819617666330,2.332491062115878,2312,0.0050247180006408
gap,0.0025,3263039687947421670,2.346005281433463,2489,0.0047067579998838
gap,0.0025,7289940736612042818,2.33335109683685,2116,0.0049487890000818
gap,0.0025,4907214333786551516,2.344409739598632,1885,0.005029065000599
gap,0.0025,4352869031213538327,2.349434430710972,2235,0.0044136759997854
gap,0.0025,2341180967278603535,2.32167687243782,2020,0.0046639840002171
gap,0.0025,4493467630852596214,2.331543067004532,1755,0.0045160250001572
gap,0.0025,2230615338718013930,2.3289502810221165,2509,0.0048914729995885
gap,0.0025,8553837476872225132,2.3451415474992245,2602,0.0047094769997784
gap,0.0025,2318036355054979499,2.33768551889807,2679,0.0050290749995838
gap,0.0025,3792610539019680145,2.342844984959811,2364,0.0052208539991625
gap,0.0025,3731084520881646475,2.3407111156266183,2408,0.0050974879995919
gap,0.0025,1322087954020116950,2.3402092973701656,2039,0.0054200810000111
gap,0.0025,6881634394478079907,2.355459612328559,2580,0.0048163539995584
gap,0.0025,2185923143363276613,2.3335939759854227,2658,0.0049824039997474
gap,0.0025,5305557602955013034,2.3302950102370232,2691,0.0048460290008733
gap,0.0025,8995448609248209465,2.3409806955605745,2505,0.0048032289996626
gap,0.0025,2493399979746225315,2.3222517813555896,2474,0.0046944249997977
gap,0.0025,1191738906931751241,2.3443921885918826,1978,0.0042989719995603
gap,0.0025,479539148821906466,2.336768408305943,2472,0.0046931979995861
gap,0.0025,4156720090903642352,2.338070135563612,2723,0.0048386779999418
gap,0.0025,1032252806858184360,2.341134278802201,2470,0.0048028880000856
gap,0.0025,3524561508896124192,2.3695570391137157,2752,0.0049667410003166
gap,0.0025,8305093041895918999,2.3433324086945504,2540,0.0054219479998209
gap,0.0025,7268162918790405692,2.3444793839007616,2496,0.0050572580003063
gap,0.0025,6215104671441018680,2.3611714935395867,2778,0.0050564269995447
gap,0.0025,3662541637176165612,2.353434947319329,2540,0.004783163999491
gap,0.0025,444017490575726470,2.348018659511581,2101,0.0049174259993378
gap,0.0025,6540743295489179839,2.330006794538349,2163,0.0054306410002027
gap,0.0025,1849889031814145162,2.343863300047815,2712,0.0050228949994561
gap,0.0025,6568180420414032180,2.351056345039978,2169,0.0047005689993966
gap,0.0025,5954926720936906299,2.347543714568019,2526,0.0045523600001615
gap,0.0025,2662070957002935605,2.352277811150998,2686,0.0049352930000168
gap,0.0025,2413888078387160492,2.362843046663329,2559,0.0052250010003263
gap,0.0025,3074190304334085411,2.345043544890359,2841,0.0048144000002139
gap,0.0025,2798201512847160474,2.329199484782293,2451,0.0047154809999483
gap,0.0025,8606746596375604424,2.3317348768468946,2705,0.0051011489995289
gap,0.0025,381881559661513646,2.3497556592337787,2534,0.0047659319998274
gap,0.0025,7978788268903541572,2.3367133506108075,2096,0.0046713600004295
gap,0.0025,9149718579074951448,2.341882591601461,2643,0.0049294800001007
gap,0.0025,7723262547642117281,2.334195801289752,2206,0.0047390869995069
gap,0.0025,2179307559569483781,2.329380023991689,2560,0.00503387200024
gap,0.0025,1131718399790518459,2.334916204912588,2041,0.0051258160001452
gap,0.0025,4686936152163992798,2.345365712651983,2689,0.0051335420002942
gap,0.0025,8361003742844270084,2.3498032342176884,2807,0.0046181799998521
gap,0.0025,4982729735077172517,2.359513826435432,2820,0.0048334500006603
gap,0.0025,1456450998304172341,2.3412192028481518,2554,0.0046618160004072
gap,0.0025,1130989800337295900,2.345729411812499,2950,0.0051192820001233
gap,0.0025,7701389007913944408,2.3400155503768474,2616,0.0046307730008265
gap,0.0025,4499388642615334732,2.3327878997661173,2512,0.004573808000714
gap,0.0025,2562241277125073975,2.3271609225776047,2132,0.0045948689994474
gap,0.0025,5733663343751229118,2.328592324629426,2621,0.004960561000189
gap,0.0025,3332895054125200675,2.3322707512415946,2048,0.0051109480000377
gap,0.0025,4441131199334066063,2.3491225929465145,2730,0.0051904480005759
gap,0.0025,2417494052868274361,2.3475974700413644,2289,0.0050106380003853
gap,0.0025,1909249876238929651,2.3345062164589763,2549,0.0048761790003482
gap,0.0025,8974519639852187071,2.341935535892844,2663,0.0050460499996916
gap,0.0025,3978697989545001909,2.3440596617292613,2378,0.0048541099995418
gap,0.0025,9211198417971774200,2.3344526637811214,2616,0.0047123559997999
gap,0.0025,4242299066572912572,2.3551206479314715,2720,0.0058446519997232
gap,0.0025,4700545366221048623,2.322083477396518,2234,0.0051416300002529
gap,0.0025,841012768699004314,2.348616459639743,2396,0.0049121579995698
gap,0.0025,5457478274117322093,2.343886898132041,2688,0.0052032829999006
gap,0.0025,7386004063614284864,2.33324903040193,2391,0.0053070600006321
gap,0.0025,722262040995434119,2.3369684163481,1856,0.0050990549998459
gap,0.0025,2921965532116841653,2.3405052116140723,2091,0.0049291989998891
gap,0.0025,8669818451457342041,2.3323061685077846,2515,0.0045559849995697
gap,0.0025,4453255310957420024,2.3557025229092687,2793,0.0053908969994154
gap,0.0025,3415010548372412079,2.344342559808865,2360,0.0053036299996165
gap,0.0025,4917730208155284684,2.3507607211358845,2189,0.0047942399996827
gap,0.0025,6808543033970174907,2.3508054746780545,2941,0.0053654280000046
gap,0.0025,3449831696174691836,2.336554682813585,2397,0.0051315700002305
gap,0.0025,1258068036482814309,2.341707769781351,2552,0.0051138680000804
gap,0.0025,1664844424731693714,2.34356757812202,2524,0.004724059000182
gap,0.0025,1528505537195772928,2.348090384854004,2547,0.0050567669995871
gap,0.0025,6775641488159998374,2.3605175535194576,2821,0.0049823090002973
gap,0.0025,8747139394701147596,2.325905748642981,2210,0.005107984999995
gap,0.0025,5525543568676293739,2.3491638370323926,2435,0.0049939970003833
gap,0.0025,4037767916061239025,2.337980573065579,2644,0.0051563019997047
gap,0.0025,5712814417685455501,2.3543539803940803,2980,0.0055687800004307
gap,0.0025,5359388877326433546,2.3274523604195565,2360,0.0050217029993291
gap,0.0025,407771410500980633,2.354650129796937,2918,0.0054865860001882
gap,0.0025,2704563606549754415,2.33580208173953,2125,0.0046229610006776
gap,0.0025,5116220975278842740,2.32579519902356,2038,0.0049565100007384
gap,0.0025,6396611327214043667,2.350797165185213,2616,0.0053418920006151
gap,0.0025,7907129814855893584,2.3401730719488114,2443,0.0052206149994162
gap,0.0025,2488595342381886549,2.3499787256587297,2292,0.0049544719995537
gap,0.0025,953643129895018727,2.3354092177469283,2322,0.0049590139997235
gap,0.0025,3886113256619822563,2.346622234908864,2392,0.0046842100000503
gap,0.0025,3569158689605279404,2.337104103760794,2350,0.0058539060000839
gap,0.0025,3134230774096150523,2.364407394081354,2703,0.0050510979999671
gap,0.0025,3018474982941831587,2.347693656571209,2893,0.0053790880001542
gap,0.0025,8980833045277705177,2.339041030034423,2604,0.0055848290003268
gap,0.0025,6947852914347032707,2.3350474999751896,2007,0.0048326930000257
gap,0.0025,1519658707369554147,2.33972498960793,2458,0.0047975659999792
gap,0.0025,3092352822036576960,2.3542559335473925,2480,0.0056844000000637
gap,0.0025,2829869733522909040,2.331842727959156,2382,0.0051353559993003
gap,0.0025,3151901169899825440,2.3309232788160443,2459,0.0058358280002721
gap,0.0025,1704294918423404892,2.323652750812471,2393,0.0050624409996089
gap,0.0025,4488366416586160400,2.3402926402632147,2485,0.005236042999968
gap,0.0025,7261957056970426229,2.330944823101163,2570,0.0053881470003034
gap,0.0025,1615496078097293430,2.3364658458158374,2517,0.0052898090007147
gap,0.0025,3551246067744528489,2.344845828600228,2333,0.0051662819996636
gap,0.0025,2864369731792179116,2.348248349269852,2231,0.0047499539996351
gap,0.0025,8672448433362981681,2.334317335160449,2199,0.0051756510001723
gap,0.0025,7321584461546652092,2.340454241260886,2583,0.0049478729997645
gap,0.0025,4144423346418533527,2.336418169317767,2854,0.0051297319996592
gap,0.0025,3297504914030743724,2.365014723967761,2780,0.0053768850002597
gap,0.0025,2352703636757758520,2.348493149736896,2870,0.0054792199998701
gap,0.0025,562238540599195161,2.336197898723185,2503,0.0051188950001233
gap,0.0025,4923420262524095977,2.3548132304567844,2691,0.0051123200000802
gap,0.0025,1901444681788677546,2.3535931676160544,2781,0.0052301289997558
gap,0.0025,6461645137609172643,2.352463112678379,2747,0.0053139700003157
gap,0.0025,6705135961947224628,2.3525076303631067,2313,0.0054438619999928
gap,0.0025,5674535247979080821,2.341841914691031,2412,0.0055234410001503
gap,0.0025,9094507098016884708,2.3373289548326284,2302,0.0049858040001709
gap,0.0025,3679700355302427173,2.361736768623814,2651,0.0057624879991635
gap,0.0025,503686257562417289,2.333238217048347,1995,0.0050539829999252
gap,0.0025,373592172594895337,2.339828350348398,2734,0.0051331429995116
gap,0.0025,8278839467797310761,2.33509793644771,2351,0.0050264760002391
gap,0.0025,3243277526020649359,2.3371122053358704,2430,0.0050396560000081
gap,0.0025,3206870277448393360,2.333259966224432,2349,0.0049169300000357
gap,0.0025,7098790077772873178,2.348804956069216,2240,0.0055123949996414
gap,0.0025,5693240778669522542,2.349815257359296,3043,0.0051030220001848
gap,0.0025,1810784318585866457,2.3377520833164454,2422,0.0052322920000733
gap,0.0025,2209895829848927660,2.333893887232989,2302,0.005032559999563
gap,0.0025,190386801256061296,2.357736639445648,2365,0.0048067939997054
gap,0.0025,80429017612001589,2.3315658941864967,2852,0.0054860000000189
gap,0.0025,2659253110989246413,2.330792316934094,2123,0.0046904439996069
gap,0.0025,1669260774018175564,2.3288091411814094,2508,0.0051865370005543
gap,0.0025,5078389720442494991,2.347749467007816,2754,0.0050855150002462
gap,0.0025,4368273275865713292,2.3490732989739627,2432,0.0055092909997256
gap,0.0025,2740765902983229301,2.337646433385089,2269,0.0046839140004522
gap,0.0025,7264537653459011909,2.3491134475916624,2768,0.0052385619992492
gap,0.0025,1254969980365144435,2.341026424895972,2485,0.0051201679998484
gap,0.0025,2565499087097816024,2.3441190614830703,2720,0.0049063400001614
gap,0.0025,8156208029628321057,2.344615376554429,2520,0.0054100199995446
gap,0.0025,9135248368474625798,2.330511646810919,2042,0.0052107300007264
gap,0.0025,2269034585953196526,2.35823574452661,2731,0.005477057000462
gap,0.0025,4539420694391017832,2.3493562969379127,2446,0.0053062289998706
gap,0.0025,7624773814002405958,2.370484280399978,2785,0.0054359149999072
gap,0.0025,7200762129599837925,2.3543577333912253,2744,0.0057017460003407
gap,0.0025,2676495303134945985,2.3332356745377183,2083,0.0051505530000213
gap,0.0025,7974224000862395297,2.3524805838242173,2543,0.0049627349999354
gap,0.0025,80181050004382505,2.3298912052996457,2792,0.0055612079995626
gap,0.0025,5365615453964825218,2.324906012043357,2058,0.0136427130000811
gap,0.0025,5224601086733129526,2.3234022685792297,2033,0.0056293120005648
gap,0.0025,2212618775153624241,2.325789500027895,2107,0.0051431279998723
gap,0.0025,5027366545174653067,2.33271190407686,2479,0.0058275609999327
gap,0.0025,6216395207323097041,2.347804018529132,2772,0.0057582760000514
gap,0.0025,3022095235367265758,2.34404612891376,2909,0.0055194050000864
gap,0.0025,6498632910298554981,2.335901204496622,2502,0.005487747999723
gap,0.0025,3822345388434942056,2.3337547399569303,2678,0.0055973130001802
gap,0.0025,1205946289490710811,2.3317330493591726,2474,0.00594962499963
gap,0.0025,8089594900037839349,2.3491196946706623,2568,0.0053788779996466
gap,0.0025,8925988013796297810,2.349414193071425,2520,0.0055518990002383
gap,0.0025,2292194274132518316,2.3359719070140272,2546,0.0056385100006082
gap,0.0025,3537881599270254951,2.343329761410132,2616,0.0052681509996546
gap,0.0025,3133547526579447254,2.344239794649184,2390,0.0053562140001304
gap,0.0025,8079525001969613162,2.3426139464136213,2569,0.0057154109999828
gap,0.0025,6186008035140650300,2.333982055075466,2043,0.005594344000201
gap,0.0025,5857282804731109337,2.3275640294887125,2706,0.0070978439998725
gap,0.0025,5549460829086048124,2.318076588679105,2187,0.0063229040006262
gap,0.0025,773693930322609194,2.332015943946317,2176,0.0055027050002536
gap,0.0025,3713549690794516920,2.3309477490838617,2406,0.0055635369999436
gap,0.0025,316624203064044787,2.3392830959055573,2467,0.0056754000006549
gap,0.0025,2538381828311884776,2.328274209750816,1990,0.0053946859998177
gap,0.0025,2191007775322298615,2.35065277130343,2686,0.0055193649995999
gap,0.0025,3603269267188380342,2.3456444332841784,2945,0.0059172010005568
gap,0.0025,5224312394935692295,2.343330880394205,2445,0.0055214439998962
gap,0.0025,4646740154065864196,2.338693803641945,2290,0.0047897630001898
gap,0.0025,1756379720898229068,2.340226511703804,2471,0.0051266420005049
gap,0.0025,2634588727971525771,2.3380473726429045,2364,0.0047205490000123
gap,0.0025,7342153268218660831,2.330578501569107,2188,0.0052114000000074
gap,0.0025,4744712940161562357,2.33646064135246,2502,0.0049892090000867
gap,0.0025,1750622489018445252,2.347825353499502,2372,0.0048976359994412
gap,0.0025,6153829138410822115,2.3530762067530304,2629,0.0058034489993588
gap,0.0025,1293299917266747710,2.348949498962611,2538,0.0059013820000473
gap,0.0025,1887978096147002153,2.332939852261916,2473,0.0054641110000375
gap,0.0025,8968933992706969881,2.364923157962039,2801,0.0056306480000785
gap,0.0025,3954189150245442664,2.332641723100096,2475,0.0056258559998241
gap,0.0025,6228940916586538329,2.334682954475284,2687,0.0059600350004984
gap,0.0025,5919112171585719168,2.333026640349999,2054,0.0050055479996444
gap,0.0025,6374539742131135895,2.3493154032621533,2513,0.005203502999393
gap,0.0025,6411532103775831904,2.3324281664099544,2469,0.0049704010007189
gap,0.0025,574164003351569285,2.33599958778359,2222,0.0047609200000806
gap,0.0025,2868676569586956326,2.340650969184935,2416,0.0046307330003401
gap,0.0025,6404922516420385288,2.3499374338425696,2432,0.0050100159996873
sat,0.004,8966475231541140537,2.671177249401808,2401,0.0046782749996054
sat,0.004,4787761247979700145,2.67086967965588,3045,0.0051549049994719
sat,0.004,3268019615744400778,2.634986429242417,2206,0.0049016719995051
sat,0.004,4747683484873516321,2.65310999029316,2569,0.0054378019995056
sat,0.004,8783179206966576909,2.633358258754015,2240,0.0056812950006133
sat,0.004,4850358661609447485,2.6428948102984577,1874,0.005440801000077
sat,0.004,3249986634000606927,2.6403365465812385,1790,0.0052404429998205
sat,0.004,4425315551187608619,2.647807173198089,2628,0.0061718300003121
sat,0.004,6334939147525507772,2.6470190722029656,1745,0.0060303169993858
sat,0.004,4337467668436588160,2.656181050464511,2887,0.0053775860005771
sat,0.004,6030178566033422511,2.644192920764908,2063,0.0046165819994712
sat,0.004,136327092027217591,2.6743793876376003,2998,0.0051901229999202
sat,0.004,8351521333437312104,2.65138677880168,1897,0.0045746739997412
sat,0.004,4768375191307841254,2.6771503961645067,2765,0.004880475000391
sat,0.004,3623772944636173058,2.6459611603058875,2287,0.0046752159996685
sat,0.004,7079000231758068412,2.647609489969909,2320,0.0045900909999545
sat,0.004,3616723628557226716,2.6501119874883443,2224,0.0046547900001314
sat,0.004,3007896181000386386,2.667574913939461,2194,0.004763508999531
sat,0.004,332739677964764483,2.6766123597044498,2964,0.0052686270000776
sat,0.004,2037900681057399780,2.653352539986372,2168,0.004889813999398
sat,0.004,6271138063472641455,2.6898001288063824,2815,0.005573651999839
sat,0.004,2702541206880860054,2.644296476850286,2186,0.005752105999818
sat,0.004,4516459844539919211,2.675414490746334,2242,0.0058573250007611
sat,0.004,4988374855078571665,2.6589557817205787,2280,0.0055448439998144
sat,0.004,169462133640462036,2.6454965549055487,2637,0.0055325900002571
sat,0.004,2386941683375144601,2.646266086259857,2026,0.0051199920008002
sat,0.004,5318765070284532098,2.619391641812399,1811,0.0044764309996025
sat,0.004,8706401306262315975,2.628031588857993,2025,0.0043658180002239
sat,0.004,1450914708459645082,2.6797363145742565,2758,0.0049670610005705
sat,0.004,3921694261234375078,2.6435464278329164,2063,0.0048466939997524
sat,0.004,6244511257174405831,2.666100440779701,2390,0.0048241260001304
sat,0.004,8845968087040513031,2.6733584073372185,2619,0.0055220650001501
sat,0.004,2922365649939129711,2.6849001387599856,2201,0.0049226999999518
sat,0.004,4405219532553426465,2.6829222918022424,2673,0.0052618469999288
sat,0.004,7055687483091262608,2.688480509677902,2435,0.0050133009999626
sat,0.004,8679159132163888158,2.6591114718467,1896,0.0050467860000935
sat,0.004,6384922965330620079,2.6589127460028976,1971,0.005071749000308
sat,0.004,6997478753337079806,2.6858196223620325,2777,0.0050604420002855
sat,0.004,7612439641391814656,2.6608820313122123,2597,0.0046638639996672
sat,0.004,2543028604117589445,2.628272636560723,2176,0.0054888739996385
sat,0.004,1460997702859649532,2.635824618395418,2384,0.0052260570000726
sat,0.004,5717057278615319204,2.639199618017301,2295,0.0045587399999931
sat,0.004,4447523146212369821,2.6570937633514404,2247,0.0046508590003213
sat,0.004,7806389700731243692,2.650816796580329,1949,0.0049760890005927
sat,0.004,8737143604497316220,2.664133572950959,1806,0.0045016640005997
sat,0.004,4335307975976112936,2.665715763811022,2223,0.0046110540006338
sat,0.004,8118138259052841788,2.6667006299830973,2910,0.0050745680000545
sat,0.004,1073767679298965186,2.6319184459280223,2343,0.004870695000136
sat,0.004,6176141847971559518,2.6401128254365176,2034,0.0049528490008015
sat,0.004,5877105850045156687,2.6508676239755005,2901,0.0056203730000561
sat,0.004,1285144382008400902,2.6725327782332897,2557,0.0057515060007062
sat,0.004,2458611739744371587,2.655405456200242,2777,0.0052541099994414
sat,0.004,4786387680296166075,2.649301671423018,2452,0.0053318669997679
sat,0.004,6890108959826163550,2.655715663684532,2497,0.0057158319996233
sat,0.004,6176032457255760073,2.694433404598385,3153,0.0056203130006906
sat,0.004,1802500566337590949,2.675218259682879,2927,0.0058301050003137
sat,0.004,6176000347974462266,2.6482071748469025,2743,0.0047825370002101
sat,0.004,2755037393251243635,2.6750170516315848,2603,0.0060120190000816
sat,0.004,6273441539649642851,2.639278781367466,2281,0.00448834800045
sat,0.004,99297726166537603,2.6640848461538558,1936,0.0047895079997033
sat,0.004,4496829859863987464,2.651062475051731,2334,0.0047189409997372
sat,0.004,5832249538206455504,2.654736327007413,2506,0.0046202919993447
sat,0.004,917812818404414132,2.656150481197983,2574,0.004712396999821
sat,0.004,8210180322200649189,2.658124902052805,2185,0.005040492000262
sat,0.004,6589302900193930782,2.664205298759043,2662,0.0058831739997913
sat,0.004,9104290778811000845,2.660073855658993,2532,0.0046021950001886
sat,0.004,7411144684821992085,2.6536127435974777,2148,0.0048286020000887
sat,0.004,3729565337528027733,2.6840167867485434,2609,0.0052784859999519
sat,0.004,8187086936752987292,2.671386714093387,2738,0.0060223949994906
sat,0.004,7454481854015247933,2.661354037933052,2430,0.0049832849999802
sat,0.004,6823420141506989510,2.6544339419342577,2600,0.0049684030000207
sat,0.004,9043388325463427362,2.674922074424103,2648,0.0049605109998083
sat,0.004,5331201522005395056,2.66412591538392,2550,0.0049135899998873
sat,0.004,8343885269004976139,2.664398923283443,2349,0.0044470450002336
sat,0.004,2090714353111439392,2.665318524930626,2469,0.0055961950001801
sat,0.004,5140154022669393881,2.67568565485999,2327,0.0047784959997443
sat,0.004,1306840625416222357,2.6369614058639854,2418,0.0049349319997418
sat,0.004,3448863998480827865,2.6728755910880864,2548,0.0052614460000768
sat,0.004,8420753379931128820,2.689923057798296,2733,0.0050949440001204
sat,0.004,5095970880339516438,2.663464287994429,2517,0.004683551999733
sat,0.004,8110674800605768866,2.668531429255381,2721,0.0050475080006435
sat,0.004,8942278405684385848,2.642250889213756,2455,0.0045186389997979
sat,0.004,3804308943401982900,2.647106445627287,2298,0.0049192989999937
sat,0.004,4735601856561813873,2.668959603412077,2585,0.005748229999881
sat,0.004,1607745936406874222,2.6458688855636865,2233,0.0050174020007034
sat,0.004,3690235458715465182,2.6424945085309446,2036,0.0044718929993905
sat,0.004,7839367457415059523,2.661009242990985,2489,0.0050490700004957
sat,0.004,3319395602964448440,2.656623981660232,2726,0.0051197069997215
sat,0.004,101954673825534653,2.657755672000349,2581,0.00455868500012
sat,0.004,5513544215485197144,2.63276170543395,2231,0.0047776700002941
sat,0.004,8203434329024748167,2.640630721813068,2084,0.004822507999961
sat,0.004,6086356832113091976,2.645951800746843,2477,0.0051848550001523
sat,0.004,1036135338006365391,2.690226566279307,2741,0.0048627139995005
sat,0.004,4112906537953176919,2.6481527839787304,2762,0.0048928690002867
sat,0.004,4540416037223728803,2.645625797333196,1841,0.00468132900005
sat,0.004,8034381606166685328,2.676116740796715,2687,0.0048148460000447
sat,0.004,3457807135753156744,2.674716273089871,2649,0.0047413199999937
sat,0.004,1665680984152165062,2.6726036174222827,2064,0.004506235000008
sat,0.004,1095792528567237394,2.6467098146677017,2315,0.0050822100001823
sat,0.004,6714646761911472627,2.625776069238782,2395,0.005028188000324
sat,0.004,3912651611911395684,2.656982213491574,2989,0.0054887290007172
sat,0.004,411917320456088082,2.677759097190574,2739,0.0052609200001825
sat,0.004,8609079999663988079,2.6475627676118165,2150,0.0050829409992729
sat,0.004,5067668225144049598,2.629634496057406,2094,0.005031427999711
sat,0.004,5124677189116987179,2.679981513414532,2278,0.004387897000015
sat,0.004,2658499537212820723,2.663460030220449,2825,0.0054374359997382
sat,0.004,5184011769174758540,2.648355481447652,2350,0.0051284000001032
sat,0.004,8915700724399486172,2.64354438520968,2370,0.0055490149998149
sat,0.004,3050561655362345555,2.6595971777569503,2243,0.0048812260001795
sat,0.004,7769553956565833082,2.646150867454708,1918,0.0046241229993029
sat,0.004,4095514367458455903,2.65256953262724,2469,0.0050470570004108
sat,0.004,7165076010481260610,2.6596510615199804,2568,0.0048398740000266
sat,0.004,110073393016149201,2.6447034280281514,2087,0.0044694400003209
sat,0.004,3366211352543587459,2.656613274244592,2005,0.0045816540005034
sat,0.004,2176658683943772545,2.6868301066569984,2645,0.005095595000057
sat,0.004,92865051705836427,2.6547576864250004,2070,0.004625204000149
sat,0.004,4007264246962974268,2.676384429913014,1924,0.0048264189999827
sat,0.004,1465244092888839984,2.67422864260152,2902,0.0051304630005688
sat,0.004,4644857688216805382,2.6743420367129147,2409,0.0048886329996093
sat,0.004,2095418664066974541,2.6915062344633043,2874,0.0053850630001761
sat,0.004,8163425673557404616,2.6632672112900764,2817,0.0050380980001136
sat,0.004,5207295357598927333,2.6748885032720864,2723,0.0052466670003923
sat,0.004,4644510263787986359,2.668012661160901,2867,0.0049709670001902
sat,0.004,5950102201819056692,2.6533982234541327,2117,0.0052118599996902
sat,0.004,2606359738012795250,2.678388390224427,2946,0.0051057800001217
sat,0.004,8365078472349644534,2.6625994842033838,2395,0.0047964880004656
sat,0.004,3504924863778078369,2.649454663041979,2588,0.0046273429998109
sat,0.004,7325080403571615372,2.635321049485356,2265,0.0048991780004143
sat,0.004,6862365388632621774,2.662297219503671,2465,0.0049517529996592
sat,0.004,8832166369891883594,2.614403710467741,2179,0.0050468709996494
sat,0.004,5448098993200370387,2.6333549204282463,2395,0.0046833169999445
sat,0.004,5630010897543447350,2.6835854342207317,2527,0.0048731639999459
sat,0.004,6928813271058581383,2.624281018273905,1905,0.0046753950000493
sat,0.004,3868890570145757776,2.654662749962881,2534,0.0052073830001972
sat,0.004,2781404215794544392,2.6559411962516606,2342,0.0049062739999499
sat,0.004,5852231852809002456,2.677616626955569,2781,0.0050302409999858
sat,0.004,6419296664284722243,2.659947688691318,2544,0.0053188609999779
sat,0.004,6332866202288029417,2.662530295550823,2313,0.0049335749999954
sat,0.004,5019536043126121325,2.657719866838306,2266,0.0046287699997265
sat,0.004,8513835583434848260,2.6841400610283017,2253,0.0046797069999229
sat,0.004,3677057791750242644,2.660538315307349,2125,0.004541242000414
sat,0.004,1189947908358745217,2.6800813951995224,2873,0.0051211439995313
sat,0.004,7849362319459349861,2.656724388245493,2749,0.0050212870000905
sat,0.004,3758855246279011819,2.6434137013275176,2398,0.0045579219995488
sat,0.004,7018641811933149381,2.6478534638881683,2378,0.004799692999768
sat,0.004,5332695440638185162,2.6575216606725007,2966,0.0046021299995118
sat,0.004,8802821114557461188,2.683109608711675,2046,0.0049318780002067
sat,0.004,7627933139252622516,2.679367729229853,2927,0.0052442939995671
sat,0.004,4985343266112849274,2.6760595205705613,2308,0.0043577199994615
sat,0.004,4213044136572523333,2.659576981095597,2934,0.0053794380000908
sat,0.004,5441427296481850398,2.670951399486512,2711,0.0050021630004266
sat,0.004,4028528186835618282,2.649696334498003,2290,0.0049547220005479
sat,0.004,53625858079896046,2.6322771923150867,1838,0.0042068020002261
sat,0.004,8634031993005059300,2.672118240268901,2108,0.0038181310001164
sat,0.004,6764065832317673486,2.6327261668629944,2223,0.0045391989997369
sat,0.004,300705125338928820,2.6429279397707437,2874,0.0047821409998505
sat,0.004,1697437863971947629,2.6587732527405024,2140,0.0047487209994869
sat,0.004,975575620360951001,2.6426638644188643,2392,0.0052855109997835
sat,0.004,1868362510903392527,2.662765179760754,2615,0.0047939539999788
sat,0.004,1615186040142989960,2.659789287252352,2067,0.0046940729998823
sat,0.004,7513277238768613286,2.638724075397477,2161,0.0046104619996185
sat,0.004,3303399008198665815,2.681002566823736,2748,0.0055609219998586
sat,0.004,7511190076035150600,2.666039054049179,2569,0.0046056900000621
sat,0.004,4336392761164516100,2.645465425681323,2188,0.0047138869995251
sat,0.004,3343000413791008759,2.6704964176751678,2699,0.004666642000302
sat,0.004,4789282663990937935,2.6530567668378358,2138,0.0048625279996485
sat,0.004,2636695721057528791,2.651978377951309,2345,0.0070121740000104
sat,0.004,410744435819944426,2.666930688312277,2825,0.0055272659992624
sat,0.004,7202624319670159088,2.651259094243869,2736,0.0049117170001409
sat,0.004,2565388733653894129,2.639366110553965,2143,0.0049152419996971
sat,0.004,6711631772476417118,2.6713940512854606,2787,0.0047848650001469
sat,0.004,2454705595659684193,2.6363464107271284,2292,0.0051194000006944
sat,0.004,8055900508640290660,2.6618203257676214,2550,0.0045000410000284
sat,0.004,3568070761338628338,2.6826085678767413,2959,0.0053584010001941
sat,0.004,1039533569665115513,2.635624593589455,2187,0.0042047549995913
sat,0.004,2619138301897814417,2.67902789125219,2033,0.0038610750007137
sat,0.004,1019567809542101982,2.6826578530017287,2595,0.0053466689996639
sat,0.004,5915232298031130440,2.6671893326565623,1954,0.0044085119998271
sat,0.004,799224564053379999,2.6349470906425267,2084,0.0047105880003073
sat,0.004,6681986980801977593,2.6335073311347514,1582,0.0038045999999667
sat,0.004,5907507064969692705,2.6733917684759945,2703,0.0048513699994146
sat,0.004,8323752052124193900,2.6526138642802835,2483,0.0044260139993639
sat,0.004,3575783375330353665,2.6537068635225296,1776,0.0040223390005849
sat,0.004,4847695549490448095,2.6380250707734376,2024,0.0045623500000147
sat,0.004,2901657002862151723,2.6374635519459844,2426,0.0051805720004267
sat,0.004,6865159530486621528,2.679404316470027,2536,0.004769696999574
sat,0.004,7662010965940992862,2.676045580301434,2692,0.0047808440003791
sat,0.004,2827795985376541210,2.6591076452750717,2346,0.0044613669997488
sat,0.004,8889561382431732188,2.652652184246108,2409,0.0046433469997282
sat,0.004,4971416426549728781,2.675296572968364,2117,0.0047833280004851
sat,0.004,5801806377730717631,2.667489369167015,2577,0.0047153499999694
sat,0.004,4672930791870040480,2.6559561444446445,2382,0.0048466789994563
sat,0.004,1048477911395140539,2.66473649488762,2763,0.0049021780005205
sat,0.004,4880199819970817103,2.6965493073221296,2655,0.0047297470000557
sat,0.004,6337625812273541522,2.6905541594605893,2365,0.0049221429999306
sat,0.004,8862486892207607622,2.668763240799308,2540,0.0048216659997706
sat,0.004,8116227022814388150,2.624886756762862,2016,0.0044678869999188
sat,0.004,4640403171666499067,2.659554553218186,2558,0.00461406300019
sat,0.004,4076393386369596029,2.639130253577605,2282,0.0047967529999368
sat,0.004,1723310524393932432,2.6889434207696468,2012,0.0044996690003245
sat,0.004,4038407315974009253,2.64559619827196,1768,0.0043180760003451
sat,0.004,4743935464723920392,2.6591606300789863,2054,0.0042348649994892
sat,0.004,825704221999011634,2.6639020850416277,1995,0.0048825130006662
sat,0.004,9019469812207741830,2.6449671930167824,2543,0.0048390170004495
sat,0.004,758357340890124349,2.695922076934949,2708,0.0051772030001302
sat,0.004,4911215206876424016,2.6334406684618443,2413,0.0049427789999754
sat,0.004,3850842825828681065,2.6617805783171207,2484,0.0050516130004325
sat,0.004,8728927794891748929,2.637327018659562,2068,0.0045948480001243
sat,0.004,5829955370835148816,2.657783269882202,1933,0.0048963589997583
sat,0.004,3400339492199912097,2.6519273610319942,2306,0.0048178050001297
sat,0.004,7848644357712956432,2.6790025944355875,2330,0.00478428399947
sat,0.004,7796879975704439003,2.691266348119825,2743,0.0051952849998997
sat,0.004,4640854103256870840,2.671250377083197,3119,0.0054956780004431
sat,0.004,6950379930656571096,2.664168884512037,2624,0.0054369199997381
sat,0.004,7645610646913940684,2.6711772626731545,2593,0.0047790670005269
sat,0.004,6161554531314710046,2.6725830724462867,2562,0.0046171320000212
sat,0.004,6687469711794829730,2.66570499795489,2851,0.0049411710006097
sat,0.004,4724511246018184297,2.693553627934307,2761,0.004620662999514
sat,0.004,2754476583301687695,2.636885424843058,2550,0.0047108629996728
sat,0.004,2857666848987717956,2.6589732586871837,2174,0.0049125530003948
sat,0.004,8988229251627763507,2.7012038610409945,2976,0.0052405329997782
sat,0.004,528347679913353810,2.6542268234770745,2194,0.0044784829997297
sat,0.004,8977624748491237311,2.673267903737724,2721,0.0044951680001759
sat,0.004,2561962247933426682,2.669360558036715,1866,0.0046352999997907
sat,0.004,1064226093190219392,2.6467592790722847,2649,0.0044655329993474
sat,0.004,8537180473339159387,2.665914592333138,2291,0.0046985449998828
sat,0.004,3292040138414722186,2.6830377792939544,2522,0.0045545729999503
sat,0.004,4425382384670304609,2.655398818431422,1960,0.0045537360001617
sat,0.004,3184323456562097329,2.649111037608236,2289,0.0046356049997484
sat,0.004,7287154093188470835,2.632400562753901,2622,0.0054459240000142
sat,0.004,1053406962990776285,2.646918196463957,2832,0.0045709229998465
sat,0.004,5296533783466013997,2.677247040672228,2600,0.0046691810002812
sat,0.004,1239937199314309122,2.668487030779943,1757,0.0049109810006484
sat,0.004,8321191388470173510,2.6806371056009084,2858,0.0053448409998964
sat,0.004,700045838855209059,2.655726818600669,2566,0.0052462719995673
sat,0.004,5539998396539794126,2.654906909679994,2850,0.0049188030006916
sat,0.004,8505226234239496063,2.665048059541732,2675,0.0048287670006175
sat,0.004,6543431596133272015,2.6563030164688826,2399,0.0049018220006473
sat,0.004,4640090510908085533,2.651567457476631,2613,0.004954656999871
sat,0.004,2013104746707531260,2.670589624205604,2244,0.0043811660007122
sat,0.004,38710966233775081,2.6527263128664345,2758,0.0049149470005431
sat,0.004,7420466991629669865,2.6447483834344894,2279,0.004249556999639
sat,0.004,2022031247267025760,2.660154756624252,2252,0.0047116449995883
sat,0.004,6687400214183001638,2.648968797409907,2303,0.0047568390000378
sat,0.004,8202070100397594484,2.6774059142917395,2396,0.0046065410006121
sat,0.004,6912524435078235699,2.6461443258449435,2131,0.0046338060001289
sat,0.004,9065270115178729395,2.6568288020789623,2198,0.004596290000336
sat,0.004,2863338636513115629,2.6439029001630843,2209,0.0041987499998867
sat,0.004,330573801584138430,2.646563080139458,2034,0.0052591670000765
sat,0.004,4819164730171751505,2.656495736911893,1957,0.004440274999979
sat,0.004,5235305942478939466,2.6611433415673678,2514,0.0049398339997424
sat,0.004,2321026932316698727,2.652303090319037,2476,0.0048960930007524
sat,0.004,5082735838559035292,2.682370243128389,2789,0.0049901100001079
sat,0.004,7440150472542880928,2.692039322340861,2667,0.0054832350006108
sat,0.004,2475778919803642122,2.6593481230083853,2244,0.0048572100004093
sat,0.004,1084509928999965928,2.677077343221754,2902,0.0046535620003851
sat,0.004,1236480748968403178,2.680157089373097,3094,0.0054562790001
sat,0.004,6221374653754844956,2.6614549525547773,2571,0.0054645459995299
sat,0.004,1001570013361251934,2.688218894414604,2826,0.0053529730002992
sat,0.004,8665341325107972854,2.681317136855796,2820,0.0052838540004813
sat,0.004,7038013873857490509,2.637291316641494,2183,0.0051337020004211
sat,0.004,1369335477642676239,2.642324414802715,2849,0.0050785390003511
sat,0.004,3053151798908693644,2.674967111321166,2828,0.0055967819998841
sat,0.004,4147888822624129916,2.669316290644929,2491,0.0047180999999909
sat,0.004,4172939699419875464,2.670893046073616,2636,0.0050086579994967
sat,0.004,1491681473340041193,2.628160446416586,1882,0.0044498790002762
sat,0.004,2946947442800101076,2.649105402175337,2202,0.0045815240000592
sat,0.004,4386363124782425115,2.6583514362573624,2548,0.0048128779999387
sat,0.004,1997627354349587737,2.673643654212356,2415,0.0051828509995175
sat,0.004,4551018553623943759,2.6599044816102837,2149,0.0051657909998539
sat,0.004,3209613117568372332,2.6729484701063484,2671,0.0050233760002811
sat,0.004,1891047839379023821,2.6423395483288914,2074,0.0048979810007949
sat,0.004,7560681324321127703,2.6869497795123607,2411,0.0049315419992126
sat,0.004,2316222827533709141,2.6375746955163777,2371,0.0050494650004111
sat,0.004,4215608618272369382,2.6630911536049098,2662,0.0052810589995715
sat,0.004,7273613878694228367,2.6417451922316104,2172,0.0051470069993229
sat,0.004,3749385345768833996,2.659979200223461,2190,0.0044825690001744
sat,0.004,1271776355532945154,2.630027389386669,1933,0.0053557580004053
sat,0.004,581219556636654675,2.6606956771574914,2222,0.0052503130000332
sat,0.004,160835558025862765,2.6639318326488137,2684,0.0054558379997615
sat,0.004,6625661939575884145,2.68613573955372,2402,0.0051074929997412
sat,0.004,7592095142209925496,2.6611349226441234,2587,0.0051497019994712
sat,0.004,6373165543706997825,2.6874829863663763,2399,0.0052073429997108
sat,0.004,8100489522665829104,2.637936340644956,2287,0.0051247479996163
sat,0.004,3499774890098316917,2.66265362361446,2442,0.0055560099999638
sat,0.004,816092673464369844,2.669478977099061,2384,0.0057011090002561
sat,0.004,8672794065970365454,2.6853083865717053,2844,0.0048146810004254
sat,0.004,6713138006842817548,2.664754834258929,2324,0.0049170250003953
sat,0.004,5928481519059916217,2.6532561159692705,2415,0.0047710789995107
sat,0.004,1936395285536546012,2.6675497354008257,2166,0.0051525700000638
sat,0.004,5501177674885583879,2.66068556974642,2196,0.0055402210000465
sat,0.004,3279981996643569353,2.664961566915736,2507,0.0053387210000437
sat,0.004,7726139244846723129,2.656706073787064,2304,0.0046062159999564
sat,0.004,4153467807889374326,2.658634105930105,3179,0.0054070349997346
sat,0.004,4585567758145307487,2.650379304541275,2225,0.0052794430002904
sat,0.004,2004011442648139119,2.663993732305244,2346,0.0051722700000027
sat,0.004,6837794164403137029,2.642220218433067,2311,0.0049165689997607
sat,0.004,3880809042793127170,2.625126502942294,2053,0.0052184699998178
sat,0.004,4619254906551965895,2.667782305041328,2439,0.0049090119991888
sat,0.004,3587785391893465520,2.658544313395396,2920,0.0052815059998465
gap,0.004,5264845582226934095,2.364671816816553,2730,0.0054160230001798
gap,0.004,8884924959528441044,2.3397454624064267,2169,0.005084067000098
gap,0.004,5004349004814442828,2.334166855318472,2418,0.0051131760001226
gap,0.004,3472345986365318630,2.3565753079019487,2550,0.0051475780001055
gap,0.004,2854680478669453575,2.365105989621952,2215,0.0047264370004995
gap,0.004,1388449271501623857,2.342699861852452,2489,0.0050324690000707
gap,0.004,4665960023439984315,2.355187674984336,2042,0.0048442150000482
gap,0.004,8226387721402657425,2.349680444924161,2559,0.0052959020003982
gap,0.004,4485055231540725202,2.3786992747336626,2814,0.0053405489998112
gap,0.004,197935339325138109,2.3517505819909275,2545,0.0051498009997885
gap,0.004,981105420439906047,2.345244137570262,2894,0.0053261080001902
gap,0.004,2021979289332504707,2.32362503814511,2794,0.0047156159998849
gap,0.004,7461431909272540247,2.351635806262493,2466,0.0047944099997039
gap,0.004,4919584187289316381,2.3747846204787493,2945,0.005227088000538
gap,0.004,5085808689340909451,2.349147080210969,2336,0.0051741430006586
gap,0.004,8056019074129729358,2.3345759550575167,2029,0.0048786120005388
gap,0.004,8876764996736611316,2.343904835404828,2527,0.0046303430008265
gap,0.004,8730908526628979531,2.3515282270964235,2222,0.0041551989997969
gap,0.004,7435302962345325675,2.332850215258077,2499,0.0044486070000857
gap,0.004,5725567197327911697,2.351488398620859,2495,0.0050127690001318
gap,0.004,3445862215277443939,2.3265543070156127,2345,0.0044513060001918
gap,0.004,940276357733085482,2.3410096974112093,1900,0.0048253060003844
gap,0.004,3368455191934028368,2.325536132324487,2225,0.0046123749998514
gap,0.004,3361354700446340387,2.3591132066212595,2622,0.0052820809996774
gap,0.004,8968406756071207232,2.3092514402233064,2290,0.0042097160003322
gap,0.004,8078326121927147962,2.375250900397077,2754,0.0052398620000531
gap,0.004,7694916948762760793,2.346792611060664,2416,0.0047365669997816
gap,0.004,891646430191384742,2.3564520282670856,2354,0.005098132999592
gap,0.004,1922162507139220694,2.375587899936363,2524,0.0046699710001121
gap,0.004,2318026264463768387,2.366363283246756,2769,0.0048564429998805
gap,0.004,7503449542524450689,2.3178841532208025,2092,0.0051927670001532
gap,0.004,3448161852372504911,2.327746557770297,2421,0.0054598690003331
gap,0.004,838750238461156307,2.345392956631258,2360,0.005179040999792
gap,0.004,8501331760800032781,2.3453335305675864,2258,0.004653025999687
gap,0.004,5338399071012779145,2.348587640328333,2915,0.0054294080000545
gap,0.004,5379508371788133850,2.355284381192177,2379,0.0048323419996449
gap,0.004,1839673764586783404,2.333634768147021,2499,0.0051274229999762
gap,0.004,1054031381040065617,2.349144339794293,2763,0.0058510550006758
gap,0.004,8461933376056488061,2.355623045703396,2919,0.005261430000246
gap,0.004,2300129555374220172,2.3353486543055624,2291,0.0050362450001557
gap,0.004,7178280009999153562,2.3417534998152405,2295,0.0048353410002164
gap,0.004,7844615193542083538,2.338234790135175,2478,0.0054080760000942
gap,0.004,5126091944117666820,2.3415369242429733,1806,0.0047952009999789
gap,0.004,580241387833154875,2.3509632837958634,2668,0.0050908470002468
gap,0.004,389706038223525256,2.326272718142718,2352,0.0053793730003235
gap,0.004,7614824618278947233,2.349209018284455,2568,0.0047926469997037
gap,0.004,8365877595968412616,2.359536946984008,2225,0.0050194590003229
gap,0.004,3404862075963692063,2.345913870958612,1941,0.0042630170000848
gap,0.004,8448709231461667350,2.3528356323949997,2944,0.005518832999769
gap,0.004,7843002144680457274,2.3636496192775667,2773,0.0051357649999772
gap,0.004,3899897332654137252,2.3516862923279405,2589,0.0048763940003482
gap,0.004,3488768077921268869,2.3515607807785277,2412,0.0049896049995368
gap,0.004,8855783407113461294,2.328091529197991,2360,0.0051300770001034
gap,0.004,6108140656497347373,2.329088067403063,2090,0.0043270140004096
gap,0.004,6143238487561423510,2.3523860739078373,2567,0.0048440949994983
gap,0.004,283013462229137586,2.3274610869120806,2794,0.0051343479999559
gap,0.004,7572891873827573544,2.3304063086397946,2525,0.0053586559997711
gap,0.004,3737426300308510459,2.347042763372883,2495,0.0051317440002094
gap,0.004,2436421272303760540,2.334260401315987,2480,0.0053360120000434
gap,0.004,3239211315170613393,2.3418679260648787,2433,0.0056133170000975
gap,0.004,6041780941351756336,2.350680434377864,2673,0.0052055149999432
gap,0.004,2471403048789002741,2.3350625371094798,2203,0.0054789380001238
gap,0.004,5078531717688439481,2.3499289874453098,2618,0.0048606549999021
gap,0.004,3827030692394038822,2.367340869968757,2133,0.0046976980002
gap,0.004,994623533080349235,2.345004323869944,2202,0.0051578480006355
gap,0.004,1020325768796710485,2.3324195833411068,2334,0.0048876099999688
gap,0.004,1043223235403601386,2.349402187857777,2875,0.0052453760008575
gap,0.004,275754977433952132,2.330537621630356,1771,0.0047123760004978
gap,0.004,2565962617431679914,2.333196473773569,2250,0.0045895650000602
gap,0.004,7235088670857210455,2.3369793507736176,1727,0.0050838820006902
gap,0.004,4729592304032410578,2.32755498518236,2159,0.0043304990003889
gap,0.004,2258457962093226369,2.3614443144761026,2946,0.0052747499994438
gap,0.004,5542886733270578362,2.356537744402885,2489,0.0054407960005846
gap,0.004,191870898616100948,2.3480104305781424,2703,0.004919308999888
gap,0.004,4790337224374575060,2.3418198579456657,2318,0.0052483150002444
gap,0.004,2383716476833079807,2.3436806730460376,2732,0.0053236940002534
gap,0.004,2775962058986256465,2.345460918266326,2653,0.0053209490006338
gap,0.004,463869868633915582,2.3442898977082223,2500,0.0051035710002906
gap,0.004,4897650532601330054,2.3383020672481507,2533,0.005107296999995
gap,0.004,651665996249957382,2.372916923603043,2737,0.0043334790007065
gap,0.004,8441114168185105317,2.3445980031974614,2831,0.0051699269997698
gap,0.004,7818288017533667869,2.340105938492343,2893,0.0056131860001187
gap,0.004,2527306991704841336,2.348670457256958,2605,0.0058365779996165
gap,0.004,1014474064876716220,2.3479856778867543,2465,0.0051732419997279
gap,0.004,8000905833858872315,2.339363737031817,2200,0.0052205829997546
gap,0.004,7547287718083420173,2.3703252617269754,2152,0.0047927429995979
gap,0.004,3205619049924493673,2.329827945213765,2285,0.004772280999532
gap,0.004,9062481693259123732,2.3516829882282764,2135,0.0047707189996799
gap,0.004,3549641634267784087,2.329456578940153,2623,0.0054146809998201
gap,0.004,4737845633386511623,2.3065978665836155,2038,0.0047931170001902
gap,0.004,1552333731620983534,2.348171995021403,2298,0.0056765609997455
gap,0.004,5958213193156704413,2.344751189928502,2337,0.0055843529999037
gap,0.004,3324112900550203512,2.366400063969195,3160,0.0057328060001964
gap,0.004,7924824949812414165,2.3493274005595595,2516,0.0051806780002152
gap,0.004,2290067727843912578,2.330707388231531,2192,0.0050670319997152
gap,0.004,466629143404282158,2.352461749687791,3025,0.0054135739992489
gap,0.004,3161015974666448704,2.330925878603012,2463,0.0055989349993978
gap,0.004,8921768853884188212,2.351134826662019,2822,0.0056828810002116
gap,0.004,5176684199952349421,2.327695508953184,2332,0.0059363239997765
gap,0.004,7338392732133118768,2.3287081378512084,2278,0.005748706000304
gap,0.004,6338718671482874693,2.353219784097746,3001,0.0060117070006526
gap,0.004,1421746964959851560,2.348795250058174,3023,0.005379783000535
gap,0.004,7802735162030415915,2.347276328364387,2419,0.0047922310004651
gap,0.004,2535174643049895165,2.354919815901667,2448,0.0048541589994783
gap,0.004,7311848067369573137,2.34776083775796,2215,0.0047509890000583
gap,0.004,2863414028716277860,2.349937295773998,2085,0.0044293740002103
gap,0.004,2530901659851356817,2.3266823410522197,2227,0.0055703710004308
gap,0.004,8878981639609033830,2.368333526188508,2490,0.0050422990007064
gap,0.004,4995272245148804932,2.336624009301886,2497,0.0053654919993277
gap,0.004,8537349359429947225,2.348867874592542,2243,0.0042551400001684
gap,0.004,6707325075613492867,2.3601228564511985,2342,0.0046180079998521
gap,0.004,2290560597211838380,2.3303030889946967,2255,0.0046791509994363
gap,0.004,5181145121210571175,2.3304931635502726,2198,0.0049903259996426
gap,0.004,7119115672734848154,2.3478449564427137,2659,0.0056016680000539
gap,0.004,8059299996741319727,2.359541728394106,2958,0.0055790589995012
gap,0.004,6331777178996381346,2.3407369412016124,2271,0.0048389269995823
gap,0.004,2952873795602976649,2.3511402735020965,2564,0.005224865000855
gap,0.004,2313253156973082332,2.3243026132695377,2510,0.0049692490001689
gap,0.004,4428088767528168041,2.342790976399556,2244,0.0042656810001062
gap,0.004,4535920957203218695,2.338576030684635,2313,0.0043364929997551
gap,0.004,363647964945612428,2.368767704349011,2555,0.0047260669998649
gap,0.004,816272165538165488,2.3635133032221347,2660,0.0044379860000844
gap,0.004,7550876302822601445,2.3457227831240743,2234,0.0050505660001363
gap,0.004,9179750340971202643,2.325529592577368,1513,0.0044694289999824
gap,0.004,3032759220213694718,2.365530767478049,2672,0.0045010619996901
gap,0.004,8816030220881327875,2.362016486469656,2692,0.0043583509996096
gap,0.004,7020981566819853455,2.3633855683729053,2730,0.0052022600002601
gap,0.004,8416168152900577090,2.3414736571721733,2602,0.006095505000303
gap,0.004,7417364963174687836,2.340049206279218,2616,0.0048021760003393
gap,0.004,902837597682913160,2.337907016277313,2656,0.0048383310004282
gap,0.004,1651097199446025851,2.34756774851121,2802,0.0059542219996728
gap,0.004,3358252298369664528,2.311587382806465,1954,0.0053174800004853
gap,0.004,8207023058278224989,2.329665585886687,2118,0.0050950829991052
gap,0.004,6717644942308353206,2.3335011329036206,2526,0.0051829260000886
gap,0.004,7900986820504831525,2.3238752176985145,2588,0.0054256829998848
gap,0.004,562117975826337341,2.3527209158055484,2860,0.0054954130000623
gap,0.004,492739609500692973,2.365674343658611,2477,0.0044160429997646
gap,0.004,2108289212526344277,2.354990346590057,2770,0.0048933390007732
gap,0.004,3252564191469375864,2.31441512866877,2001,0.0040483029997631
gap,0.004,1888018198473101270,2.333522726316005,2332,0.0052936840002075
gap,0.004,2304074951239990425,2.3252135664224625,2768,0.005306998999913
gap,0.004,7402520059747644502,2.319829824147746,2206,0.0043385110002418
gap,0.004,2557430811369202164,2.309493504231796,1842,0.0042320900001868
gap,0.004,6055957273074067796,2.3475877973251045,2189,0.0044961789999433
gap,0.004,5585699495380883730,2.3329430208541453,2098,0.0049772860002121
gap,0.004,3545575254875283041,2.3551903043407947,2528,0.0046993310006655
gap,0.004,6637438765391156131,2.34187727374956,2597,0.0043945749994236
gap,0.004,2534682996453119491,2.3574202351737767,2536,0.005358010999771
gap,0.004,7058953568737378209,2.3484496555756778,2724,0.0044891080005982
gap,0.004,6646797101992174104,2.372808309970424,2895,0.0043626369997582
gap,0.004,7169628307394932541,2.353994068922475,2351,0.0051229749997219
gap,0.004,2156381678740412297,2.351970099378377,2142,0.0046876380001776
gap,0.004,5459345147224802593,2.3485236326232557,2277,0.0049142859998028
gap,0.004,5211314451809949238,2.328198621049524,2181,0.0045698399999309
gap,0.004,4571097367287110943,2.3525662173051387,2802,0.0047508879997621
gap,0.004,7387827258274445009,2.3351922689471394,2338,0.0047015250002004
gap,0.004,3149586019636870977,2.3178634820505977,2187,0.0049958129993683
gap,0.004,8715115463570576812,2.3440438797697425,2270,0.0043836149998242
gap,0.004,5147724175900296316,2.3229018761776388,2388,0.0050022929999613
gap,0.004,3846309243444834382,2.334381080698222,2432,0.004974922000656
gap,0.004,5751168139618625645,2.337095049675554,2255,0.0043752869996751
gap,0.004,3492528806795257175,2.333753936458379,2367,0.0048055910001494
gap,0.004,8903219578627326122,2.3706339376512915,2526,0.0047201569996104
gap,0.004,9222977292674245703,2.3599388720467687,2209,0.0050034510004479
gap,0.004,5808768872123654688,2.343499007401988,2238,0.0044271659999139
gap,0.004,4767547586595751198,2.3504587353672832,2883,0.0052355150000948
gap,0.004,1255695197291770006,2.3327975808642805,2344,0.0044418620000215
gap,0.004,6914225533026525420,2.3395134368911386,2122,0.0042338029998063
gap,0.004,2520998058614947290,2.370014045620337,2743,0.0045756290001008
gap,0.004,1858701560161646600,2.347912799334153,2460,0.0044908359996043
gap,0.004,2147127755751086263,2.3418741694185883,2403,0.0044211909998921
gap,0.004,6260368925133528226,2.3467018997762352,2502,0.0050073060001523
gap,0.004,3340824279531447899,2.3599335972685367,2477,0.0050526649993116
gap,0.004,3302660782654459225,2.3362208714243025,2440,0.004899407999801
gap,0.004,5885447497311045326,2.3501757057383657,2866,0.0054964640003163
gap,0.004,4486547775689727046,2.3212242596782744,2040,0.004944811000314
gap,0.004,8668227225408336045,2.368253988213837,2603,0.0059606300001178
gap,0.004,3928749548049614566,2.3424284826032817,2333,0.0054670299996359
gap,0.004,5234663539793890131,2.3673942903988063,2703,0.0058109050005441
gap,0.004,6681744742841462033,2.3815460335463285,2554,0.0055307709999397
gap,0.004,6707296427279143111,2.3387501728720963,2296,0.0054279109999697
gap,0.004,6221048232557073420,2.353544671088457,2703,0.0052623359997596
gap,0.004,6234998919406027141,2.3262434841599315,2059,0.005185228999835
gap,0.004,6166533959421751782,2.333751906407997,2295,0.0047338780004793
gap,0.004,4218814234099937071,2.344045432750136,2865,0.0054389879996961
gap,0.004,1691893783375022516,2.3702741174492985,2741,0.0060051730006307
gap,0.004,6570019406901482475,2.349404440727085,2384,0.0055058739999367
gap,0.004,277942479739959796,2.35945053678006,2414,0.0052685949995066
gap,0.004,3314354913861551689,2.333849492482841,2037,0.0048327020003853
gap,0.004,714701467279246973,2.3665793433319777,3113,0.0055448230004913
gap,0.004,6109999846514155944,2.322600139770657,1858,0.0049984790002781
gap,0.004,4762021013940908174,2.3417009050026536,2561,0.0049042560003726
gap,0.004,1375095968616641312,2.3478451971895997,2205,0.0047012390004965
gap,0.004,2365955116757369414,2.356899884529412,2639,0.0051220499999544
gap,0.004,4342848096578291201,2.35879260674119,2386,0.0051448889998937
gap,0.004,6549816934933453332,2.352012734627351,2762,0.0051128049999533
gap,0.004,3175481046820899557,2.331166716525331,2182,0.0046968220003691
gap,0.004,3123861990166004061,2.3425785433501005,2601,0.0048718670004745
gap,0.004,2985769566219678994,2.355934241786599,2359,0.0050172670007668
gap,0.004,2390293458199268610,2.3632966494187717,2636,0.0052256150001994
gap,0.004,5372110440249692759,2.336475876159966,1896,0.0050824350000766
gap,0.004,1427040325283874596,2.3625387635547668,2410,0.0050722989999485
gap,0.004,878965871839280394,2.3596233031712472,2778,0.0054176710000319
gap,0.004,6212062696704350154,2.3301035675685853,2085,0.0051252490002298
gap,0.004,1697699028311026497,2.3565701097249985,2563,0.005270112999824
gap,0.004,3315339483390805287,2.3549466924741864,2362,0.0052660370001831
gap,0.004,223282912335608827,2.355732929892838,2303,0.0055092239999794
gap,0.004,3488902969057400117,2.32692001783289,2120,0.0054661490003127
gap,0.004,5786709755753496591,2.3397974902763963,1950,0.0050532650002423
gap,0.004,3126910075335769786,2.328081026207656,2530,0.0049001799998222
gap,0.004,2651548690024409051,2.344060349278152,2532,0.0055017630002112
gap,0.004,6004312347023340403,2.329839238198474,2149,0.0048943699994197
gap,0.004,502312016227572750,2.333551889983937,2587,0.0051429960003588
gap,0.004,1610536183171396077,2.328354528406635,2683,0.0057278140002381
gap,0.004,6453838466405824744,2.33726170193404,2143,0.0053992530001778
gap,0.004,2256181568689432145,2.3376224676612765,2196,0.0050116079992221
gap,0.004,6414556228170901407,2.3587279110215604,2495,0.0051915989997723
gap,0.004,2559462574195045437,2.3271146102342755,2546,0.0056813329993019
gap,0.004,6742919198266208694,2.3441830528900027,2269,0.0054862489996594
gap,0.004,1228144553329395668,2.3383462643250823,2195,0.0048433330002808
gap,0.004,3444440215121727205,2.333480293629691,2192,0.0050981180002054
gap,0.004,276077368239950596,2.326611270895228,2080,0.0053041800001665
gap,0.004,5637267306384089034,2.336892236256972,2095,0.0055433560000892
gap,0.004,5939953838520633974,2.353782075922936,2240,0.0070036110000728
gap,0.004,500803444272161424,2.3523212345317006,2716,0.0052636740001617
gap,0.004,5742052210340687408,2.3184382386971265,2382,0.0054122319997986
gap,0.004,6709708824171757249,2.298413212178275,1626,0.0046541130004698
gap,0.004,8725588340852918584,2.328613364836201,2198,0.0049793889993452
gap,0.004,3387477246098384191,2.3583638560958207,2430,0.0051980450007249
gap,0.004,5240260201624441917,2.360051848227158,3060,0.0056807079999998
gap,0.004,1384370867364057687,2.351797484094277,2659,0.0050156890001744
gap,0.004,2227666138069215076,2.320831656921655,1775,0.0051819749996866
gap,0.004,6457122822469179843,2.3666777121834457,2702,0.005332893000741
gap,0.004,8424308015552096233,2.36503494437784,2496,0.0048720859995228
gap,0.004,1481136237009603340,2.3592532931361347,2905,0.0054507009999724
gap,0.004,8614270678492415810,2.336779337143525,2670,0.0046772329997111
gap,0.004,5111708924694500576,2.347386284498498,2581,0.0047001319999253
gap,0.004,39081912128660729,2.3949771511834115,2863,0.0055501360002381
gap,0.004,6704569047925007106,2.336646126350388,2450,0.0051081170004181
gap,0.004,7808835190296979667,2.3231429879087955,1887,0.0045429850006257
gap,0.004,2504386689549182503,2.3669626605696976,2957,0.0043484609996085
gap,0.004,3290604639225155667,2.3490471860859543,2496,0.0048346049998144
gap,0.004,2496836625995361504,2.355558924609795,2661,0.0050415880004948
gap,0.004,5818842484875596845,2.3342248536646366,2161,0.0062583600001744
gap,0.004,3510043174376862334,2.350513730198145,2472,0.0051583289996415
gap,0.004,3872557802708454045,2.368495050817728,2692,0.0048719959995651
gap,0.004,1811834705498225356,2.3748275490943342,2794,0.0049126329995488
gap,0.004,348145270841120630,2.343655473086983,2579,0.0054962350004643
gap,0.004,6975428940026877188,2.314295986201614,1679,0.0046194809992812
gap,0.004,257517027868256159,2.3375107953324914,2126,0.0062207840001065
gap,0.004,1618383455659254229,2.3498644835781306,2381,0.0051081530000374
gap,0.004,4044139053202295271,2.337640759302303,2288,0.0048270480001519
gap,0.004,8374550373541831164,2.34477173932828,3048,0.0050653090002015
gap,0.004,6292440243362916059,2.3452122271992266,1969,0.0045135009995647
gap,0.004,6980035977840245359,2.306601023068652,2056,0.0048925529999905
gap,0.004,4213554601728040434,2.324674053117633,3107,0.004766242000187
gap,0.004,3439293544948138814,2.3300223909318447,2221,0.0041000660003192
gap,0.004,5227022657889054791,2.3780942340381444,2480,0.0046915299999454
gap,0.004,7846111435988783582,2.3404521993361413,2124,0.0046837320005579
gap,0.004,4000806018832857422,2.3469750157091767,3007,0.0059712020001825
gap,0.004,71721101299264163,2.338590463390574,2257,0.004917616000057
gap,0.004,647873593117455600,2.3492779904045165,2255,0.0048003639994931
gap,0.004,3153465341056512467,2.360637439414859,2308,0.0050112870003431
gap,0.004,7876201440151118017,2.3537635165266693,2727,0.0052206880000085
gap,0.004,879711531567089896,2.319654345745221,1972,0.004839191999963
gap,0.004,8661609101409839579,2.330281907459721,2267,0.0053083499997228
gap,0.004,1947189694499794374,2.3544611481484026,2861,0.0053195979999145
gap,0.004,7855651171351968775,2.3128199090715498,2131,0.004641444000299
gap,0.004,3689983559921795562,2.349242920288816,2659,0.0046611989992015
gap,0.004,8828122600654814548,2.344791946234181,2559,0.0050564510002004
gap,0.004,6890472942571843401,2.3460198151879013,2465,0.0048657019997335
gap,0.004,5490527898975059337,2.3246933340560645,1836,0.0047957120004866
gap,0.004,4725402171505036531,2.335604652762413,2397,0.0047755309997228
gap,0.004,7733773760689557039,2.3455488779582083,2842,0.0049511360002725
gap,0.004,1625061950021470938,2.3438909663818777,2444,0.004997301000003
gap,0.004,7832053010721538781,2.3599220351316035,2750,0.0054317419999279
gap,0.004,8517351427258644688,2.34710865537636,2471,0.0047673790004409
gap,0.004,7283010078901393321,2.3228047941811383,2255,0.0042650300001696
gap,0.004,2289832664230945561,2.346450809389353,2824,0.0052429120005399
gap,0.004,192322742143198247,2.349938608705997,2593,0.0048883569997997
gap,0.004,4332232380542122206,2.3597910376265645,3110,0.0050926650001201
gap,0.004,2574271776731963795,2.365671627689153,2685,0.0048146909994102
gap,0.004,5086349372460835813,2.365036555333063,3153,0.0052194359996065
gap,0.004,6368506487004930398,2.329383548349142,2715,0.0052612240006055
gap,0.004,4031145493318638919,2.345220084302128,2769,0.0053308690003177
gap,0.004,4233062379287385537,2.336460249731317,2458,0.0046911790004742
gap,0.004,576941998442482585,2.344526937231421,2630,0.0047437880002689
gap,0.004,3356827874607635057,2.3375714882276952,2186,0.0048302189998139
gap,0.004,638887211047275834,2.351898496039212,2612,0.0050200500008941
gap,0.004,2196221011763971164,2.332913646940142,2248,0.0049281609999525
gap,0.004,2742886817871136442,2.3405504724942148,2464,0.0043149000002813
gap,0.004,8208168447477199805,2.3755314571317285,2343,0.0046314979999806
gap,0.004,295122057011792805,2.358215332962573,2225,0.0053342299997893
gap,0.004,2099271501050938930,2.3795174376573414,2828,0.00515608600017
gap,0.004,5691705052428610851,2.3493649654556066,2659,0.0043958080004813
gap,0.004,4465670519147691244,2.3482927666045725,2148,0.0040374720001636
gap,0.004,2365517250008333223,2.3336291576270014,2036,0.0041948250000132
gap,0.004,698050189491110177,2.3319002804346383,2280,0.0046322499993038
gap,0.004,5190634742768249939,2.342628533486277,2815,0.0051696110003831
gap,0.004,8233014559928486720,2.360054879449308,2506,0.0047704640001029
sat,0.006,5972996261730166298,2.706676844274625,3101,0.0044493990008049
sat,0.006,4884492254230128480,2.669835144188255,2510,0.0046608729999206
sat,0.006,2955135936536916680,2.6590730431489646,2323,0.004405382999721
sat,0.006,5909191050782533213,2.673295239917934,2483,0.0041563759996279
sat,0.006,7240805745518929577,2.636829903582111,2380,0.0043690719994629
sat,0.006,2319016234458322374,2.683960910886526,2081,0.0048986030005835
sat,0.006,1183145601537952715,2.6622465015389025,2461,0.0045304909999686
sat,0.006,1053701700465960505,2.6802565965335816,2390,0.0043245599999863
sat,0.006,3015976251013210466,2.6867483200039715,2571,0.0044655830006377
sat,0.006,834233116402239342,2.668145794188604,2705,0.0048164930003622
sat,0.006,2474676777575266731,2.650098850019276,2315,0.0046795660000498
sat,0.006,9003944953816946073,2.653244721703232,2074,0.0043067330007033
sat,0.006,4327893640945699912,2.6763846911489964,2525,0.0042993829993065
sat,0.006,3612495915017541260,2.667565970681608,2466,0.0042471779997868
sat,0.006,6349787239313027792,2.644481271505356,1865,0.0046697360003236
sat,0.006,5909362371067659335,2.675753885647282,2838,0.005334440000297
sat,0.006,1566981375653091765,2.672604961320758,2235,0.0049474209999971
sat,0.006,7066789181260463839,2.6798527664504945,2790,0.0049001950001184
sat,0.006,3304202192386679715,2.641963117290288,2321,0.0045924599999125
sat,0.006,5488712426100510982,2.666055220644921,2655,0.0051516989997253
sat,0.006,8923143269201843526,2.6597234602086246,2626,0.0046243080005297
sat,0.006,5968900930858766347,2.6149176275357604,2552,0.0049096689999714
sat,0.006,3276021512202962542,2.5947362615261227,2554,0.004465648000405
sat,0.006,9160403964903693639,2.656614640727639,2236,0.0049504759999763
sat,0.006,6972384564863250081,2.680076707387343,2278,0.0048997829999279
sat,0.006,4172133676419288143,2.6443933937698603,2347,0.0043740050004998
sat,0.006,7836120667654044681,2.6760094366036355,2556,0.0052106289995208
sat,0.006,7745606715659718901,2.6805479342583567,2535,0.0048923880003712
sat,0.006,6701845816729132490,2.6318298410624266,2191,0.0048862490002647
sat,0.006,4082376383911395447,2.60356347868219,2094,0.0042955510007232
sat,0.006,2378213270839703845,2.6099180036690086,1960,0.0045536810002886
sat,0.006,4904231059486748754,2.6828710094559938,2184,0.005040786999416
sat,0.006,2671310783093665980,2.650545398704708,2727,0.0045113619999028
sat,0.006,9100655045604250268,2.6580104930326343,2663,0.005365797000195
sat,0.006,9197496584971973265,2.675153771881014,2631,0.0052212939999662
sat,0.006,3482172414411707799,2.664276352385059,3132,0.0050383429997964
sat,0.006,2716227100110804504,2.61379033816047,2482,0.0044590340003196
sat,0.006,5607092699329164965,2.668813532451168,2495,0.0047791770002731
sat,0.006,5089908016708873144,2.630891025764868,2625,0.0046623349999208
sat,0.006,6362491420215489418,2.643245639046654,2721,0.004800062999493
sat,0.006,2173367120952928130,2.5993714805226773,1845,0.0048524769999858
sat,0.006,7052476466235127770,2.633876378647983,2864,0.0048256019999826
sat,0.006,2717753917433572627,2.675929686054588,2586,0.0048506040002394
sat,0.006,8113442956321765324,2.6252267654053867,2124,0.0047368380000989
sat,0.006,6937506010405302148,2.6239545110147446,2619,0.0047130170005402
sat,0.006,1621294541223522314,2.6873483362142,2413,0.0044220820000191
sat,0.006,1413976819020097526,2.6090106412302703,2045,0.0043035030003011
sat,0.006,8499235120762403244,2.587909733876586,1718,0.0047399619998031
sat,0.006,5193880975592000147,2.6690872099716216,2637,0.0049965600001087
sat,0.006,3480394902642359766,2.671333201462403,2451,0.0054740559999117
sat,0.006,2418688636668387389,2.663845717906952,2377,0.0051820150001731
sat,0.006,7345809568977249635,2.6831982901785523,2547,0.0050275069997951
sat,0.006,1191605894553241591,2.631449597189203,2686,0.0051446580000629
sat,0.006,7284234319403788941,2.638547466136515,2559,0.005180707999898
sat,0.006,3825389247396941568,2.6072808916214854,2162,0.0047421159997611
sat,0.006,2365191241601747661,2.6499028529506177,2346,0.0044036540002707
sat,0.006,1608622844897866059,2.6226717955432832,1925,0.0049483969996799
sat,0.006,2173616211688613837,2.6472314668353647,2230,0.0051737619996856
sat,0.006,1470107200672994591,2.63067397242412,2266,0.0052216750000297
sat,0.006,6779953487209305890,2.633657108061016,2093,0.0046653950003019
sat,0.006,7376082420988719057,2.6597534951288253,2664,0.0055487480003648
sat,0.006,8570449839522058442,2.667433985741809,2062,0.0051518300006137
sat,0.006,6763083828719767857,2.658164073014632,2654,0.0049013260004358
sat,0.006,8286621159494814117,2.6440252675674856,2288,0.0053415560005305
sat,0.006,954947853283945750,2.611136463703588,2028,0.0053549459998976
sat,0.006,6530953676464349471,2.6159676713868976,1917,0.00526287699995
sat,0.006,220137584681877937,2.632052944973111,1903,0.0051382589999775
sat,0.006,14909971918396050,2.6276616000104696,2257,0.0055397950000042
sat,0.006,7827217180327734918,2.6553949704393744,2727,0.0056821590005711
sat,0.006,8990859369874845232,2.6566474228166044,2990,0.0054934049994699
sat,0.006,1321320003382311297,2.635637111729011,2200,0.0049540310001248
sat,0.006,1880809439317212571,2.677565213292837,2451,0.0053184210000836
sat,0.006,4708851752750158323,2.672991045517847,2465,0.0051795159997709
sat,0.006,4726570770924409595,2.631056773941964,2234,0.0052802179998252
sat,0.006,1605997456075109240,2.664275208953768,2505,0.0053870299998379
sat,0.006,5969551648450583512,2.675089516909793,2885,0.004996108999876
sat,0.006,3927910484690241596,2.666977511253208,2384,0.0046569119995183
sat,0.006,56643317634412482,2.7024950485210866,2600,0.0049977219996435
sat,0.006,1611497173387895377,2.673511443659663,2949,0.004987226000594
sat,0.006,9039621812230855113,2.658459813101217,2253,0.0054804110004624
sat,0.006,2624118066542573175,2.6372818059753627,2538,0.0045140610000089
sat,0.006,1699566210951060852,2.675497853429988,2592,0.004875011999502
sat,0.006,8047929102695049614,2.6384499217383564,2457,0.0055794400004742
sat,0.006,6559343610804261885,2.638926548184827,2274,0.0046127149998937
sat,0.006,4915364954548652714,2.668318791082129,2032,0.0044349720001264
sat,0.006,7329641029595351295,2.6983788763172925,3090,0.0052685110003949
sat,0.006,8389819166547054886,2.6634781963657588,2204,0.0051353900007597
sat,0.006,1372148328232173342,2.686055159661919,2604,0.0054311560006681
sat,0.006,7151479151094674196,2.6813202602788806,2571,0.0052064520004933
sat,0.006,2800755833474107200,2.681642745854333,2154,0.0046819899998808
sat,0.006,9025481784887919782,2.6482243109494448,3144,0.0052736930001628
sat,0.006,6426076583783466307,2.652692013187334,2225,0.0046191150004233
sat,0.006,2396428590504529056,2.63767768163234,2602,0.004699712000729
sat,0.006,5241403515282796275,2.6599937858991325,2630,0.0049279659997409
sat,0.006,4551622103385313026,2.667121216421947,2753,0.005591433000518
sat,0.006,7398899632706674208,2.6651911209337413,2535,0.0053426069998749
sat,0.006,534929962629967877,2.610807799734175,2298,0.0046314689998325
sat,0.006,1009510964718913141,2.6287675304338336,2395,0.0046668969998791
sat,0.006,7778873330772885442,2.6563398633152246,2157,0.0043315959992469
sat,0.006,6532731039081135669,2.7087903949432075,2515,0.0043190819997107
sat,0.006,1755837752234992543,2.6521754092536867,2439,0.0046506920007232
sat,0.006,1054171697720390835,2.618147767614573,2402,0.004384571000628
sat,0.006,5560002365810615360,2.6622197735123336,2075,0.0046644680005556
sat,0.006,4435119021214870376,2.653235899051652,2513,0.0049355880000803
sat,0.006,3105720723127644984,2.672688110265881,2116,0.0041167620001942
sat,0.006,4649270073028025260,2.649333193199709,2124,0.0048291319999407
sat,0.006,2589173879220458350,2.628581386525184,2290,0.0044310009998298
sat,0.006,2893173922082898727,2.6515030267182738,2807,0.0046484690001307
sat,0.006,7590721595720383255,2.635865106014535,2005,0.0055661599999439
sat,0.006,7565943983151458151,2.677095024846494,2397,0.0053466290000869
sat,0.006,1852324556186417050,2.62363706366159,2380,0.0048142100004042
sat,0.006,414413039520405298,2.6464454361703247,2125,0.004771274999257
sat,0.006,2891842561128360518,2.6293086879886687,2363,0.0043898740004806
sat,0.006,6123330668469835075,2.6493234927766025,2686,0.0046103819995551
sat,0.006,4090103928702466265,2.6644842182286084,2421,0.0047671679994891
sat,0.006,623218531227391841,2.691988122183829,2250,0.0043411050000941
sat,0.006,7646882528120183709,2.659099301090464,2099,0.0051601719997051
sat,0.006,1123020009954037111,2.6922420712653548,2604,0.0042468680003366
sat,0.006,4114155199894371189,2.643976812250912,2464,0.0047964429995772
sat,0.006,4344611750224200530,2.669841048773378,2339,0.0047781149996808
sat,0.006,6417710666431611753,2.704479544423521,2977,0.0049470800004201
sat,0.006,8019856310688357265,2.648810447892174,1713,0.0040269159999297
sat,0.006,2749118083239490911,2.677058667642996,2529,0.0044593590000658
sat,0.006,1702671600064357283,2.6687379067298025,2289,0.0048123520000444
sat,0.006,2488463000383293365,2.6555443555116653,2232,0.0043142499998793
sat,0.006,2446516213356508609,2.631451626541093,2632,0.0042810650002138
sat,0.006,5518795446578500134,2.6775316391140223,2589,0.0044959389997529
sat,0.006,1969421167210750336,2.67965922690928,2428,0.0042775189995154
sat,0.006,2644480682789796240,2.6233338047750294,2072,0.0040880130000005
sat,0.006,1385163984704719443,2.653228289447725,2382,0.0046290150003187
sat,0.006,1511331636259717029,2.670400019735098,2172,0.0046642229999633
sat,0.006,2064107759950941898,2.655008602887392,2512,0.0046283279998533
sat,0.006,337364679655590782,2.6319171679206192,2318,0.0040143169999282
sat,0.006,3529797751270483952,2.6671720850281417,2271,0.0045000999998592
sat,0.006,2682201814451046568,2.603530976222828,2499,0.0048056069999802
sat,0.006,4541923152138798722,2.6400183592922986,2212,0.0043660179999278
sat,0.006,3709318474652535991,2.661681714700535,2515,0.0039752630000293
sat,0.006,5107502830317809337,2.630480028456077,2222,0.0044438450004236
sat,0.006,622766040554909775,2.667993124341592,2710,0.0041637869999249
sat,0.006,2231353221799469713,2.6465072815772146,2194,0.0042154000002483
sat,0.006,977011727342973966,2.7056361278519034,2243,0.0044948119993932
sat,0.006,6599544896633440168,2.653052259935066,2270,0.0043020160001105
sat,0.006,5516807058164431058,2.661976543487981,2492,0.004408938000779
sat,0.006,2018156474453448811,2.692323609022424,2808,0.0054177160000108
sat,0.006,2436793572151357078,2.671794848050922,2675,0.0050055330002578
sat,0.006,2860175077895391168,2.628827964188531,2187,0.0047988509995775
sat,0.006,8986945958139119828,2.6720857392065227,2872,0.0048726129998613
sat,0.006,4448371494881095225,2.7050917020533234,3124,0.0052382949997991
sat,0.006,8135292508258158464,2.6617162791080773,2362,0.0049615970001468
sat,0.006,2977667373890067143,2.693873037351296,2950,0.0046501070000886
sat,0.006,5293659465563150015,2.6415126740466803,2819,0.0047597419998055
sat,0.006,7641722277463829925,2.617016243049875,2329,0.005052388999502
sat,0.006,5986232149256933951,2.660779845668003,2913,0.0047304229992732
sat,0.006,8633771955428192634,2.658938086126,2398,0.0043657320002239
sat,0.006,383420769504825166,2.683377116918564,2198,0.0043295320001561
sat,0.006,2774223265847402931,2.6248666655737907,2297,0.0043364289995224
sat,0.006,385421533823164031,2.610038381302729,2229,0.0040964709996842
sat,0.006,7582514001602842788,2.636922921286896,2839,0.0060947790007048
sat,0.006,8712985424979338288,2.67663856362924,2335,0.0051436719995763
sat,0.006,2995924304484520297,2.632004305254668,2043,0.0046143469999151
sat,0.006,305639490778056017,2.675889275269583,2304,0.0046791659997325
sat,0.006,770893749466152563,2.668233749223873,2508,0.0055106959998738
sat,0.006,1479775535523957954,2.628407430369407,2178,0.0043967550000161
sat,0.006,5863327461776625734,2.661975792609155,2424,0.0050950739996551
sat,0.006,1768215450797746078,2.6459545011166483,2394,0.0049949869999181
sat,0.006,1837001935604624586,2.69337946921587,2707,0.0048582009994788
sat,0.006,2516049829047966477,2.638087398605421,2039,0.0045724439996774
sat,0.006,6451072557726090567,2.668871463043615,2216,0.004602435000379
sat,0.006,5707992612202100550,2.6697373951319605,2692,0.004659124999307
sat,0.006,3467513394592981737,2.6460484249982983,2637,0.004913679999845
sat,0.006,4364958942110612269,2.646419974975288,3057,0.0042877739997493
sat,0.006,1614153534175361444,2.658340128371492,2655,0.0047423659998457
sat,0.006,1843002470914168017,2.6368347199168056,1940,0.0042962970001099
sat,0.006,7075246650281814874,2.6384431885089725,2695,0.005477186000462
sat,0.006,8632706517534646239,2.6580517587717623,2319,0.004846413999985
sat,0.006,4203117773404610449,2.6665458891075104,2820,0.0047425320008187
sat,0.006,6525753997363716862,2.6452264946419746,2105,0.0044510759998956
sat,0.006,2074653662142120926,2.6912496988661587,2298,0.0046008319995962
sat,0.006,2577593702094727417,2.637641465989873,2163,0.0046277880001071
sat,0.006,6250240140915026054,2.6792773185297847,2957,0.0043749760006903
sat,0.006,7191022969288004160,2.649756736122072,2656,0.0042438430000402
sat,0.006,8107266358886370965,2.672861454775557,2124,0.0039621440000701
sat,0.006,4845695984715851449,2.624171450501308,2245,0.0040669709997018
sat,0.006,4684756183503245835,2.684431783156469,2528,0.0041560609997759
sat,0.006,7838056431041545369,2.64944254164584,2968,0.0048992430001817
sat,0.006,7576310649045708660,2.6655366823542863,1857,0.0046103710001261
sat,0.006,8353852233876257881,2.634187888354063,2585,0.0046976439998616
sat,0.006,2184887941785124250,2.642282041721046,2700,0.0048090259997479
sat,0.006,2897991973391463131,2.694218241842464,2657,0.0047749750001457
sat,0.006,3651683267896199189,2.639848267193884,2521,0.0045826449995729
sat,0.006,6242142521875579587,2.651151724858209,2170,0.0045444379993568
sat,0.006,7432819118115650928,2.6347495696973056,2314,0.004745750999973
sat,0.006,4632916188003213242,2.6629130037035798,2777,0.0049935859997276
sat,0.006,8260353943693075906,2.637449696660042,2253,0.0043592920001174
sat,0.006,246396667610516129,2.633153550326824,1825,0.0041461800001343
sat,0.006,1759428484687993163,2.6569370846264064,2734,0.004873640000369
sat,0.006,8600615585776619471,2.68000876903534,2742,0.0050055429992426
sat,0.006,645589365008059999,2.6739371672738343,2472,0.0044758589992852
sat,0.006,2094913599858043773,2.6807052209042013,2607,0.0047260569999707
sat,0.006,8188981138375929339,2.730733511038125,2557,0.005080521000309
sat,0.006,5975328725640278453,2.650086306035518,2085,0.0048848359992916
sat,0.006,423053920144152398,2.6650517827365547,2616,0.0046368220000658
sat,0.006,7613913351517368920,2.674621857702732,2007,0.0045815290004611
sat,0.006,2854437560766163396,2.6507467397022992,2600,0.0051219839997429
sat,0.006,2696367201283052324,2.661918166326359,2604,0.0046768619995418
sat,0.006,7004352179511702459,2.669010914396494,2556,0.0047757920001458
sat,0.006,449994071902489835,2.6517998008057475,2529,0.0042265319998477
sat,0.006,4522237225899114971,2.653647700557485,2556,0.0045019480003247
sat,0.006,1505532152211142761,2.6811611466109757,2933,0.0049768050002967
sat,0.006,7584627517513816293,2.638975661015138,2313,0.0047252149997802
sat,0.006,1740142640324713650,2.666587106883526,2692,0.0050386980001349
sat,0.006,4539238488238311942,2.673726193141192,2486,0.0045977930003573
sat,0.006,3035119480264691107,2.636028742650524,1920,0.0044141449998278
sat,0.006,6587699430695490088,2.674752065213397,2188,0.004222165000101
sat,0.006,5202724742832930214,2.6737565032672137,2290,0.0045205059996078
sat,0.006,4410621673831881236,2.665743245044723,2806,0.0046638479998364
sat,0.006,2745103862129861632,2.6404020781628788,2093,0.0048639590004313
sat,0.006,7509674422917455434,2.6790565254632384,3118,0.0055390040006386
sat,0.006,1198224925741698959,2.651851765345782,2950,0.0052185650001774
sat,0.006,8549254631054451652,2.645829321816564,2182,0.0045821339999747
sat,0.006,3918036957446711715,2.676703284261748,2266,0.0048796930004755
sat,0.006,3058325840813575200,2.6502136918716133,1984,0.0045162690003053
sat,0.006,891477071646075037,2.684843209804967,2556,0.0050595949996932
sat,0.006,5914584005668431505,2.641732064308598,2192,0.004980470999726
sat,0.006,6256154191009942,2.6272682098206133,2473,0.0047021300006235
sat,0.006,3284848902395955758,2.6784012564457957,2783,0.0050372969999443
sat,0.006,3181843068844277609,2.675940706394613,2917,0.0048879659998419
sat,0.006,4804395074759626247,2.653365340782329,2037,0.0045093539993104
sat,0.006,5622028791929593286,2.6822737746406347,2232,0.0050508419999459
sat,0.006,4938857934451540604,2.653799545951188,2906,0.005329633000656
sat,0.006,4811012598219952039,2.6229899206664413,2435,0.0051588750002338
sat,0.006,3466076494924976875,2.633588357595727,1985,0.0052210240000931
sat,0.006,8187457998007753928,2.6579019490163773,2429,0.0052781949998461
sat,0.006,3621686178397194634,2.6723858842160557,2401,0.0051409330008027
sat,0.006,973660110654208775,2.6810463129077107,2578,0.0054191990002436
sat,0.006,3698849478251136357,2.648965686792508,2841,0.0056779639999149
sat,0.006,8069274863028793728,2.668222021078691,2866,0.005047227000432
sat,0.006,892452720535772651,2.6224880085792392,2769,0.0049279559998467
sat,0.006,3462598469541258488,2.66687656682916,2330,0.0053076590002092
sat,0.006,4904027029018828027,2.648609315045178,2674,0.0054470199993374
sat,0.006,2568536714404304352,2.678960486548021,2647,0.0050747229997796
sat,0.006,3936086669868524686,2.636802620254457,2537,0.0050288689999433
sat,0.006,1667390609192530771,2.63251766609028,2002,0.0047630019998905
sat,0.006,2537917315054362727,2.686651173280552,2762,0.0051910880001742
sat,0.006,1896110211512165237,2.6567207814659923,2843,0.0057593920000726
sat,0.006,3140479417488292543,2.6816606973297894,2758,0.0054395799998019
sat,0.006,7700351944868410615,2.64593472937122,2205,0.0052216349995433
sat,0.006,5447040424718584535,2.6646015755832195,3087,0.0052554009998857
sat,0.006,2080768702679425577,2.670235181460157,3202,0.0059876909999729
sat,0.006,2756897849492540955,2.6403094546403736,2486,0.0051274229999762
sat,0.006,4492682931396146477,2.6855976385995746,2710,0.004977410999345
sat,0.006,3740781476918637006,2.654297723434865,2341,0.0043667529998856
sat,0.006,7170750728477073902,2.664712998084724,2417,0.0055670209994787
sat,0.006,2708246269728101492,2.677161230240017,2970,0.005464961999678
sat,0.006,7197373144422994134,2.636260357918218,2655,0.0054176459998416
sat,0.006,7017516653918222151,2.636398211121559,2256,0.0048144450001927
sat,0.006,1267018440263552382,2.678296266356483,2419,0.0053870900001129
sat,0.006,878395731115498828,2.662486658198759,2479,0.0048397930004284
sat,0.006,3916201915372128520,2.665099353529513,2437,0.0048542349995841
sat,0.006,3262905055939632627,2.661710017360747,2900,0.0051273779999974
sat,0.006,3874030131654164673,2.6575177980121225,2709,0.0060099660004198
sat,0.006,6807393429132930022,2.644962861435488,2389,0.0056825799993021
sat,0.006,567115582881756212,2.6595267362426966,2240,0.0043336589997124
sat,0.006,3930497917255105412,2.606790215941146,2118,0.0042001970005003
sat,0.006,1081645854096293200,2.6620892575010657,2447,0.0051399610001681
sat,0.006,3058706510516473331,2.6573900347575545,2155,0.0046693209997101
sat,0.006,1309155240659824069,2.63499668543227,2628,0.0043963929992969
sat,0.006,2729033072920177140,2.6092527080327272,2191,0.0045700199998464
sat,0.006,9157195887756759474,2.6315974018070847,2454,0.005493695000041
sat,0.006,8754756843644509204,2.6257996058557183,2359,0.0047845250001046
sat,0.006,3541874374357464192,2.6405567151959985,2262,0.0046736069998587
sat,0.006,5464766885525545176,2.6408717951271683,2220,0.0046071220003796
sat,0.006,2554616879165340156,2.650007980177179,2441,0.0055259540004044
sat,0.006,2671156655273078326,2.681694831699133,3065,0.0059863999995286
sat,0.006,7244413009069434874,2.616334941936657,2294,0.0050849829995058
sat,0.006,8853341604531126526,2.6528426713775843,2148,0.0050108810000892
sat,0.006,6230579996145363552,2.6590521070174877,2936,0.0051607289997264
sat,0.006,8780688553005156071,2.6817841683514416,2383,0.0049514559996168
sat,0.006,4364100750424030097,2.6490007056854665,2509,0.0047405430004801
sat,0.006,6579308162372580399,2.666644501965493,2418,0.0048974549999911
sat,0.006,7808282993217276597,2.663691386114806,2327,0.0053416509999806
sat,0.006,4137656253237496835,2.693243098910898,3151,0.0053871700001764
sat,0.006,6913970393487481847,2.659517659107223,2527,0.0049003089998223
sat,0.006,6365064428029258363,2.6393401590175927,2613,0.0046141020002323
sat,0.006,5400430156812231174,2.6432994580827653,1925,0.0048649220007064
sat,0.006,5676363541999091845,2.627762794028968,2174,0.0050003960004687
sat,0.006,2221468407534840139,2.66748758032918,2398,0.0044616369996219
sat,0.006,175566964655281387,2.66436281776987,2585,0.0051836780003213
sat,0.006,6128213703802374552,2.679229630390182,2055,0.0045555590004369
sat,0.006,6017578402185813216,2.6654154541902244,2495,0.0046486539995385
sat,0.006,1234604225391150248,2.678911358816549,2780,0.0051078229998893
sat,0.006,8275468092935912851,2.668593578506261,2422,0.0046917299996493
sat,0.006,7933853674506556890,2.653858923120424,2524,0.0048637500003678
sat,0.006,7324095265516525608,2.672853196039796,2437,0.0058624129997042
sat,0.006,8817350103913696679,2.6561416098847985,2730,0.0050204660001327
sat,0.006,5251041146159034288,2.6609543731901795,2678,0.0055190990005939
sat,0.006,8135728124232489416,2.63741646008566,2733,0.0054326079998645
sat,0.006,1933056781835400481,2.6831336540635675,2498,0.0046102169999358
sat,0.006,4147196827446708370,2.6517850740347058,2699,0.0045144870000513
sat,0.006,2532370211917442080,2.610894134035334,2213,0.0043208689994571
gap,0.006,7378044408904785659,2.3714898137841374,2653,0.0044645019997915
gap,0.006,5826813643568502672,2.3671074523590505,2458,0.0046548290001737
gap,0.006,6362984672810783145,2.371619502780959,2998,0.0047697429999971
gap,0.006,4154310867624570374,2.3101258135866374,2277,0.0047081439997782
gap,0.006,7752043550697387076,2.378952355356887,2685,0.0043148510003447
gap,0.006,4509421589859291719,2.326599472900853,2060,0.004326342999775
gap,0.006,7665826442724149070,2.3558974117040634,2917,0.0045611570003529
gap,0.006,4326588204916912780,2.3776030628941958,2515,0.0043178700007047
gap,0.006,82365064953283641,2.3122799126431346,2065,0.0045679430004383
gap,0.006,8039307281611611336,2.3641168975736946,2686,0.004758215000038
gap,0.006,3517920100293185534,2.340382118010893,2484,0.004773839000336
gap,0.006,5372871402168918677,2.3565838462673128,2738,0.0051215280000178
gap,0.006,4307196449488670435,2.2988649304024875,1970,0.0044753279998985
gap,0.006,6733286555924309224,2.3200343786738813,2019,0.0044086469997637
gap,0.006,4490453861564717334,2.3048881099093705,1635,0.0040263900000354
gap,0.006,1338712993658814748,2.348733923165128,2870,0.0045965649997015
gap,0.006,6472385952017992803,2.3753417595289648,2348,0.0044059579995519
gap,0.006,2451511352589663887,2.312549042981118,2277,0.0041374729999006
gap,0.006,136979129554018023,2.3487024446949363,1633,0.0040748080000412
gap,0.006,8297932054420549870,2.3472924777306616,2646,0.0047463970004173
gap,0.006,8523998334810906071,2.3867427071090788,2705,0.0047174690007523
gap,0.006,7501430047374443587,2.3630409073084597,2645,0.0043969190001007
gap,0.006,6152928260887999718,2.353755746502429,2614,0.0049901550000868
gap,0.006,3015891829887248943,2.3917606314644217,3152,0.0051622349992612
gap,0.006,5680969295726844905,2.3850422091782093,2435,0.0050469010002416
gap,0.006,5682120168249135560,2.351537787821144,2544,0.004596660000061
gap,0.006,4938851364407503671,2.3814780064858496,2806,0.0048979459998008
gap,0.006,4503326183504945010,2.3927624279167503,2639,0.004678784999669
gap,0.006,2022627522727938227,2.310784935951233,2080,0.0050884479996966
gap,0.006,6661277635787820861,2.393179330741986,2828,0.0053129379994061
gap,0.006,5024543440583596887,2.3517972277477384,2454,0.0044704749998345
gap,0.006,6343623153562681339,2.3377466273959726,2156,0.0047659969995947
gap,0.006,4624275283670277402,2.344014753587544,2694,0.0044945959998585
gap,0.006,3561017751737057370,2.3679210618138318,2559,0.0046734620000279
gap,0.006,8509069833448521458,2.352067600004375,2261,0.0041222999998353
gap,0.006,618576178387683789,2.3500451368745416,2269,0.0046259099999588
gap,0.006,4723172918430313759,2.3555257939733565,2756,0.0044996389997322
gap,0.006,5191977603831418137,2.3452544880565256,1885,0.0039972310005396
gap,0.006,2164037685999796905,2.358355149626732,2496,0.0043569339995883
gap,0.006,4049389339850654011,2.347738239681348,2454,0.0039919580003697
gap,0.006,4952383763916849308,2.302266171434894,1977,0.0039630049996048
gap,0.006,4419061100916633498,2.356189467944205,2434,0.0048200030005318
gap,0.006,7135375028342807631,2.3236477747559547,2204,0.0044354780002322
gap,0.006,6916060555474729144,2.347871516598389,2531,0.0042108139996344
gap,0.006,5625633906732754170,2.363215467426926,2598,0.0042650710001908
gap,0.006,700780283040951250,2.335231966804713,2302,0.0040262450002046
gap,0.006,6078906863160708253,2.357119017280638,2586,0.0048254470002575
gap,0.006,2595408486654994663,2.350091725587845,2400,0.0046748989998377
gap,0.006,6169358100898653757,2.30927779735066,2221,0.0045008110000708
gap,0.006,3010490642638735121,2.38850200176239,2107,0.0042132270000365
gap,0.006,461180649782411275,2.333476538071409,2333,0.0043785269999716
gap,0.006,3104683713178854516,2.3455702466890216,1661,0.0038863390000187
gap,0.006,3358909896594516914,2.3333138686139137,2253,0.0043306289999236
gap,0.006,857888493736500515,2.3501976707484573,2475,0.0046008720000827
gap,0.006,2951730909788825522,2.352062388556078,2457,0.0044537559997479
gap,0.006,3946462658173036257,2.3561916179023683,2290,0.0047790819999136
gap,0.006,7724178569324881425,2.3707582496572286,2418,0.004517100999692
gap,0.006,510233484930738302,2.3760475222952664,2748,0.0048297029998138
gap,0.006,5482902663127440074,2.331134267617017,2571,0.0041766059994188
gap,0.006,7441069632901126683,2.379609313327819,2904,0.0042803140004252
gap,0.006,7842670311831134398,2.3818296594545245,2922,0.0045211770002424
gap,0.006,2869009520978069534,2.392968682339415,2793,0.0044784729998355
gap,0.006,6523178706742269724,2.413722629193217,2965,0.0045396049999908
gap,0.006,3117539349507496720,2.356024374719709,2870,0.0046866470001987
gap,0.006,5513482928629607998,2.3675310583785176,2378,0.0045103299999027
gap,0.006,5103281237824795423,2.375543011818081,2532,0.0044204300002093
gap,0.006,377526210431948922,2.3589131725020707,2486,0.0041559310002412
gap,0.006,1537613725375902914,2.359095998806879,2618,0.004956724999829
gap,0.006,3925201559141353968,2.322156350594014,2048,0.0045410220000121
gap,0.006,5948764808271363837,2.329896657261997,2202,0.0040490740002496
gap,0.006,6889701520158464010,2.3631843491457403,2365,0.0044010849996993
gap,0.006,7899163047687718474,2.381265190662816,2916,0.0049937309995584
gap,0.006,8895819070038981514,2.338600320508704,2678,0.0042724169998109
gap,0.006,1201369537320964464,2.35029061883688,2297,0.0039937109995662
gap,0.006,1910563474452651056,2.377453145803884,2447,0.004338681000263
gap,0.006,3048944370542721302,2.367701490642503,2345,0.0044188379997649
gap,0.006,5611813399878768105,2.337161979405209,2399,0.0042908900004476
gap,0.006,8811542422540848313,2.356549651362002,2598,0.00463043200034
gap,0.006,6286404950300082161,2.304839185671881,1980,0.0039250159998118
gap,0.006,647931688826243479,2.348077544709668,2380,0.004163695999523
gap,0.006,674588681435936797,2.3375067091546957,2661,0.0039952420002009
gap,0.006,5841579072507599384,2.345542384078726,2202,0.0043407650000517
gap,0.006,3324967304156773195,2.341829829150811,2254,0.0049746220001907
gap,0.006,2910600289893987294,2.3610133265610784,2317,0.0043631689995891
gap,0.006,5114350119911536006,2.3753989064134657,3073,0.0045216769995022
gap,0.006,6681752263632617479,2.3609223507810384,2381,0.0041953749996537
gap,0.006,9020081721914765990,2.3466987509746104,2457,0.0047760259994902
gap,0.006,7632364467031011103,2.376875044312328,2316,0.0041674179992696
gap,0.006,1433210028464564518,2.323225186439231,2374,0.0044910370006618
gap,0.006,4207486401402612831,2.353887469507754,2211,0.0046413939999183
gap,0.006,8355638645183001805,2.337017212761566,2432,0.0043675550004991
gap,0.006,1604574708717596976,2.35457239090465,2743,0.0046750999999858
gap,0.006,276357039382912661,2.329651169013232,2084,0.0041927309994207
gap,0.006,147262665394185838,2.3419321377296,2109,0.0045922239996798
gap,0.006,3988125081084146593,2.3557625396642834,2205,0.0047037620006449
gap,0.006,5872348432091124785,2.361294563859701,2835,0.0044800050000048
gap,0.006,2665533521873575340,2.3202210085000843,1949,0.0041507280002406
gap,0.006,7803708214202491114,2.3505697194486856,2260,0.0044314169999779
gap,0.006,4042786408506101987,2.337546834954992,2478,0.0043880960001843
gap,0.006,811372852730007228,2.372597360284999,2876,0.0047373340003105
gap,0.006,3957170231115841347,2.3347458066418767,2240,0.0045583680002891
gap,0.006,2120008557889107663,2.364005869720131,2446,0.0043186109996895
gap,0.006,7541323415014513941,2.3592478504870087,2334,0.0045605459999933
gap,0.006,984675645432499055,2.329474071739241,2430,0.0045864250005251
gap,0.006,3618845875831522474,2.33121641096659,2295,0.0047565329996359
gap,0.006,5757912296152429345,2.326522456947714,2666,0.004373413000394
gap,0.006,6219245046776311657,2.33505226764828,3050,0.0047015690006446
gap,0.006,3222795627258487833,2.3650155011564493,2436,0.0041699060002429
gap,0.006,7325034863094918226,2.349590873811394,2254,0.0041783339993344
gap,0.006,8270644930506790491,2.2857907314319164,2001,0.0040675120008017
gap,0.006,5247881601896582759,2.320007059024647,2415,0.0044845620004707
gap,0.006,6279716467166853120,2.354079081211239,2650,0.0046374920002563
gap,0.006,5539289937434638956,2.329897282412276,2423,0.0042721410000012
gap,0.006,5095827121107352028,2.3612770489417017,2989,0.0045390790000965
gap,0.006,2884887888228132462,2.34693233249709,2348,0.0042581799998515
gap,0.006,484206239715009436,2.312411217484623,2005,0.0038871690003361
gap,0.006,1746965501604708917,2.3507473608478904,2618,0.0052450260000114
gap,0.006,4469982940140262937,2.321874854620546,2374,0.0044833049996668
gap,0.006,5449670922778569663,2.3399544113781303,2271,0.0043634390003717
gap,0.006,4280179494476869808,2.3529035658575594,2470,0.0045272059996932
gap,0.006,6821005315265379021,2.321497282246128,2288,0.0042594320002535
gap,0.006,4676432959920340396,2.35027499939315,2318,0.00438105000012
gap,0.006,6950303520156892712,2.378612880827859,2658,0.0048138940001081
gap,0.006,9052442012081614786,2.366801713127643,2200,0.0040926550000222
gap,0.006,2984667413075942721,2.313909646589309,2249,0.0041501819996483
gap,0.006,7254627197761238015,2.363857659744099,2554,0.0047742240003572
gap,0.006,5969687559159690748,2.364159541670233,2401,0.0043909200003326
gap,0.006,9171886849009623458,2.3549591875635087,2085,0.0037845749993721
gap,0.006,3478014359530833512,2.3408133275806904,2440,0.0043173289996047
gap,0.006,35727352108892150,2.3786244716029614,2913,0.0046376330001294
gap,0.006,5160205499993753455,2.338650456396863,2617,0.0047683709999546
gap,0.006,8809897024046681271,2.4239711279515177,2920,0.004733533000035
gap,0.006,8686575414320561394,2.365822965279221,3006,0.0045128940000722
gap,0.006,3921975911712842668,2.369195300620049,2560,0.0043630280006254
gap,0.006,6365189294218806034,2.383431591326371,2483,0.0047900640001898
gap,0.006,80640486634855461,2.339580577798188,1764,0.0041810530001384
gap,0.006,2264672119260083310,2.3287186359521,1773,0.0037525559991991
gap,0.006,3935207314006725582,2.3342339012306184,2247,0.0041968320001615
gap,0.006,3049004337492245516,2.3624858723487705,2494,0.0048439890006193
gap,0.006,8462584733517179973,2.369172077858821,2374,0.0040433510002912
gap,0.006,3570071521045802701,2.340383692178875,2498,0.0044995650005148
gap,0.006,5596951684592329603,2.359698106534779,2590,0.0052309140000943
gap,0.006,4294982174000228711,2.327961036004126,2330,0.0041844440002023
gap,0.006,6640443768558500424,2.336829875595868,2499,0.0040971720000015
gap,0.006,310022031058520774,2.3675992055796087,2627,0.0042828169998756
gap,0.006,7796717951414801468,2.36974381422624,2652,0.0044453919999796
gap,0.006,4338849097555421393,2.367953444365412,2861,0.0045587949998662
gap,0.006,6912503623767117855,2.352159639354795,2626,0.0045640610005648
gap,0.006,4700395092210847934,2.397830185247585,2489,0.0042798169997695
gap,0.006,2922878885246014139,2.350556635530665,2408,0.0046501719998559
gap,0.006,1669424993873059533,2.3549019841011614,2823,0.0059937510004601
gap,0.006,5577743632128350537,2.369759935187176,2977,0.0053113899994059
gap,0.006,3924302565384284457,2.3230311993975192,1855,0.0043849060002685
gap,0.006,9094642368006352179,2.348997271154076,2520,0.0045683540001846
gap,0.006,2953448320255411490,2.376355124404654,2536,0.0041957710000133
gap,0.006,4459973726298395252,2.3562243815977126,2604,0.0043576649995884
gap,0.006,1334663870537016982,2.290217344416305,1895,0.0043586120000327
gap,0.006,8816687653113420744,2.3462025478947908,2636,0.0046227749999161
gap,0.006,4818543332354370690,2.3729375081602484,2351,0.0040658600000824
gap,0.006,9001935540675853800,2.370626748073846,2715,0.0045243169997775
gap,0.006,4193555106314289192,2.380066759651527,2749,0.0041754200001378
gap,0.006,8258512050973158197,2.3682050548959523,2502,0.004216976999487
gap,0.006,5581080399210117656,2.360280874883756,2419,0.0042287950000172
gap,0.006,6786585004383704200,2.3669497896917164,2555,0.004337669999586
gap,0.006,6253389539369138573,2.364941223990172,2577,0.004288840999834
gap,0.006,4479858044884534490,2.398799383081496,2875,0.0045100999996066
gap,0.006,6561484562193630964,2.350942545104772,2789,0.00458818900006
gap,0.006,230522094044812732,2.342586889630184,2353,0.0040831249998518
gap,0.006,7899069544521515838,2.339443804463372,2823,0.00472332299978
gap,0.006,1923337291277082343,2.3449998076539487,2542,0.0047444389992961
gap,0.006,6071525676520485405,2.3475740123540163,2370,0.0043913709996559
gap,0.006,4695368331031127894,2.328820308903232,2258,0.0042742089999592
gap,0.006,1615097045908737176,2.360189335420728,2356,0.0045248830001582
gap,0.006,3451451361382929061,2.2998703876510262,2208,0.0041335159994559
gap,0.006,7211774343609113102,2.3500688879285008,2560,0.0044431850001274
gap,0.006,3567380541630556882,2.389685907168314,2539,0.0041154539994749
gap,0.006,8086215998251338276,2.360736952163279,2754,0.0046531759999197
gap,0.006,8705001975778412384,2.370402208995074,2470,0.004385796999486
gap,0.006,7412416797142332040,2.376343823270872,2493,0.0044864450001114
gap,0.006,8336930894030889097,2.36391049483791,2470,0.0057111639998765
gap,0.006,8222603872215290550,2.356990348082036,2417,0.0044035090004399
gap,0.006,6299948561259795589,2.3660272012930363,2912,0.0043073189999631
gap,0.006,790710090103991175,2.3382811413612217,2642,0.0041537970000717
gap,0.006,2442759684200527198,2.3253737781196837,2596,0.0042034680000142
gap,0.006,8714139504114719438,2.3910024852957577,2649,0.0041151430004902
gap,0.006,3744076411508462521,2.3655687049031258,2858,0.0074412860003576
gap,0.006,5198123842477681778,2.329026859486476,2693,0.0047852360003162
gap,0.006,2757612748434481904,2.368888293625787,2719,0.0043999190002068
gap,0.006,6568220308498778395,2.375480931485072,2621,0.0042974289999619
gap,0.006,8196655799537283881,2.399581906152889,2688,0.0042389959999127
gap,0.006,3334015683810154221,2.3534768470562994,2731,0.0056334060000153
gap,0.006,3187853729413493143,2.331624275073409,2344,0.0044989179996264
gap,0.006,8292999763503448311,2.346329278079793,2661,0.0043270840005789
gap,0.006,1863584263159289481,2.357013856992125,2459,0.0054447269994852
gap,0.006,3504298238804056647,2.3321326575241983,1994,0.0040067600002657
gap,0.006,2555213338281205843,2.364778792252764,2695,0.0048612059999868
gap,0.006,2943641892601890685,2.3286175101529807,2749,0.004747719000079
gap,0.006,365477892285936327,2.342321075964719,2713,0.0042941639994751
gap,0.006,3134827750550950317,2.3831801544874907,2611,0.0045835109995095
gap,0.006,403431317989492526,2.361760338069871,2185,0.004156626000622
gap,0.006,2793832995557933607,2.3634367478080094,2557,0.0040884630006985
gap,0.006,7200418424669793053,2.358099158387631,2250,0.0050815730000977
gap,0.006,8939370147968429021,2.338463529245928,2540,0.0044816379995609
gap,0.006,865268251140337942,2.337262768764049,1983,0.0039699539993307
gap,0.006,8336338762223879969,2.366496621631086,2639,0.0043463430001793
gap,0.006,6544494369770457327,2.30114066763781,2243,0.0042787210004462
gap,0.006,2094448204345916999,2.38175346609205,3058,0.0049594740003158
gap,0.006,2999499484369818847,2.3393305339850485,2091,0.0045156490004956
gap,0.006,397456611712822186,2.3593420977704227,2532,0.004461122000066
gap,0.006,24661930664609069,2.3509185817092657,2268,0.0041218989999833
gap,0.006,2949770657948676117,2.352673613699153,2504,0.0046162959997673
gap,0.006,1534781103139088926,2.337835847400129,2245,0.0040842369999154
gap,0.006,7310265971260177193,2.3332694603595883,2479,0.0042551699998512
gap,0.006,8446592792929942972,2.331139196641743,2357,0.0043332789991836
gap,0.006,7838588389364331682,2.374136785743758,2937,0.0048160880005525
gap,0.006,8402769919095615286,2.370988005073741,2512,0.0040850989998943
gap,0.006,4159433087055306901,2.360234980937093,2298,0.0040474369998264
gap,0.006,1588663357215384818,2.380303526064381,2564,0.0044402499997886
gap,0.006,2839869221077728812,2.330994562478736,2299,0.0038901839998288
gap,0.006,7739242083554667949,2.368149410234764,2499,0.0039951630005816
gap,0.006,6773462930410478310,2.366722507867962,2429,0.0042110080003112
gap,0.006,8434323757256418106,2.3699899564962834,2832,0.0044737660000464
gap,0.006,5487893410647821753,2.339410850778222,1995,0.0039498599999205
gap,0.006,4765185347323529622,2.385673676850274,2567,0.0040857639996829
gap,0.006,1327670190351601173,2.357692877529189,2772,0.0044951580002816
gap,0.006,3775068990271355812,2.423515372443944,2487,0.0042456560004211
gap,0.006,8361974480381045290,2.335696427617222,2626,0.0044254980002733
gap,0.006,4431843451496283118,2.38073572400026,2930,0.004615315000592
gap,0.006,8905890880449249762,2.383069689618424,2245,0.0037860060001548
gap,0.006,8546326337654989831,2.33545354870148,1919,0.0037360110000008
gap,0.006,2755357292201549457,2.3303816553670917,2256,0.0040145620005205
gap,0.006,8725238461975832326,2.350668204948306,1955,0.004076351000549
gap,0.006,7010651362845430674,2.4087250113952905,2874,0.0043114800000694
gap,0.006,8339407327434129317,2.3597148524131626,3022,0.0042329269999754
gap,0.006,3114285437679972684,2.341146825812757,2725,0.0044772209994334
gap,0.006,7804699828909438442,2.3417053893208504,2655,0.0045369809995463
gap,0.006,5376394797881646684,2.398656443459913,2497,0.0040843329998097
gap,0.006,1953997515366774459,2.356548542389646,2799,0.0042963420000887
gap,0.006,954614597304551266,2.35280037089251,2909,0.0047158310007944
gap,0.006,5967202267993140011,2.3300375926773995,2190,0.0039782269996067
gap,0.006,9091525819028114504,2.352763839997351,2912,0.0043669050000971
gap,0.006,2608232076298375615,2.3525802632793784,2284,0.0042270430003554
gap,0.006,7094427919845038814,2.374388961819932,2707,0.0044056169999748
gap,0.006,1734601774193134400,2.34535493561998,2488,0.0040618029997858
gap,0.006,8594448670642331831,2.3559015116188675,2239,0.0040207359998021
gap,0.006,9101741190424354358,2.3902638498693705,2638,0.0043404640000517
gap,0.006,1831796047671173871,2.366965832188725,2374,0.0041933519996746
gap,0.006,7298696790919401716,2.342455684905872,2312,0.0041760710000744
gap,0.006,670919671196201365,2.3261203547008336,2198,0.0042671229994084
gap,0.006,5161057160823674404,2.3284837615210563,2476,0.0041839929999696
gap,0.006,6392277994867212270,2.338700123364106,2144,0.004073531999893
gap,0.006,7540554387428736020,2.366764696780592,2072,0.0042693969999163
gap,0.006,3229604467566433099,2.336676543578505,1995,0.0038554270004169
gap,0.006,3913739052332851195,2.351743785664439,2163,0.0039430140004697
gap,0.006,7065332528644944971,2.353560549905524,3083,0.004525122000814
gap,0.006,606721315512962324,2.372629326302558,2732,0.0042905290001726
gap,0.006,6285163977150693442,2.360183300683275,2874,0.0043445599994811
gap,0.006,2601690129265988801,2.3034650592599064,1947,0.003962854000747
gap,0.006,1571026909121294836,2.3750055248383437,2549,0.0046300760004669
gap,0.006,8826705216385700665,2.3824973481241614,3028,0.0047671689999333
gap,0.006,4014519413087005754,2.3267685174942017,2158,0.0046762969996052
gap,0.006,5157289241652229907,2.3467851530294865,2019,0.0044129890002295
gap,0.006,3400891465774389643,2.3446391911711544,2233,0.004949703999955
gap,0.006,3566357608196716106,2.3417478278279305,2526,0.0044282620001467
gap,0.006,6307855284495032174,2.362995736999437,2279,0.0047204829998008
gap,0.006,6357947388442623731,2.354336063377559,2653,0.004393013000481
gap,0.006,7519309500220597925,2.328881475375965,2864,0.0045631259999936
gap,0.006,2071861711704744199,2.3304707186762244,2444,0.0043468840003697
gap,0.006,6555586134670469284,2.3236885375808924,2168,0.0039086020005925
gap,0.006,1223792512303054085,2.362929844064638,2679,0.0049442059998909
gap,0.006,5683209689685122907,2.386882542865351,3095,0.0051394259999142
gap,0.006,3924527437505134140,2.367761105298996,2523,0.004613615999915
gap,0.006,5330175229348303179,2.36784236272797,2705,0.0045530150000558
gap,0.006,8162778754724155864,2.366233963752165,2633,0.0047107679993132
gap,0.006,7488346327742550726,2.349587846081704,2305,0.0046358099998542
gap,0.006,6515264228407893160,2.3687257803976536,2284,0.0046468959999401
gap,0.006,5564560465667061490,2.372699782019481,2825,0.0043993879999106
gap,0.006,4625325223481341510,2.335397739894688,2527,0.004628388999663
gap,0.006,2964011417599930403,2.3473253697156906,1904,0.0044962740003029
gap,0.006,3608134279023805683,2.3449183171615005,2559,0.0047225560001606
gap,0.006,7132696709988134405,2.369968965649605,2823,0.0045174970000516
gap,0.006,3966805045699427289,2.3453815556131303,2502,0.0043138190003446
gap,0.006,6996643481398648426,2.3602349229622632,2573,0.0047071279996089
gap,0.006,7551473781392180093,2.3690417411271483,2488,0.0045384739996734
gap,0.006,9168887897379824889,2.327548513421789,2601,0.0041874379994624
gap,0.006,4203423264266401336,2.3852069289423525,2647,0.0041998060005425
gap,0.006,8834986930664952703,2.3268307358957827,2065,0.0040666049999344
gap,0.006,9106215362131681846,2.347495328867808,1944,0.0041453139992881
gap,0.006,568418053903460685,2.3971794380340725,2954,0.0050220930006616
gap,0.006,7662538309487359369,2.3604808440431952,2521,0.0043894989994441
gap,0.006,3551778651967187569,2.3302545289043337,2411,0.0040910630004873
gap,0.006,1814801175151140876,2.3475955601315945,2171,0.0037864169999011
gap,0.006,7807575835275916073,2.321639407658949,1913,0.0037646949995178
gap,0.006,114177276576569848,2.329920449992642,2088,0.0043919820000155
gap,0.006,1164408184957231532,2.368089916650206,2724,0.0046781889996054
gap,0.006,7685842297237741331,2.362964102765545,2695,0.0043546300003072
gap,0.006,9193884376067249168,2.370716304751113,2919,0.0044691590001093
gap,0.006,8292240060925480453,2.3687562784180045,2865,0.0042709999997896
gap,0.006,8402416899899748351,2.351502736331895,2862,0.0042823459998544
gap,0.006,9130695621167638156,2.377894101664424,2412,0.004496435000874
sat,0.009,388044233146366999,2.65790337161161,2566,0.0041362760002812
sat,0.009,1717945167617564530,2.7038171484600757,2748,0.0044519680004668
sat,0.009,6841992112055864826,2.662060529459268,2527,0.0043384809996496
sat,0.009,6028566194465311292,2.681519930018112,2521,0.0044712119997711
sat,0.009,6837781027689527852,2.648456156020984,2763,0.0043648860000757
sat,0.009,7128469876865823056,2.6712102410383523,2671,0.0041928670007109
sat,0.009,2256757948981899161,2.675875343615189,3039,0.0047276089999286
sat,0.009,4244146234152932865,2.695601390907541,2617,0.0041890499996952
sat,0.009,3849826396940419079,2.683149295160547,2442,0.0040295190001415
sat,0.009,4107095614520443474,2.649707139702514,2387,0.0043072039998151
sat,0.009,7400589756972740918,2.6732384355273098,2452,0.0046010619998924
sat,0.009,1061711988491990674,2.636082110926509,2458,0.0042677790006564
sat,0.009,2076465446864778010,2.6230777809396386,2253,0.0044159240005683
sat,0.009,1973729025064227013,2.622561829863116,2351,0.0043446609997772
sat,0.009,3303183392305851870,2.698185086948797,2348,0.0043787419999716
sat,0.009,3877312878401860054,2.625017805490643,2110,0.004134874000556
sat,0.009,8176079309593400490,2.6232948349788785,2166,0.0041655290006019
sat,0.009,1865358526555588878,2.694898728746921,2513,0.0041611429996919
sat,0.009,6446059583020124464,2.6473514505196363,2333,0.0042159000004176
sat,0.009,4129447648227246032,2.7072420378681272,2488,0.0047801230002733
sat,0.009,45060061582550164,2.5974574957508594,2442,0.0043057909997514
sat,0.009,5566144909975059351,2.6239053329918534,2546,0.0047042129999681
sat,0.009,2512491102514818799,2.654860401526093,2881,0.00451977099965
sat,0.009,5674301141743696652,2.6201829730998725,2320,0.0042369929997221
sat,0.009,4767329543997336004,2.6943862994667143,2392,0.0045546479996119
sat,0.009,3769757258628103348,2.6532023241743445,2319,0.0041680089998408
sat,0.009,6053755109522208543,2.6211973088793457,2354,0.0039382819995807
sat,0.009,7695227650817330320,2.5877119910437614,2122,0.0037197159999777
sat,0.009,7031562605529882751,2.634789038216695,1881,0.0046272219997263
sat,0.009,967190916493965618,2.668013222515583,2503,0.0046468370001093
sat,0.009,3273779620849615626,2.64026580308564,2136,0.0045713629997408
sat,0.009,8363553507362101594,2.6987961530685425,2417,0.0043793080003524
sat,0.009,8289872157882944379,2.585122561780736,2103,0.0045607669999299
sat,0.009,3739166366638687512,2.6499757908750325,2377,0.0046824210003251
sat,0.009,4749966841167671592,2.607392694335431,2927,0.0056173929997385
sat,0.009,3864700235007568823,2.668181495042518,2896,0.0043458529999043
sat,0.009,211173052997093004,2.7030928807798773,2597,0.0045247130001371
sat,0.009,2902940921272614849,2.67788873356767,2274,0.0043993640001644
sat,0.009,5750097360177653856,2.66283728601411,2422,0.004451441999663
sat,0.009,8533747867789257229,2.6167959845624864,2537,0.0044876669999212
sat,0.009,1308032662206212678,2.6378992802929133,2298,0.0048606400005155
sat,0.009,2479041850181356678,2.653966831509024,2732,0.0050171159991805
sat,0.009,1901685557799104124,2.692007848760113,2355,0.0043180700004086
sat,0.009,186804901901322427,2.6532696860376745,2883,0.0045682729996769
sat,0.009,4162681242393705259,2.6610278435982764,2676,0.0042657559997678
sat,0.009,8169910339986732939,2.6785668202210218,2758,0.0044522279995362
sat,0.009,6593742910414969980,2.7012046987656504,2481,0.0043341000000509
sat,0.009,3816461190478907513,2.6290916106663644,2616,0.0042687860004662
sat,0.009,7061114076355108522,2.6454251657705754,2275,0.0047869379995972
sat,0.009,7828541946327407678,2.686317392392084,2494,0.0047218809995683
sat,0.009,1088541879610567107,2.671968051465228,2287,0.0045111270001143
sat,0.009,6974943242028043012,2.6226841921452437,2282,0.0046375029996852
sat,0.009,8262296917552183424,2.72584953927435,3001,0.0047816859996601
sat,0.009,1041035142722150724,2.6665511585306376,1906,0.0048352670000895
sat,0.009,8058786851584108390,2.674785097828135,2514,0.004384690999359
sat,0.009,6896128083756193668,2.6451538789551705,2257,0.0047966330002964
sat,0.009,6388966317664083453,2.6325520321261138,2468,0.0044480010001279
sat,0.009,2811222886469036572,2.6369011311326176,2037,0.0040789089998725
sat,0.009,2331348494655055467,2.613651713123545,2170,0.0047822209999139
sat,0.009,1967445871872493863,2.599932557437569,2161,0.0042456800001673
sat,0.009,8390080500051750142,2.656651912489906,2612,0.0043828319994645
sat,0.009,3547594251830469391,2.7132412623614077,2451,0.0046279830003186
sat,0.009,1470730000396768504,2.651930175023153,2656,0.0044234239994693
sat,0.009,7911764292769521886,2.639126584632322,2491,0.0043162419997315
sat,0.009,5005082406915931730,2.647197052137926,2568,0.0048432829999001
sat,0.009,4838024411937383806,2.59859782573767,2070,0.0043435240004328
sat,0.009,746118012758985876,2.6232141316868365,1953,0.0045559250002042
sat,0.009,5373097676756713728,2.6371393038425595,2502,0.0044361429991113
sat,0.009,7068711200425310284,2.7063219994306564,2664,0.0047537629998259
sat,0.009,5824262677748487208,2.683284111553803,2093,0.0046983440006442
sat,0.009,216137146678458597,2.709675489692017,2945,0.0047627559997636
sat,0.009,7973219742976958701,2.665053805103525,2436,0.0043554209996727
sat,0.009,2280094600511215359,2.636515402700752,2318,0.0044119069998487
sat,0.009,718782144952951275,2.677029762417078,2479,0.0053153260005274
sat,0.009,2505852987838499253,2.6750561974477023,2317,0.0048159170000872
sat,0.009,7406200927845426336,2.6874276178423315,2240,0.0042599280004651
sat,0.009,5993176852024391670,2.6568726086989045,2759,0.0046191199999157
sat,0.009,7031370928895133044,2.600152196828276,2127,0.004362057000435
sat,0.009,2063167005943064570,2.699468004517257,2791,0.0051732209994952
sat,0.009,6031857756300694077,2.702129335841164,2711,0.004666165999879
sat,0.009,8200592905331817096,2.641973464749753,2726,0.0045921439996163
sat,0.009,7217576077773408449,2.6302216514013708,2760,0.0048786469997139
sat,0.009,7606833960159863954,2.61705441493541,2222,0.0043078059998151
sat,0.009,2750407246981803028,2.608802714617923,2117,0.0043614750002234
sat,0.009,7561295512490058846,2.6242592523340136,2578,0.0045516740001403
sat,0.009,8911343091763335197,2.6322531329933554,2249,0.0043794880002678
sat,0.009,6989574929541589453,2.611891661537811,2109,0.0041733719999683
sat,0.009,1132133860252501704,2.5876169367693365,1824,0.00370914099949
sat,0.009,3441041375711056746,2.6321456723380834,2706,0.0044195489999765
sat,0.009,6912492770800493003,2.689331069123,2637,0.0043471700000736
sat,0.009,6951088318818235529,2.590232047252357,1641,0.004214352999952
sat,0.009,6738838893831684939,2.661256666760892,2144,0.0043454120004753
sat,0.009,1964219947106960236,2.7150651218835264,2967,0.0046900819997972
sat,0.009,518008193871007356,2.6317662512883544,1978,0.0041091350003625
sat,0.009,8542948018838665314,2.5731905573047698,2106,0.004046770000059
sat,0.009,9185205243613005804,2.6572497878223658,2611,0.005383523999626
sat,0.009,2892769026519246570,2.718567644013092,2645,0.0046788949994152
sat,0.009,5382263583922024395,2.6434514636639506,2569,0.0042119499994441
sat,0.009,6606487572496083812,2.6677216349635278,1978,0.0040860899998733
sat,0.009,6813663907326575288,2.686474184738472,2550,0.004259190999619
sat,0.009,2732210712763584966,2.660654895473272,2711,0.0049487119995319
sat,0.009,3964671376610594387,2.6461015546228737,2778,0.0047703929994895
sat,0.009,3598046567353676235,2.720124761806801,2611,0.0044102239999119
sat,0.009,7492718825860953265,2.6578329098410904,2498,0.0044217869999556
sat,0.009,896995784606628290,2.697654210962355,2468,0.0045411979999698
sat,0.009,759507805805171175,2.699999559437856,2618,0.0048697880001782
sat,0.009,8489951507532227974,2.6255438127554958,1788,0.0039942010007507
sat,0.009,5132713222254194601,2.6818288969807327,2566,0.0041015489996425
sat,0.009,8190995873488693422,2.706123459385708,2254,0.0041328809993501
sat,0.009,1892177276777024885,2.6511464323848486,2516,0.0042125110003325
sat,0.009,8066426102976476984,2.576111640781164,1863,0.0037843539994355
sat,0.009,1471441702880138125,2.7249276384245604,2694,0.0047886009997455
sat,0.009,7110426589646576200,2.640781285008416,2311,0.0048333280001315
sat,0.009,8017628568079140126,2.678340717917308,2611,0.0045969559996592
sat,0.009,7596915125974425108,2.598493362311274,1902,0.0037956320002194
sat,0.009,3936953713291522179,2.6162162341643125,2127,0.0037999169999238
sat,0.009,3545313133151705695,2.61301291664131,1906,0.0042634829997041
sat,0.009,1853299937965731100,2.6882557277567685,2476,0.0049556829999346
sat,0.009,6934075010727017798,2.666101293405518,2580,0.0046820010002193
sat,0.009,6760371318399680546,2.6875136627350003,2788,0.0044889740001963
sat,0.009,5269948791863982867,2.5876980710309,2246,0.0044468650003182
sat,0.009,2986394666334157731,2.643046809360385,2816,0.0044118519999756
sat,0.009,4322373940319134311,2.6901549990288918,2525,0.0042302279998693
sat,0.009,5924710437315460901,2.6604484892450277,2637,0.0051464160005707
sat,0.009,7554360923713830916,2.658652908867225,2933,0.0048111449996213
sat,0.009,4871743887073737334,2.6322266564238816,2440,0.0041828260000329
sat,0.009,7990306099837393383,2.6231015839148317,2272,0.0043558070001381
sat,0.009,5892197574535808359,2.613139565102756,2647,0.0044398989994078
sat,0.009,688700039154052271,2.624729761388153,2407,0.0048399990000689
sat,0.009,5983272117115915345,2.566007996443659,2025,0.0043587269992713
sat,0.009,7936853909091551170,2.6638075979426503,2501,0.0043540440001379
sat,0.009,381214848594310269,2.6072333676274866,2170,0.0041849740000543
sat,0.009,5393728644433275367,2.6606108359992504,2220,0.0042269979994671
sat,0.009,2984489836209760698,2.6700368551537395,2622,0.0046640479995403
sat,0.009,1401925561207514105,2.6517776211258024,2601,0.0053154759998506
sat,0.009,4324313882685678635,2.7072522423695773,2407,0.0048432989997309
sat,0.009,3435754558503519621,2.6242571065668017,2182,0.0039421330002369
sat,0.009,8474103743525050805,2.6342634055763483,2282,0.0041862509997372
sat,0.009,2055194428332670656,2.708548803115264,2724,0.0040734610001891
sat,0.009,5859168219366023364,2.701390660367906,2070,0.0041497869997328
sat,0.009,1858188070603134830,2.70176466437988,3098,0.0050733059997583
sat,0.009,3385190742259835686,2.6701788688078523,2696,0.0047549099999741
sat,0.009,1576091670355522435,2.651252878364176,2785,0.0042123809998884
sat,0.009,6707194288214195157,2.6735012722201645,2155,0.0041799720002018
sat,0.009,6621504478938054875,2.6279972102493048,2649,0.0046293909999803
sat,0.009,6069258845710247114,2.5813163144048303,2437,0.0051752350000242
sat,0.009,6721654843978190807,2.6903403736650944,2848,0.0050709580000329
sat,0.009,2209112079482928405,2.653836440527812,2501,0.0053221170001052
sat,0.009,2692086505239027165,2.608920284314081,2470,0.0046421299994108
sat,0.009,2314725234347479192,2.692420193227008,2380,0.0050638470002013
sat,0.009,7821388036464569741,2.668583570746705,2188,0.0048950670006888
sat,0.009,4935863537634150314,2.7080094136763364,2648,0.0046614540005975
sat,0.009,1411050300892397142,2.635852485196665,2796,0.0049316770000586
sat,0.009,3842596172840437471,2.6448695729486644,2606,0.0049130040006275
sat,0.009,3899323989168515518,2.669223310193047,2824,0.0050665150001805
sat,0.009,7464469263009197007,2.6572439204901457,2757,0.0049810169994088
sat,0.009,1572619292925180687,2.6493285361211747,1802,0.0044438249997256
sat,0.009,3898996272990665857,2.6779745572712272,2536,0.0050381270002617
sat,0.009,8482997682200305524,2.673031195765361,2274,0.0048445160000483
sat,0.009,3929638208242058707,2.6524224835447967,2580,0.0046525249999831
sat,0.009,1755076098968626341,2.670659331372008,2557,0.0047203780004565
sat,0.009,3137599685923940632,2.626651141792536,2429,0.0045308620001378
sat,0.009,1569187516960401046,2.643484086263925,2836,0.0048425879995193
sat,0.009,8188919290825618312,2.669051424600184,2442,0.004669680999541
sat,0.009,3760190422000645270,2.7011571377515797,2504,0.0048484860008102
sat,0.009,6768966726424355235,2.6575268821325158,2050,0.0043581050003922
sat,0.009,1896873912541474357,2.6794421086087823,2756,0.0042282049998902
sat,0.009,8413544676619989,2.64377131476067,3184,0.0046892059999663
sat,0.009,3485899615100003196,2.640409546205774,2426,0.0047512199998891
sat,0.009,9180250208783131792,2.7149569392204285,2625,0.0045792749997417
sat,0.009,6346844102531010977,2.695643539307639,2878,0.0045760439998048
sat,0.009,1249352640207850538,2.676604470005259,2687,0.0046232710001277
sat,0.009,6724191033446139285,2.713174293283373,2030,0.0042647789996408
sat,0.009,5616630267652649,2.6891543867532164,2330,0.0042676740004026
sat,0.009,4825750859936970602,2.626371114049107,2859,0.0049994940000033
sat,0.009,6238671113602459444,2.630397310713306,2854,0.0055987340001593
sat,0.009,6669864910596210837,2.6002944256179035,1963,0.0046326859992404
sat,0.009,8979255452950312169,2.6563228636514395,2443,0.0048415159999422
sat,0.009,482253594657100558,2.612120821606368,2474,0.0048229330004687
sat,0.009,2523211692572074897,2.66460898029618,2185,0.0040839769999365
sat,0.009,9076151341946845952,2.619713799562305,2408,0.0051600719998532
sat,0.009,4921942288958844539,2.6613771417178214,2542,0.0051391749993854
sat,0.009,5799923716443516798,2.7200705327559263,2813,0.0051896810000471
sat,0.009,9162606427240500979,2.613829477224499,2264,0.0044816619993071
sat,0.009,6472596677662677579,2.703093968098983,2641,0.004847680000239
sat,0.009,2841347026466621371,2.640670045046136,2599,0.0047949859999789
sat,0.009,6148507891590096010,2.628963970579207,2421,0.0050371209999866
sat,0.009,8877670197265343787,2.6727203871123493,2787,0.0048783559996081
sat,0.009,8565537383369197623,2.604629860026762,2084,0.0051345930005481
sat,0.009,756592024999357342,2.640777504770085,2518,0.0049158880001414
sat,0.009,7235782436857862538,2.67580833286047,2914,0.0050233149995619
sat,0.009,2327396931713318171,2.669946591369808,2366,0.004739015999803
sat,0.009,3672436065373796753,2.590015022782609,2262,0.0051700310004889
sat,0.009,3139283209650155720,2.629342372296378,2587,0.0048833299997568
sat,0.009,5343353099306331326,2.666273133829236,2674,0.004892257999927
sat,0.009,1148967588864166453,2.595883808331564,2468,0.0046805120000499
sat,0.009,7972850751797497517,2.602908715605736,1834,0.0052165659999445
sat,0.009,7271064033578406907,2.6760226667393,2889,0.0055408919997717
sat,0.009,8909783931696400964,2.661102761514485,2346,0.0043974499994874
sat,0.009,7140210642488861231,2.641598032321781,2070,0.0046704370006409
sat,0.009,8813951416888485071,2.667275900719688,1979,0.0044171899999128
sat,0.009,8069574196906026585,2.631171762943268,1906,0.0048956620003082
sat,0.009,5817426258307737678,2.6242732268292457,1828,0.0044437799997467
sat,0.009,3141235703231210885,2.618581432616338,2378,0.0045266899996931
sat,0.009,4684481038619315974,2.667877075262368,1948,0.0039153719999376
sat,0.009,5902195528651972922,2.6757735598366708,2283,0.0046546080002372
sat,0.009,1991019827457018182,2.6412637166213244,2610,0.0045994199999768
sat,0.009,4404275024129330742,2.688147198408842,2389,0.0045258190002641
sat,0.009,4807947853767408442,2.641064482741058,2181,0.0049463040004411
sat,0.009,5018502925526721713,2.585369566688314,2282,0.0050559490000523
sat,0.009,8588451281924170813,2.6538444876205176,2362,0.0065336159996149
sat,0.009,1316310559596477810,2.762807136401534,2832,0.0054241660000116
sat,0.009,8081408383818068980,2.700123677495867,2264,0.0047432470000785
sat,0.009,7700308655789700159,2.6992693948559463,2789,0.005455152999275
sat,0.009,5495088311993370221,2.629295150050893,2714,0.0054224779996729
sat,0.009,6829248812423710689,2.620522683253512,2221,0.0047967279997465
sat,0.009,2943719046660828207,2.636063477257266,2189,0.0047066520000953
sat,0.009,9105504821934621796,2.6047889883629978,2273,0.0046795170001132
sat,0.009,1142089146290534799,2.690426390152425,2432,0.0049104639992947
sat,0.009,8161147762136125745,2.6487965977285057,2124,0.0049346220002917
sat,0.009,5816117025742567681,2.7019486450590198,2707,0.0047597319999113
sat,0.009,8085333989566534191,2.593778697308153,2438,0.0040286929997819
sat,0.009,6931123637840755066,2.5234207229223102,2173,0.0047941689999788
sat,0.009,8570538247220121317,2.6063768989406526,2312,0.0046222050004871
sat,0.009,2207871179684845092,2.7032300082501024,2619,0.0049334590003127
sat,0.009,1889627180493522799,2.678283013869077,2307,0.0043752410001616
sat,0.009,7125351874688560056,2.6324230264872317,2530,0.0043102540003019
sat,0.009,2350960977790803998,2.669168569147587,2927,0.0044548070000018
sat,0.009,4706379906795987511,2.649501299951225,2519,0.0040721689993006
sat,0.009,7351945796416710062,2.6570489699952304,2542,0.0047655309999754
sat,0.009,4976532557516048439,2.6759261963889003,2095,0.0043053209992649
sat,0.009,8758028193665879370,2.6099048666656017,2255,0.0045030390001556
sat,0.009,8862125174189536916,2.640023454790935,2287,0.0046871280001141
sat,0.009,4596740103768093962,2.656561296898872,3023,0.0045513880004364
sat,0.009,8437784842013070200,2.6532564242370427,2607,0.0042348589995526
sat,0.009,6871725898626702239,2.658760813996196,2613,0.0042445400003998
sat,0.009,6994008024184457896,2.649988510413096,2151,0.0044979069998589
sat,0.009,1352677820608398667,2.584240165539086,1893,0.0044496990003608
sat,0.009,61975254331254513,2.6323420768603683,2300,0.0046727959997951
sat,0.009,2261020898368186132,2.6093272783327848,2507,0.0049115720003101
sat,0.009,1497378831343436243,2.6174583400134,2054,0.0041396650003662
sat,0.009,8688629915551282454,2.6357725395355374,2874,0.0044121880000602
sat,0.009,4180373067367455213,2.650164054473862,1872,0.0052528220003296
sat,0.009,3929291623126511721,2.6926375485491008,2529,0.0048843550002857
sat,0.009,7921186095137024386,2.693271914031357,2084,0.0043511400008355
sat,0.009,5079911430961585266,2.7074467360507697,2510,0.0046268559999589
sat,0.009,5719679231140863755,2.705708119785413,2845,0.0042527119994701
sat,0.009,1399835886869113362,2.653261243598536,2450,0.0042395119999127
sat,0.009,6510858082636688345,2.693152166903019,2865,0.0047817309996389
sat,0.009,3038696835101014855,2.5868994928896427,2422,0.0044917420000274
sat,0.009,5293501438531841171,2.667032749857753,2425,0.0043938139997408
sat,0.009,8210763907341400988,2.6145919035188854,2232,0.0044176199999128
sat,0.009,4354025638034398982,2.640194072853774,2676,0.0041094050002357
sat,0.009,3217668998173335317,2.701403728220612,2266,0.0047879799994916
sat,0.009,9137988855882151299,2.636531017255038,2065,0.004767358999743
sat,0.009,5653282395878517458,2.648169165011496,2171,0.004476398999941
sat,0.009,6116392125340892899,2.6750731847714637,2553,0.0050794799999493
sat,0.009,493725462471708072,2.6790392082184558,2229,0.0047262910002245
sat,0.009,3011548523289194796,2.577761600492522,2314,0.0045362800001385
sat,0.009,8118269743989668334,2.6879948023706675,2724,0.0051217139998698
sat,0.009,4087304222910236256,2.6532402453012764,2332,0.0043720769999708
sat,0.009,465303682687321071,2.633087716298178,2456,0.004613486999915
sat,0.009,4491949402369240925,2.6434756321832538,2466,0.0042751510000016
sat,0.009,5505222366636725897,2.71796634234488,2247,0.0043746049996116
sat,0.009,7825469263756445705,2.659696869319305,1964,0.0044087169999329
sat,0.009,1426031614355090163,2.6300466526299715,1880,0.0041393599994989
sat,0.009,4433648395150368741,2.6073366997297853,1855,0.0048035139998319
sat,0.009,7766791156015792059,2.6376596679911017,2799,0.0044403300007616
sat,0.009,5350782739119799082,2.588511515874416,2098,0.0041508470003464
sat,0.009,5733146315891813151,2.67376282857731,2805,0.0052301679997981
sat,0.009,7851821519236879420,2.653906134190038,2257,0.0044031289999111
sat,0.009,3921739237474098400,2.5885051684454083,1951,0.0048215110000455
sat,0.009,493284825324439901,2.6373492509592324,2771,0.004561272000501
sat,0.009,300108345506034989,2.6536473876331,2799,0.0045785640004396
sat,0.009,6596801892357617390,2.6682572783902287,2713,0.0049649169995973
sat,0.009,4866982583111839221,2.6826619836501777,2398,0.0047391859998242
sat,0.009,7336441327756331787,2.626569742336869,2041,0.0043938249991697
sat,0.009,7961296241796802016,2.619671209016815,1859,0.004589641000166
sat,0.009,6143585530612516008,2.652810697676614,2145,0.0047600730003978
sat,0.009,48200665778041613,2.6643062455113977,2719,0.0046022740007174
sat,0.009,4064446356189466053,2.690311837242916,2595,0.0045706519995292
sat,0.009,67723469215075058,2.585969756124541,1864,0.0043749460000981
sat,0.009,476406786575426030,2.656195004703477,2250,0.0044751219993486
sat,0.009,8548720849928527912,2.623546618036926,2700,0.0052112130006207
sat,0.009,7133533035254253733,2.574713116977364,2315,0.0047427919998881
sat,0.009,7448582983337635128,2.607462778221816,2009,0.0049283259995718
sat,0.009,5552921148699761321,2.674479119712487,2795,0.0052673079999294
sat,0.009,7664661895806461703,2.634418139467016,2048,0.0051802370007862
sat,0.009,2229697732336683640,2.635968186426908,2732,0.0052200070003891
sat,0.009,6346431884392198460,2.651136837434024,2684,0.0050054530001943
sat,0.009,1551733280799371256,2.621966116828844,2164,0.0048528730003454
sat,0.009,1475242430244264659,2.702523486688733,2826,0.0051427460002742
sat,0.009,816132909818842324,2.663823513314128,2338,0.0051427560001684
sat,0.009,7849198526992146844,2.641293146647513,2837,0.0047708290003356
sat,0.009,5129009525522958177,2.536001558881253,2387,0.0046519500001522
sat,0.009,7252155913064666426,2.608759048627689,2320,0.0050595610000527
sat,0.009,3475499752579076473,2.674277936574072,2622,0.0050548230001368
sat,0.009,8121661152860218346,2.6043640188872814,2415,0.0049663850004435
sat,0.009,8419379502830954806,2.638732572784648,2475,0.004652000000533
sat,0.009,7146408236037977678,2.6968063274398446,2850,0.0051578889997472
gap,0.009,7111488907865655055,2.370558877242729,2343,0.0051057300006505
gap,0.009,477388441655991088,2.333878900157288,2261,0.0051614190006148
gap,0.009,537785919785400056,2.3759599446784705,2991,0.0050168210000265
gap,0.009,619438400805509231,2.360115892020985,2549,0.0044746869998562
gap,0.009,2379573662776880475,2.328418707009405,2569,0.0047273929994844
gap,0.009,1152815470014978334,2.408892724197358,2577,0.0049136589996123
gap,0.009,3250235705249279975,2.334945070091635,2289,0.005030505999457
gap,0.009,3954604153866261655,2.38946597580798,2877,0.0048342840000259
gap,0.009,1698038408930976696,2.3936614298727363,2964,0.0044834700001956
gap,0.009,1775167998648656859,2.373060423182324,2930,0.0055626049997954
gap,0.009,8410646823470990376,2.3034100632648915,1888,0.0051894660000471
gap,0.009,4536742027614884701,2.4411016581580043,2525,0.0048279499997079
gap,0.009,8228877352160023328,2.357453080825508,2611,0.0047573280007782
gap,0.009,8352013866396651789,2.3396239697467536,2538,0.0051779490004264
gap,0.009,5021731414874324684,2.3638622297439724,1842,0.0048846210002011
gap,0.009,7780351987344619295,2.313274392625317,2237,0.0051083090002066
gap,0.009,2932277048701823692,2.3705767213832587,2751,0.0050951889998032
gap,0.009,5530328813496479102,2.331213117344305,2520,0.0047132820000115
gap,0.009,5436875188670025780,2.398304004687816,2595,0.0054792840001027
gap,0.009,4815931172947505834,2.399134094826877,2547,0.0064442600005349
gap,0.009,4588914703127339388,2.354572952724993,1949,0.0050382380004521
gap,0.009,1487696757642119554,2.409139525378123,2610,0.0048303779994967
gap,0.009,867324447191795374,2.304438596125692,2408,0.0057271979994766
gap,0.009,2077537334024583620,2.3613158164080232,2197,0.0047141639997789
gap,0.009,2775889445540094124,2.466841422952712,2843,0.0055692389996693
gap,0.009,1538659940429244951,2.3608922429848462,2334,0.0050653039997996
gap,0.009,8160818148899770082,2.3320438866503537,2624,0.0078303130003405
gap,0.009,6557246870177929363,2.367798644118011,2322,0.0059301350001987
gap,0.009,6611219023304395823,2.340813423274085,2569,0.0052467619998424
gap,0.009,30636416573466807,2.321169740986079,2534,0.0051391249999142
gap,0.009,3568264689682283835,2.343621485400945,2517,0.0050808420000976
gap,0.009,8962330704882216949,2.374483502004296,2771,0.0054265440003291
gap,0.009,5178108620659737468,2.349936236161738,2632,0.0055765699999028
gap,0.009,1164844906076648775,2.3466783119365573,2441,0.0049778570000853
gap,0.009,4627998553903590367,2.323934280080721,2442,0.0053208950002954
gap,0.009,8639685574577655970,2.35637668450363,2742,0.0051956899997094
gap,0.009,7488510902026085325,2.4046358864288777,2895,0.0050178319997939
gap,0.009,5982663710764962314,2.286644560750574,2124,0.0042663519998313
gap,0.009,8890108346609991267,2.360166511964053,2487,0.0047141229997578
gap,0.009,4268129673449259263,2.3894054845441133,2773,0.0052424469995457
gap,0.009,7608681217908334654,2.356911428971216,2412,0.004768490999595
gap,0.009,3810130229493025533,2.4076368378009647,2607,0.0049341100002493
gap,0.009,1661247651554863606,2.314833448966965,2494,0.0042514600008871
gap,0.009,7170365679858038509,2.3827825055923317,2562,0.0050478419998398
gap,0.009,4292266710416406261,2.305899074999616,2301,0.0046765719998802
gap,0.009,6624835504050398974,2.377948555164039,2581,0.0048859080006877
gap,0.009,3253906479035874764,2.2732522473670542,2157,0.0044676960005745
gap,0.009,2883560063629144058,2.3376324160490185,2129,0.0045423439996739
gap,0.009,719423107581903932,2.3495516206603497,2103,0.0047578290004821
gap,0.009,3968972360390602221,2.368497893679887,2441,0.0049324879992127
gap,0.009,4650733254910447743,2.368931518634781,2893,0.0047525919999316
gap,0.009,5099878416525087487,2.3883384766522795,2468,0.004903029000161
gap,0.009,2573608547394409279,2.3313787619117647,2582,0.0046354699998119
gap,0.009,8062431615492345867,2.3111786558292806,2628,0.0057566970008338
gap,0.009,1033539321149523123,2.3527399676386267,2353,0.0057086500000878
gap,0.009,8219902637594204589,2.3597804356832057,2540,0.0057314790001328
gap,0.009,1748140327178329388,2.388034220552072,2274,0.0049898199995368
gap,0.009,7175946236010105250,2.3187177928630263,2297,0.0050779720004356
gap,0.009,4151748081666122380,2.375112587120384,2685,0.0052694610003527
gap,0.009,2560907421791554823,2.365420835558325,2361,0.0049553819999346
gap,0.009,1450223426053144106,2.3483826278243214,2517,0.0052052700002604
gap,0.009,149212952936751040,2.4075653047766536,2541,0.005050040000242
gap,0.009,4059713284979640710,2.4120446830056608,2279,0.0054073949995654
gap,0.009,498750844099633861,2.3811282019596547,2541,0.0053553620000457
gap,0.009,430416609094418133,2.316101321717724,2232,0.0080780429998412
gap,0.009,8509718011012568381,2.3490639314986765,2388,0.0058710499997687
gap,0.009,5599008233302763411,2.4366485129576176,3087,0.0056924299997263
gap,0.009,6681139354153980288,2.422776252496988,2473,0.0050811030005206
gap,0.009,1168382434543716594,2.3061784480232745,2407,0.005814559999635
gap,0.009,4213223982862086380,2.3911746714729816,2646,0.004788226000528
gap,0.009,2001212306573104780,2.360481374664232,2498,0.0051182080005673
gap,0.009,3122862083079224810,2.4025308794807643,2924,0.0051490850000845
gap,0.009,8033668009761634344,2.3149427101016045,2573,0.0050530849994174
gap,0.009,6095781904565203246,2.2941686739213765,1817,0.0045407369998429
gap,0.009,8009766442996744377,2.3914838414639235,2565,0.004530230000455
gap,0.009,3252679146696968568,2.319812764879316,2561,0.0047037430003911
gap,0.009,1883666661073442039,2.348345533013344,2243,0.0048393569995823
gap,0.009,6819947108430632769,2.347529932623729,2725,0.0054014119996281
gap,0.009,808777935683538292,2.337943153223023,2341,0.0044374610006343
gap,0.009,7532108413535558223,2.358582963468507,2645,0.0042026459996122
gap,0.009,61061679388056580,2.3961775524076074,2620,0.0053311000001485
gap,0.009,6982693264970744167,2.3445989980828017,1930,0.0050635810002859
gap,0.009,3457300918112339959,2.3758778588380665,2547,0.0046478140002363
gap,0.009,356122664178226302,2.3355660608503968,2372,0.0049670299995341
gap,0.009,8567519040324607844,2.357474388787523,2941,0.0050107510005545
gap,0.009,6991395679424202806,2.3149939647410065,2085,0.0047460770001634
gap,0.009,6995291427592410807,2.316904718987644,2367,0.0046398519998547
gap,0.009,2587383846900456982,2.441274586832151,2382,0.0054988729998513
gap,0.009,2719876092276672953,2.386471922043711,2464,0.004760143000567
gap,0.009,2439391765638615605,2.3519541090354323,2685,0.0052049489995624
gap,0.009,4020190786761851918,2.3630031298380345,2487,0.0046120750002955
gap,0.009,7444622492847521618,2.355067569995299,2463,0.0049596389999351
gap,0.009,4683745486806722584,2.3720865102950484,2771,0.0052830370004812
gap,0.009,3679546534631348801,2.3528485626447946,2361,0.0042396310000185
gap,0.009,4140946953302752484,2.41618342907168,2578,0.0039590380001754
gap,0.009,2884576017937865514,2.3534294709097594,2435,0.0042056009997395
gap,0.009,5352487352436809622,2.357658389257267,2027,0.0045821189996786
gap,0.009,6324795003375656766,2.362592051271349,2681,0.0054658230001223
gap,0.009,8149884141932661249,2.3670736856292933,2594,0.0047885509993648
gap,0.009,5211624835164688363,2.345364334061742,2491,0.0046143479994498
gap,0.009,3630645247765610289,2.3800502195954323,2743,0.0046189000004233
gap,0.009,7808660086399798259,2.362979281693697,2432,0.0040403909997621
gap,0.009,748221165193503035,2.3433360625058413,2392,0.0044058379999114
gap,0.009,1262421062501170242,2.278704517288133,1915,0.0048444000003655
gap,0.009,2473199937688346498,2.3995740259997547,2842,0.0055031800002325
gap,0.009,3046264179898079013,2.3423231267370284,2818,0.0048589929992886
gap,0.009,3546699150475760087,2.3316398423630744,2296,0.0046002509998288
gap,0.009,3486168208390684624,2.380315999034792,2626,0.0048874699996304
gap,0.009,7521957834440609860,2.328736770665273,1959,0.0080599259999871
gap,0.009,3684313923541046196,2.359537869459018,2366,0.0049004900001818
gap,0.009,5830814758049848762,2.295203575631604,2150,0.0048432489993501
gap,0.009,7758703182003678758,2.3661246355623007,2390,0.0048557820000496
gap,0.009,2789011184481276787,2.30201298231259,2377,0.0047731080003359
gap,0.009,1334404599434643138,2.3887892027851194,2699,0.0050456190001568
gap,0.009,8096190311749125304,2.3894552115816623,2376,0.0048663079996913
gap,0.009,5120776199739655049,2.347897431347519,2464,0.0047325309997177
gap,0.009,7497791237986938502,2.3600420134607702,2499,0.0051288390004629
gap,0.009,8567724854116189083,2.3350276672281325,2051,0.0044412110000848
gap,0.009,8661714988259313402,2.3649522091727704,2385,0.0045639519994438
gap,0.009,8222865532525038940,2.408579066162929,2928,0.0047156009995887
gap,0.009,7996836955052637867,2.3776187230832875,2785,0.0047154209996733
gap,0.009,958152060530386875,2.320412302622572,2451,0.0050426689995219
gap,0.009,3004020172493509728,2.398979955585673,2482,0.0048902999997153
gap,0.009,3442303313117256584,2.29953899490647,2243,0.0040957950004667
gap,0.009,7721589923149173803,2.327164316549897,2199,0.0047054900005605
gap,0.009,8467058150480370890,2.3650733367539942,2878,0.00466572500045
gap,0.009,1874371550996188202,2.3013618828263134,2309,0.0044465989994932
gap,0.009,8290752138645173665,2.412292161956429,2564,0.0046169209999789
gap,0.009,3429580079792563199,2.3752130197826773,2484,0.0044688079997285
gap,0.009,3426385127194841624,2.366866897791624,2821,0.0046430359998339
gap,0.009,6888697947405395652,2.351701255887747,2730,0.0056582180004625
gap,0.009,1838961187479270288,2.3227518727071583,1621,0.0046567809995394
gap,0.009,3707998096996515828,2.354066386818886,2261,0.0047833179996814
gap,0.009,3768365128250183599,2.336817853152752,2547,0.0820469159998538
gap,0.009,3620043462444495388,2.401381684700027,2915,0.0990184780002891
gap,0.009,3061030550261845969,2.314297496341169,2099,0.0057038029999603
gap,0.009,1557256928002542893,2.3010327355004847,1881,0.0062328570002136
gap,0.009,608089333176483685,2.351329055149108,2284,0.0850798209994536
gap,0.009,2366658861329757274,2.316831122385338,2254,0.0063093429998843
gap,0.009,7461935173859646823,2.3057149006053805,2122,0.0068919519999326
gap,0.009,170923566745523336,2.268036520574242,1795,0.005644031999509
gap,0.009,7632038846121397726,2.2988754399120808,1908,0.0050157440000475
gap,0.009,6301459635548692267,2.327145886607468,2446,0.0065314729999954
gap,0.009,8586706543064422541,2.3509644910227507,2489,0.0062640330006615
gap,0.009,6320318942578973496,2.4068278374616057,2329,0.0060062339998694
gap,0.009,2185615021731100164,2.372992112999782,2301,0.0066387200004101
gap,0.009,8347077604751797536,2.3953353548422456,2498,0.0070611119999739
gap,0.009,6789983648017349373,2.3513172026723623,2626,0.0060963260002608
gap,0.009,7618494710700444450,2.372494876384735,2635,0.0056606230000397
gap,0.009,966013751536904095,2.3189759959932417,2445,0.0065679170002113
gap,0.009,211770359479859683,2.3228644349146634,2272,0.006415453000045
gap,0.009,3707128124065717840,2.379815136315301,2758,0.0058444999995117
gap,0.009,1407132786407934782,2.3837519316002727,2242,0.0061798869992344
gap,0.009,1278992719334481314,2.2870138436555862,2149,0.0073875400003089
gap,0.009,6577680907232149394,2.3853530236519878,2411,0.0060684430000037
gap,0.009,903660699895903487,2.3470833227038383,2629,0.0068081849994996
gap,0.009,4428897651979377616,2.3749355780892074,2117,0.0059643360000336
gap,0.009,6146343113734703044,2.407494848128408,2809,0.0067258260005473
gap,0.009,8080877884272087319,2.3077035597525537,2331,0.006038788999831
gap,0.009,8334473359883103556,2.33780449652113,2103,0.0054984179996608
gap,0.009,9001865928053253357,2.365382453193888,2350,0.0059253630006423
gap,0.009,4772788446398753982,2.35999169992283,2240,0.0056459809993612
gap,0.009,3891702105019959835,2.335826102178544,2394,0.0065125689998239
gap,0.009,305485868215648684,2.3739193864166737,2572,0.0061157049995017
gap,0.009,334399518188374911,2.36145745171234,2827,0.0059552519996941
gap,0.009,1751492885006696655,2.4076776343863457,2758,0.0061245739998412
gap,0.009,2779501301961868571,2.377506659831852,2586,0.0058603939996828
gap,0.009,5549144055563032039,2.3559942666906863,2189,0.0064998400002878
gap,0.009,3207621438811983594,2.3812540182843804,2933,0.0060855140000057
gap,0.009,1214243899719683002,2.3715130884666,2378,0.005696842999896
gap,0.009,4681064777987772321,2.3216551013756543,2232,0.0053280869997252
gap,0.009,502016348206676897,2.375304374145344,2784,0.0058806839997487
gap,0.009,9133494037795858957,2.392506448784843,2357,0.0059124179997525
gap,0.009,2420723209767579311,2.3541544806212187,2430,0.0061511779995271
gap,0.009,1574211493448546553,2.3522297837771475,2274,0.0057895930003724
gap,0.009,4750726915758449654,2.367711840197444,2271,0.0053606850005962
gap,0.009,5110956418442334915,2.3494920725934207,2172,0.0054506149999724
gap,0.009,3883357561457977214,2.37390028196387,2180,0.0047027560003698
gap,0.009,6193053369291502237,2.346851094858721,2630,0.0053980809998392
gap,0.009,7646589205848696671,2.3757581107784063,2847,0.0084450519998426
gap,0.009,7068580469057043017,2.307218505302444,2487,0.0059668099993359
gap,0.009,8570335053610964919,2.35695177083835,2534,0.0059219419999863
gap,0.009,9151211687765744594,2.460631927708164,3137,0.0068609099998866
gap,0.009,700014924838937609,2.356246321462095,2751,0.006856222999886
gap,0.009,2796168028901037612,2.3097961330786347,2117,0.0058757520000654
gap,0.009,717947220369239946,2.353464043699205,2833,0.0066929059994436
gap,0.009,2420424869679618860,2.4162205564789474,3216,0.0061285880001378
gap,0.009,1472752535212272233,2.3255797766614705,2147,0.0053923030000078
gap,0.009,3649515004030749954,2.347293116617948,2407,0.0058089870008188
gap,0.009,8454479442646113125,2.401509969495237,2756,0.0066014379999614
gap,0.009,1861083720820209513,2.381871812278405,2216,0.0064963989998432
gap,0.009,8147798996921888761,2.372328769648448,2684,0.0064436000002388
gap,0.009,2173286758964213606,2.4073636375833303,2556,0.0071964720000323
gap,0.009,2937279199789591386,2.3577072713524103,2595,0.0063245999999708
gap,0.009,7703495409096544815,2.3862904373090714,2712,0.0057442299994363
gap,0.009,4358106347246684645,2.3018328407779336,2110,0.0056276779996551
gap,0.009,8897283864469546823,2.383720282930881,2642,0.0066311179998592
gap,0.009,5581384565287405385,2.370349042583257,2292,0.0065261950003332
gap,0.009,3708692918075871387,2.380722921108827,2841,0.0059086419996674
gap,0.009,7703598165262449972,2.308401077054441,2171,0.0082500520002213
gap,0.009,3010726623237278967,2.3396943483967334,2316,0.0059537399993132
gap,0.009,1875976585271940034,2.2857770964037627,2448,0.005644969000059
gap,0.009,384185541967366225,2.3493856869172305,2533,0.0064402050002172
gap,0.009,6806518857296984085,2.299454884370789,2360,0.0062307379994308
gap,0.009,5043887276527866125,2.367370380554348,2373,0.006409769000129
gap,0.009,1926883031093280676,2.3496458726003766,2798,0.0072900079994724
gap,0.009,5333399905333444707,2.426493025617674,2857,0.0065530700003364
gap,0.009,7406953419258000684,2.371353049762547,3024,0.0065872519999174
gap,0.009,5061096353293861159,2.3778780091088265,2629,0.0065232150000156
gap,0.009,737927652472587154,2.3869174420833588,2115,0.0053994579993741
gap,0.009,6419549720877358272,2.323684783419594,1903,0.0058281359997636
gap,0.009,6811372457971992446,2.392464641481638,2597,0.0069086519997654
gap,0.009,53466886302020896,2.336384075926617,2091,0.0062431930000457
gap,0.009,6665002713304270374,2.360676630632952,2544,0.0060583479998967
gap,0.009,3962307673391002947,2.375194668304175,2886,0.0060068250004405
gap,0.009,4956605555760445526,2.3683738668914884,2791,0.0066394200002832
gap,0.009,7918259902525036836,2.4063099392224103,2683,0.0064290480004274
gap,0.009,8544171311832653646,2.380264301551506,2263,0.0062819149998176
gap,0.009,2525576600355596216,2.3673573120031506,2771,0.0063282559995059
gap,0.009,3627600147908952215,2.432312581455335,2702,0.0065082470000561
gap,0.009,6426080805302014850,2.300053223967552,1709,0.0088120209993576
gap,0.009,149040894888326749,2.311867846641689,2041,0.0059525579999899
gap,0.009,5549740502830983377,2.388639808865264,2418,0.0061447629996109
gap,0.009,8248238183059790036,2.343448564177379,2300,0.0067362869995122
gap,0.009,8042067510651506736,2.362367938272655,2217,0.0065086979993793
gap,0.009,4550616557932155508,2.3466528246644884,2352,0.0055259900000237
gap,0.009,7839841557328232781,2.377097611548379,2141,0.0064792540006237
gap,0.009,622395775956007711,2.3488907332066447,2410,0.013031418000537
gap,0.009,7117529129377846054,2.3613777733407915,2772,0.0062010339997868
gap,0.009,2794899362928415136,2.4143272223882377,3086,0.0081732669996199
gap,0.009,4746423256330071661,2.3274661847390234,2254,0.0064934399997582
gap,0.009,7786816569630902164,2.3285309402272105,2569,0.0058059920002051
gap,0.009,3252241095618809160,2.3381025835406035,1930,0.0064009300003817
gap,0.009,719153696264461561,2.2919707333203405,2323,0.0065711879997252
gap,0.009,2484164234191469380,2.365671218605712,2571,0.0101301019994934
gap,0.009,3326382419190322843,2.33866898319684,2156,0.006020626999998
gap,0.009,5495500944242144583,2.3210670915432274,2508,0.0057105329997284
gap,0.009,5009337768122175249,2.4063782142475247,2702,0.0061823010000807
gap,0.009,1012650692324737878,2.391783543629572,2902,0.0053196630005913
gap,0.009,4166334882978936553,2.361863386351615,2621,0.005800748999718
gap,0.009,6459586913681439892,2.4055799087509517,2304,0.0062023210002735
gap,0.009,5155210871389379703,2.361998616717756,2175,0.0060915029998795
gap,0.009,2438307402729113353,2.3873425296042114,3172,0.0057066220006163
gap,0.009,7778985319588875967,2.3407358755357563,1878,0.0057659470003272
gap,0.009,1099044584537494517,2.4122107804287225,2806,0.0066536459999042
gap,0.009,8695468326253132496,2.3861944461241364,2515,0.0054643260000375
gap,0.009,9161917369462785983,2.372669848613441,2548,0.0053240140005073
gap,0.009,1369093453922269692,2.3337055204901844,2086,0.0061998020000828
gap,0.009,3257285219065835902,2.3312078525777906,2231,0.0058136130001003
gap,0.009,7523751092798753978,2.3730172445066278,2465,0.0062837330006004
gap,0.009,1702895029787143340,2.3637572708539665,2790,0.0055699760005154
gap,0.009,1442518372375961138,2.318113937275484,2594,0.005949098000201
gap,0.009,3731072612372522122,2.3736652536317706,2377,0.0059384930000305
gap,0.009,4827450139959612658,2.3474630957935005,2560,0.0059468240006026
gap,0.009,5015001460111251232,2.3804812226444483,3010,0.0062871789996279
gap,0.009,5475007006396012445,2.316836580866948,2023,0.0056386999995083
gap,0.009,4870398035934048330,2.3515680539421737,2471,0.0059605400001601
gap,0.009,3839973425585417863,2.320904041174799,2162,0.0059459940002852
gap,0.009,58072598659827440,2.3886666409671307,2862,0.0082656269996732
gap,0.009,5412500662054275647,2.3550487600732595,2656,0.0071256100000027
gap,0.009,3511378978916835313,2.32815529871732,2123,0.0050715079996734
gap,0.009,1784036181203978750,2.340298517374322,2240,0.0048322510001526
gap,0.009,4687586425536677067,2.3076818387489766,2108,0.005541407000237
gap,0.009,3441761144824954251,2.3404662939719856,2915,0.005199661000006
gap,0.009,3982420545896903479,2.352205169852823,2144,0.0049192779997611
gap,0.009,8342839725267878542,2.315337910782546,2098,0.0045716539998466
gap,0.009,7086118096784837177,2.348116252105683,2502,0.0055261240004256
gap,0.009,3257191590181875790,2.363814345560968,2335,0.0065907120006158
gap,0.009,1631532305358053402,2.33044585515745,1964,0.0049898249999387
gap,0.009,3586862779167948009,2.331820174353197,1991,0.0110591640004713
gap,0.009,2951345821339040631,2.4234430361539125,2501,0.0049888880002981
gap,0.009,4433627362005359212,2.357586717000231,2323,0.0048892719996729
gap,0.009,2310816957177000349,2.340548054780811,1786,0.0054008500001145
gap,0.009,7047793251118814801,2.356313984375447,2365,0.007611617999828
gap,0.009,4626209928017106728,2.326092906529084,2583,0.0050563639997562
gap,0.009,6352315046342209855,2.350506841437891,2567,0.0062397819992838
gap,0.009,1217475169397685920,2.369669770123437,2378,0.0054104249993542
gap,0.009,8213846103681508271,2.381456612842157,1868,0.0043144040000697
gap,0.009,9046926903847572482,2.3099220094736665,2215,0.0057155450003847
gap,0.009,6216281247642410517,2.3614804474636912,2739,0.0108471390003614
gap,0.009,8153956432866252500,2.303362961858511,2052,0.0125784880001447
gap,0.009,1394155726948565945,2.3760471066925675,2419,0.0066304269994361
gap,0.009,6519367095975867907,2.314542183186859,2124,0.006125484000222
gap,0.009,6893137939742069241,2.359783100662753,2053,0.0059094790003655
gap,0.009,730174522877856983,2.373316732235253,2200,0.0057525869997334
gap,0.009,6574337397351266230,2.4438579506240785,2892,0.0064533599997957
gap,0.009,8466943500318714548,2.3137226772960275,1963,0.0061117240002204
gap,0.009,5127191875282775616,2.399691581958905,2895,0.0061664120003115
gap,0.009,1114802426373121355,2.370381756918505,2778,0.0052415649997783
gap,0.009,4254020906444649002,2.388255485566333,2623,0.0062353710000024
gap,0.009,874796348500590735,2.3350569179747254,2381,0.0060381020002751
gap,0.009,1029842269286493203,2.328351163538173,2274,0.008645670000078
gap,0.009,7199657474078482632,2.3597329778131098,2885,0.0055406909996236
gap,0.009,6891934116650766976,2.4407302201725543,2961,0.0059083510004711
gap,0.009,4292801094708358716,2.351962379645556,2300,0.0057503230000293
gap,0.009,2607113926828982756,2.337324950145557,2286,0.0060660749995804
gap,0.009,247270372055638830,2.380800171988085,2388,0.005789041000753
gap,0.009,3219241528431918077,2.3243649362120777,2444,0.0060539659998539
gap,0.009,2065194131470527756,2.375612703617662,2647,0.0068566740001188
gap,0.009,2585324129743135902,2.441993639804423,2438,0.0058218369995302
sat,0.013,4011389629408433706,2.6887711931485683,2405,0.0056910639996203
sat,0.013,5012405294969737818,2.654165406478569,2366,0.0061446839999916
sat,0.013,4967310856988878359,2.679054528940469,2830,0.005638448999889
sat,0.013,2503268511191610849,2.665077110752464,2990,0.0049918779996005
sat,0.013,6750431905613117906,2.627444240031764,2203,0.0054098790005809
sat,0.013,6349713599954969568,2.62346800416708,1818,0.006758751000234
sat,0.013,3428727296436909153,2.70825565722771,2611,0.0061420149995683
sat,0.013,1738242058001699205,2.6334935631603003,2521,0.0047153300001809
sat,0.013,9150574098033911791,2.6273203985765576,2371,0.005593910999778
sat,0.013,3891917889793743344,2.692114029545337,2566,0.0044108900001447
sat,0.013,5223381123287058480,2.696980704087764,3019,0.0058679959993241
sat,0.013,4221250100438999591,2.729926544241607,2546,0.0059604159996524
sat,0.013,2971855071614402190,2.749967580428347,2336,0.0082467729998825
sat,0.013,6872058879663667158,2.7182446403894573,2371,0.0053283659999578
sat,0.013,7099464994159949233,2.5988438373897225,2026,0.0064833850001377
sat,0.013,8949665763818464707,2.603401863481849,2413,0.0058984119996239
sat,0.013,7926181970441568153,2.614242802839726,2341,0.0059605400001601
sat,0.013,218589762491926898,2.747957629617304,2679,0.0059386520006228
sat,0.013,282229813134122762,2.6487076161429286,2526,0.0056909479999376
sat,0.013,4940623228074123183,2.560897529590875,2685,0.0055412770007023
sat,0.013,6858502091884649014,2.6992894811555743,2473,0.0053085610006746
sat,0.013,886674062800432838,2.6809870465658605,2341,0.0054022370004531
sat,0.013,3582614418081270942,2.650368175702169,2464,0.0059755029997177
sat,0.013,9040903149227929073,2.636447784490884,2359,0.0051459799997246
sat,0.013,5638642636397949136,2.5901810086797923,2353,0.005685684999662
sat,0.013,4212290140169444347,2.6135135660879314,2579,0.0062107789999572
sat,0.013,4958383837614419780,2.717618403956294,2803,0.0060405970007195
sat,0.013,1774585124785675111,2.6863351759966463,2986,0.0058918769991578
sat,0.013,5298317261763949076,2.658560184529051,2247,0.0061453500002244
sat,0.013,1751129726913815990,2.661725418176502,2619,0.0068349060002219
sat,0.013,3295891022352694327,2.6423540362156928,2291,0.0058870040002148
sat,0.013,1162472982614347920,2.661228914745152,2811,0.00596309499997
sat,0.013,6324415140524777044,2.7510331980884075,2854,0.0069616420005331
sat,0.013,2264480317031020556,2.60904044425115,2430,0.0064582360000713
sat,0.013,2556955397260584670,2.67049347050488,2843,0.0062198770001486
sat,0.013,5021255505287644716,2.643811893183738,2601,0.0054725239997424
sat,0.013,1959749811722265186,2.565729909343645,2156,0.006364040000335
sat,0.013,7751884211889349723,2.644533747341484,2185,0.0080177270001513
sat,0.013,5979013077571254540,2.6626279077026997,2070,0.006290307999734
sat,0.013,6339947050292395030,2.6113839438185096,2375,0.0063485310001851
sat,0.013,1608723256806467165,2.673597634304315,2659,0.0067812939996656
sat,0.013,1517659249926361423,2.6318287344183773,2323,0.0061793860004399
sat,0.013,5343339085982387176,2.620821997290477,2664,0.0068977359997006
sat,0.013,6591935133970302996,2.6973705815616995,2715,0.0057321160002175
sat,0.013,208007272267256752,2.623458490241319,2421,0.0056713940002737
sat,0.013,6197331810781729238,2.707033819751814,2839,0.007640806999916
sat,0.013,5737015996106399184,2.6771303152199835,2990,0.005948736999926
sat,0.013,1670981467594440629,2.651800490217284,2421,0.0057801689999905
sat,0.013,515507632617103630,2.619083701632917,2636,0.0062721659996896
sat,0.013,9209792715094743883,2.71228975453414,2971,0.0064181319994531
sat,0.013,2108813254828769708,2.701109437039122,2675,0.0064915170005406
sat,0.013,2836674962911016608,2.6768858446739614,2889,0.0072441339998476
sat,0.013,7856658031003922374,2.655952946050093,2665,0.0064073060002556
sat,0.013,4342804147515885101,2.5923208934254944,2479,0.0061926110001877
sat,0.013,1827744068137417107,2.69157880358398,2279,0.005461507000291
sat,0.013,6489560408694139431,2.681746197398752,2050,0.0057884060006472
sat,0.013,406751440840873620,2.505527961300686,1749,0.0067593369994938
sat,0.013,185126809725069953,2.68913203664124,2475,0.0057141340002999
sat,0.013,2694363318554605148,2.6550858467817307,2830,0.0085705419996884
sat,0.013,180467221898802641,2.6323855926748365,2233,0.0061524909997388
sat,0.013,5436059266145099083,2.689855784643441,2784,0.0064653520003048
sat,0.013,3467728046419612487,2.7047368208877742,2322,0.0061033909996695
sat,0.013,7607847556791040476,2.644824731396511,1869,0.0065833509997901
sat,0.013,4985011217508664360,2.6634298632852733,2400,0.006473976000052
sat,0.013,3200400825298427767,2.628769549075514,2609,0.0069642109992855
sat,0.013,1531208667615351774,2.518148582894355,2077,0.0065946279992203
sat,0.013,4126797303417011731,2.7166021147277206,2703,0.0055665749996478
sat,0.013,7527736159933030697,2.6290577359031886,1925,0.0061788109996996
sat,0.013,4456280295360335388,2.6331823773216456,2202,0.0061030259994367
sat,0.013,4638751045884393335,2.5804601833224297,2738,0.00563127300029
sat,0.013,3598061789970445241,2.668456265702844,2285,0.0056243330000143
sat,0.013,3768806793967045548,2.6291895480826497,2563,0.0067153499994674
sat,0.013,134057785284295628,2.6024361066520214,2403,0.0065538759999981
sat,0.013,111913381169919795,2.648304693168029,2689,0.0063755670007594
sat,0.013,2145692106937244933,2.6470250822603703,2738,0.0065815879997899
sat,0.013,7985822550905580394,2.706152425380424,2581,0.0061666920000789
sat,0.013,908262143600319757,2.6007417168002576,2606,0.0066277829992031
sat,0.013,89283792907259608,2.717756735393777,2292,0.0076751689994125
sat,0.013,3133890927459532347,2.68141367752105,3056,0.0061429059996953
sat,0.013,2088012630075124788,2.6463344315998256,2400,0.005870899999536
sat,0.013,9008365436350074099,2.791984300129116,2508,0.0058847959999184
sat,0.013,220156525927448534,2.717613960849121,3011,0.0064689379996707
sat,0.013,7475706665532552473,2.7351463560480624,2501,0.0059249070000078
sat,0.013,6249495676355105767,2.6717355116270483,2361,0.0059130589997948
sat,0.013,8522400395544734461,2.703606271650642,3215,0.0065715990003809
sat,0.013,9018749721884242750,2.540511335479096,2191,0.0051200060006522
sat,0.013,4379367104121806426,2.592533984221518,2175,0.005829401999108
sat,0.013,1231558112516418532,2.609321017749608,2491,0.0062563019992012
sat,0.013,5904898851477717986,2.6724612282123417,2573,0.0062239830003818
sat,0.013,6736002173400179347,2.6849155973177403,2502,0.0059976819993607
sat,0.013,8226841131652384643,2.663437110139057,2391,0.005712496000342
sat,0.013,5634826473028019927,2.619818505831063,2162,0.005699555999854
sat,0.013,3303631940957628317,2.632630056934431,2771,0.0059725780001826
sat,0.013,6463075139488847340,2.699130507418886,2551,0.0057075579998127
sat,0.013,1267753797773567490,2.593387505505234,1845,0.0058765679996213
sat,0.013,4136696802218415369,2.572318518068641,2395,0.0055236099997273
sat,0.013,1925700474734449847,2.6233838840853423,2471,0.0046391349997065
sat,0.013,1354697607804707220,2.665771867148578,2353,0.0048079899997901
sat,0.013,3740325583456563300,2.736486278939992,2721,0.0055369510000673
sat,0.013,8340950956197375458,2.679482551990077,2592,0.0059872809997614
sat,0.013,5853978722745780280,2.5963486870750785,2549,0.0061194209993118
sat,0.013,6089049251372634155,2.587769820354879,1790,0.0048172690003411
sat,0.013,8371178304380756995,2.5520927854813635,2493,0.0051830870006597
sat,0.013,6727749116305564172,2.634203328052536,2084,0.0044086420002713
sat,0.013,5487937045044003059,2.5694692926481366,2834,0.004878386999735
sat,0.013,781649755694155912,2.670207252725959,2709,0.0052484249999906
sat,0.013,7502596020396290921,2.677618231391534,2809,0.0056946690001495
sat,0.013,7839285178182920236,2.6687301453202963,2538,0.0061861909998697
sat,0.013,5685823382904559423,2.665519106667489,2851,0.006949388999601
sat,0.013,2508127148160472725,2.6872220463119447,2701,0.006730392999998
sat,0.013,8639519971875234251,2.663802790921181,2094,0.0059291829993526
sat,0.013,5376423852368800439,2.6941582758445293,2676,0.0059838850002051
sat,0.013,5727269631701125634,2.6199338601436466,2476,0.0055970809999053
sat,0.013,7443041191795885262,2.664604465244338,2654,0.0062061210001047
sat,0.013,7476296680569506243,2.693099570693448,2692,0.0071656999998594
sat,0.013,7726069419461310640,2.590481417253613,2802,0.0065380179994463
sat,0.013,1162872458570702254,2.6929545090533797,2756,0.0071923800005606
sat,0.013,6014431185002771418,2.7216734949033707,2840,0.0064343710000684
sat,0.013,3445674726869611660,2.646513133542612,2273,0.0076343979999364
sat,0.013,1618296573261380567,2.631721790181473,2409,0.0072175489995061
sat,0.013,2213108658691199437,2.6713523673824966,1896,0.0057196810003006
sat,0.013,1883674328335815922,2.6424230257980525,2837,0.0071417540002585
sat,0.013,6229858990686555219,2.640985614620149,2479,0.0057460970001557
sat,0.013,4825446666093602278,2.5561159586068243,2008,0.0067498230000637
sat,0.013,6521295370047049255,2.622552342247218,2493,0.0061552090000986
sat,0.013,7519996860080345632,2.634292006026953,2238,0.0076962059993093
sat,0.013,4498308800521570422,2.659264665096998,2659,0.0065628100001049
sat,0.013,6974864007581093404,2.685378147987649,2598,0.0072129969994421
sat,0.013,3241628690697847889,2.660984345711768,2358,0.0066406879996065
sat,0.013,97675195579437047,2.7043058280833066,2548,0.0070976070001051
sat,0.013,3167473213774466994,2.597766867140308,2406,0.0084751779995713
sat,0.013,3091986104598041276,2.684118306497112,2299,0.0066388750001351
sat,0.013,3691795064836399433,2.645807282300666,2565,0.005723568000576
sat,0.013,7958142199440050043,2.6991291695740074,2335,0.0062337830004253
sat,0.013,6210182903268500394,2.628687794553116,2254,0.0055765999995855
sat,0.013,499771389515201689,2.6070055982563645,2122,0.0064408050002384
sat,0.013,7164698110760670262,2.700571416411549,2102,0.0072098470000128
sat,0.013,6245570921991838225,2.527661908650771,2004,0.006553270999575
sat,0.013,2303666598510800274,2.6621868449728936,2498,0.0061692059998677
sat,0.013,2258929895530485492,2.6721011826302856,2563,0.0060239770000407
sat,0.013,7121463519967931448,2.6262665123213083,2081,0.0060063340006308
sat,0.013,3768435538045533889,2.668275290634483,2805,0.0057483640002828
sat,0.013,1846778160218426801,2.7105267862789333,2392,0.0067789860004268
sat,0.013,6354073651772705508,2.5042198903393,2127,0.0060622950004471
sat,0.013,340524849741795745,2.67111825523898,2851,0.0059775500003524
sat,0.013,2039772950983033305,2.672116081696004,1775,0.0059396739998192
sat,0.013,6225652545029016745,2.7160310060717165,2366,0.0060164999995322
sat,0.013,4991689564188293728,2.6049116319045424,2391,0.0053076439999131
sat,0.013,8471667808556378337,2.5975772484671324,2472,0.00742845700006
sat,0.013,1308714619332871068,2.6517880943138152,1934,0.0054587730001003
sat,0.013,3621520025099926457,2.558591470355168,2379,0.0058500830000411
sat,0.013,4519968958862728678,2.662759432103485,2549,0.0057575640003051
sat,0.013,7847607221473403590,2.682478746632114,2397,0.0058209300004818
sat,0.013,4262993663724083081,2.579913049703464,1880,0.0062277440001707
sat,0.013,3138384666675947253,2.628214507829398,2236,0.0078195269998104
sat,0.013,6301431018105188721,2.632966599427164,3148,0.007087441999829
sat,0.013,4431439121489103187,2.6316732324194163,2210,0.0056407770007353
sat,0.013,779215024009743661,2.6572854560799897,2603,0.00600243900044
sat,0.013,8027343452949042298,2.6035622600466013,2522,0.0060589439999603
sat,0.013,2829315809251258297,2.5975972504820675,2239,0.0058554579991323
sat,0.013,3283152251622166773,2.603721809806302,2337,0.0072396420000586
sat,0.013,5808151793061005691,2.696069742320105,2627,0.0055657200000496
sat,0.013,8351618542992355603,2.6620349606964737,2421,0.0061881190003987
sat,0.013,3463077967505306941,2.6975709644611925,2722,0.0069668500000261
sat,0.013,2404212422090419789,2.6061591026373208,2543,0.0058569550001266
sat,0.013,406096376451971492,2.574068070854992,2196,0.0058397379998496
sat,0.013,5697656081934325682,2.6286852846387774,2309,0.0063078499997573
sat,0.013,1737828624031653938,2.5442359258886427,2325,0.0061641990005227
sat,0.013,4859441800263018330,2.602575374301523,2078,0.0065596249996815
sat,0.013,3969606328028055445,2.5989368022419512,2190,0.0058435840001038
sat,0.013,7378857569705171002,2.5852535164449364,1871,0.0057816549997369
sat,0.013,5121801386911076935,2.6881570066325366,2705,0.0062242289995992
sat,0.013,3047260720362252578,2.5969534693285823,2097,0.006256072000724
sat,0.013,1676409934107341759,2.6719009822700173,2933,0.0076129210001454
sat,0.013,5030848974346432026,2.6472928028088063,2555,0.007307488999686
sat,0.013,2914536569514787813,2.6470334120094776,2124,0.0065613130000201
sat,0.013,3208190438633544308,2.578444258775562,2599,0.0080377020003652
sat,0.013,8136205829273522395,2.6165738590061665,2531,0.0073396279994994
sat,0.013,549468602706303376,2.6172300432808697,1812,0.0051281690002724
sat,0.013,6259085220173685410,2.62082270369865,2291,0.0063512300002912
sat,0.013,3416506661570912000,2.639867771882564,2430,0.0052584349996323
sat,0.013,7404664660021472969,2.664988251402974,2629,0.0054405010005211
sat,0.013,6788719677759548096,2.7367229021620005,3048,0.0074165579999316
sat,0.013,3570983407561907065,2.542747620726004,1849,0.0059860589999516
sat,0.013,6637781594467258598,2.533033335348591,2548,0.0082868030003737
sat,0.013,6033386027751455759,2.6904929876327515,2609,0.0063712049995956
sat,0.013,7066020621005254948,2.6722576236352324,2345,0.0058464280000407
sat,0.013,4721181763996006524,2.642519004177302,2776,0.0072747049998724
sat,0.013,585133928430948963,2.644805012270808,1808,0.006152314999781
sat,0.013,4598240110203419359,2.6548421336337924,2593,0.0066723299996738
sat,0.013,6618776298948777910,2.596853760303929,2498,0.0066005270000459
sat,0.013,7304692468159340757,2.586479499936104,2364,0.006406388999494
sat,0.013,5918691878092975312,2.5838201430160552,2513,0.0063910409999152
sat,0.013,6053193036606734365,2.715386075899005,2605,0.0089224580005975
sat,0.013,1300134266599116330,2.705360142979771,2584,0.006674053000097
sat,0.013,114057709671763871,2.583647224819288,2427,0.0061228050008139
sat,0.013,43549227237218910,2.5767179627437145,2320,0.0058419010001671
sat,0.013,2054799606850506256,2.691286527784541,2893,0.0080857000002652
sat,0.013,5138692896848289378,2.645035860361532,2424,0.0057034570008909
sat,0.013,7476951123055926247,2.659203851828352,1834,0.0056867119992602
sat,0.013,5714292887759964348,2.6412466717883945,1845,0.0058505440001681
sat,0.013,5871561980626585547,2.5132147106342018,2216,0.0065130240000144
sat,0.013,3410904602432408284,2.7069345742929727,2545,0.00578908100033
sat,0.013,8720856737387466795,2.6124965518247336,2403,0.0071825649993115
sat,0.013,9124149006963274038,2.634709033416584,2286,0.0098377399999662
sat,0.013,7294073190103753057,2.644499790854752,2850,0.0065972570000667
sat,0.013,6032867276587346091,2.7109025828540325,2118,0.0057385999998587
sat,0.013,8543830863111677560,2.6851309139747173,2688,0.0074920229999406
sat,0.013,7107376765638129922,2.645559548866004,2488,0.0069720880001113
sat,0.013,6595653639885173528,2.6332599960733205,2182,0.0071277930001087
sat,0.013,6600885659781044864,2.647786911111325,3016,0.0059505649996935
sat,0.013,2158583239884396162,2.6321940943598747,2237,0.0071527759992022
sat,0.013,8085954001429814942,2.6813496947288518,2403,0.0075391290001789
sat,0.013,6969586670495416857,2.6237828829325736,2901,0.008076515000539
sat,0.013,3334006484737818208,2.620440769707784,2893,0.0078701279999222
sat,0.013,2952124318971477697,2.55566150508821,2174,0.0059383169991633
sat,0.013,2188749691816009465,2.7433599538635463,2518,0.0067625310002767
sat,0.013,2245250536818884367,2.727891264017672,2314,0.0075129639999431
sat,0.013,642357751047035114,2.62600783421658,2486,0.0061763509993397
sat,0.013,4445337984228164805,2.6345560369081795,1908,0.0054759490003561
sat,0.013,4527645367239257471,2.6361041457857937,2792,0.0067488360000425
sat,0.013,8809847493530659162,2.721509779104963,2920,0.0063657119999334
sat,0.013,2485388326103795568,2.692539482144639,2358,0.0057318449999002
sat,0.013,1102570615742646729,2.718037779442966,2313,0.0069699850000688
sat,0.013,3817252532691541740,2.6094470254611224,2075,0.006359226999848
sat,0.013,8308470902030374839,2.6630518671590835,2246,0.0049705459996403
sat,0.013,2249501788784916962,2.651856985874474,2576,0.006544627999574
sat,0.013,6569564771578447099,2.593222559429705,2319,0.0059434649992908
sat,0.013,6729965991800285328,2.6600664276629686,2360,0.0069453770001928
sat,0.013,8314404618038407068,2.6472904486581683,2360,0.0060366900006556
sat,0.013,31168586989824592,2.7309614093974237,2299,0.0066905280000355
sat,0.013,8896189518693652490,2.6794089586474,2404,0.0066468719996919
sat,0.013,7334582978543223002,2.6759835928678517,2339,0.0070983290006552
sat,0.013,7449201935017994499,2.5877185005228966,2252,0.0068529680002029
sat,0.013,2841528521832861846,2.553998065413907,2473,0.0062965119996079
sat,0.013,4108939977955687572,2.565488006453961,2391,0.0067032729994025
sat,0.013,1833890088256178922,2.6452007200568914,2440,0.006778165000469
sat,0.013,9193473765286715078,2.6614977621939038,2439,0.0065009109994207
sat,0.013,6801503251387032431,2.639711990952492,1956,0.0059027580000474
sat,0.013,8883555273462292183,2.6641503646969795,2469,0.0064248769995174
sat,0.013,1198112374176877402,2.670230131363496,2137,0.0077461669998228
sat,0.013,8954245201984578542,2.5766547536477447,2708,0.0058330980000391
sat,0.013,7981229876700563211,2.652500447351485,2947,0.0074628590000429
sat,0.013,2322018295920067644,2.643960169516504,2691,0.0077872589999969
sat,0.013,2672662013888991338,2.5893522859551013,2088,0.0052947549993405
sat,0.013,3557423973339431180,2.5243574646301568,1537,0.0054480409999086
sat,0.013,8335377811933150837,2.6243927457835525,2542,0.0062350350008273
sat,0.013,5008597264958216598,2.571098625659942,1925,0.0071045280001271
sat,0.013,6438649904930777553,2.6591277313418686,2716,0.006499958999484
sat,0.013,9014296981458026238,2.6285233055241406,2798,0.0070017230000303
sat,0.013,6787344002368527198,2.540449963882565,2390,0.0070788550001452
sat,0.013,4193019030872701421,2.5733863483183086,2495,0.0062981500004752
sat,0.013,2571094159249360896,2.6851876764558256,3030,0.0075583930001812
sat,0.013,6799968811627618581,2.628028713632375,2054,0.0058339189999969
sat,0.013,4308647784220744283,2.594378696521744,1947,0.0060785040004702
sat,0.013,5069636381967173148,2.6079751669894904,1871,0.0090443270000832
sat,0.013,893957371420745666,2.6444281472358853,2574,0.0062393159996645
sat,0.013,4567079823293267466,2.669613079400733,2684,0.0059076949992231
sat,0.013,2736974995408923449,2.6223659811075777,2427,0.0063079700003072
sat,0.013,5532842631390522165,2.561282478505745,2058,0.0065348580001227
sat,0.013,1340260732381463129,2.628647912060842,2271,0.0058671440001489
sat,0.013,1657507339103311898,2.5691226839553565,2045,0.0063397430003533
sat,0.013,1154046286734300479,2.6110247150063515,2488,0.0061678080001001
sat,0.013,5556962812930766215,2.65277008083649,2619,0.0071485689995824
sat,0.013,7377440351306776461,2.6852603582665324,2362,0.00610829299967
sat,0.013,1350213460864152244,2.655395599314943,2461,0.0075462799995875
sat,0.013,81923601590316660,2.6755125941708684,2563,0.007399283000268
sat,0.013,2865044307483895249,2.740395308472216,2686,0.0070381879995693
sat,0.013,8595927134846724148,2.5754151951987296,2497,0.0067109889996572
sat,0.013,5744228305349182647,2.647640517214313,2550,0.0065596200001891
sat,0.013,4132014627578229675,2.617101601092145,2294,0.0065942629998971
sat,0.013,2446021095674604547,2.686749830143526,2764,0.0062236079993454
sat,0.013,3114170109756833516,2.6367584597319365,3121,0.0064666400003261
sat,0.013,1967220207867318058,2.732376508647576,2186,0.0066831419999289
sat,0.013,7854354693653888025,2.677021834300831,2375,0.0061665060002269
sat,0.013,6607356861747140862,2.6811990831047297,2827,0.005846037000083
sat,0.013,2980779831334217889,2.6018609378952533,2855,0.0069039949994476
sat,0.013,463174581713154888,2.629152529872954,2395,0.0060069559995099
sat,0.013,3633714189299746225,2.6708667192142457,2713,0.0065332449994457
sat,0.013,5964578030094349019,2.602179395966232,2074,0.0053926780001347
sat,0.013,3097753208348261252,2.5709303885232657,1824,0.0068599389996961
sat,0.013,436222506882167141,2.582788423867896,1908,0.0064614869997967
sat,0.013,8071301526352291670,2.6043330798856914,2268,0.0060834199994133
sat,0.013,1040926706672278039,2.6319582981523126,2102,0.0065364950005459
sat,0.013,5065887706358063530,2.5916774270590395,1954,0.005761239000094
sat,0.013,352603924875585641,2.6816737062763423,2410,0.0060628689998338
sat,0.013,6562545025592928548,2.6365881531964988,2484,0.0062047040000834
sat,0.013,1817188381004835154,2.569725089939311,1702,0.0049708149999787
sat,0.013,7987838294424508632,2.597157240146771,2780,0.0067687509999814
sat,0.013,2884677214112939491,2.661617532838136,2458,0.0060646270003417
sat,0.013,7497261694952048710,2.604411704698577,2136,0.0068446649993347
sat,0.013,1575163843466636237,2.647335216635838,2508,0.0081528699993214
sat,0.013,8548629440914151936,2.65590911754407,2789,0.0065012969998861
sat,0.013,8263282752948937401,2.571046980796382,2230,0.0064505800000915
sat,0.013,148467166016369396,2.6209998819977045,2199,0.0063166220006678
sat,0.013,4166056839030143117,2.648821994662285,2877,0.0055161939999379
sat,0.013,7092849621909682152,2.649320773780346,1950,0.0062694270000065
sat,0.013,3669379663996833747,2.5562942943070084,2214,0.0063050560002011
sat,0.013,5201786759108800902,2.681285929167643,2926,0.0066566619998411
sat,0.013,4568786029410263448,2.674108043080196,2111,0.007793171999765
gap,0.013,1868044504131366021,2.3040451409760863,1757,0.0066636219999054
gap,0.013,1160691957025857659,2.3423700844869018,2483,0.0064026229993032
gap,0.013,1159703884258193686,2.3473405595868826,2682,0.0061130299991418
gap,0.013,7665840353770768096,2.276545189553872,2106,0.0061356649994195
gap,0.013,2769376371073720694,2.3811235276516527,2426,0.0059500190000107
gap,0.013,2617844390312564162,2.3353871880099177,2279,0.0051490499999999
gap,0.013,3567318802120404299,2.35289190383628,1988,0.0066547790002005
gap,0.013,1072234583118764003,2.4459782808553427,2812,0.0065318329998262
gap,0.013,2165424956449718781,2.430520660011098,2584,0.0051465710002958
gap,0.013,2707521793756470950,2.332747839624062,1998,0.0043866030000572
gap,0.013,3542577971770972720,2.3985995969269425,2037,0.0054583419996561
gap,0.013,9112846904003183140,2.337119040079415,2328,0.0048987569998644
gap,0.013,2000517197503049832,2.4087898330762982,2303,0.005106835999868
gap,0.013,6738476940096594659,2.395548948319629,2515,0.0059489330005817
gap,0.013,4850537221844409000,2.4688631349708885,2697,0.0052668629996333
gap,0.013,8480252302873661115,2.283556662267074,2276,0.0059609220006677
gap,0.013,6781827790870853804,2.4206857290118933,2904,0.005497170000126
gap,0.013,1009228358685996987,2.30413932306692,2373,0.0054940859999987
gap,0.013,7704496385789584258,2.4497326316777617,2874,0.0053831039995202
gap,0.013,601464551139975013,2.340269166044891,2320,0.0051481830005286
gap,0.013,3288061264333202402,2.363691766746342,2532,0.0048127030004252
gap,0.013,6087490396383476694,2.452121770242229,2328,0.0051872329995603
gap,0.013,2033581545370917160,2.324871662538498,2574,0.0050349229995845
gap,0.013,1404986780435218577,2.3721899886149918,2307,0.0050860700002886
gap,0.013,3190095814525976769,2.364126950502396,2333,0.0045955800005685
gap,0.013,2432750938498712610,2.3122535310685635,2261,0.0047582499992131
gap,0.013,1354335357244810129,2.427226962056011,3008,0.0063882670001476
gap,0.013,95572893153651179,2.381353060947731,2397,0.005119690000356
gap,0.013,3442415874007812721,2.4382675311062485,2817,0.0059728079995693
gap,0.013,8564535373965031523,2.352352624759078,2214,0.0064909559996522
gap,0.013,7663968122775251870,2.514470149064437,2634,0.005863930000487
gap,0.013,1825373173548230338,2.4228238095529377,2969,0.0060880829996676
gap,0.013,8770951987543369805,2.368874984327704,2504,0.0053676200004701
gap,0.013,3838584147454005634,2.4296569428406656,2960,0.0052319800006443
gap,0.013,7519543333038872142,2.4237924048211426,2503,0.0062277289998746
gap,0.013,6963629451859884969,2.4024243478197604,2358,0.0055518629997095
gap,0.013,5716167923638781612,2.347400280414149,2756,0.0054720230000384
gap,0.013,7145144038054051526,2.4327490674331784,2788,0.0060058340004616
gap,0.013,3763218240642895689,2.3054320823866874,2328,0.0067244640003991
gap,0.013,895433518084144116,2.326361372601241,2093,0.0049560140005269
gap,0.013,3435160689510068435,2.3735164415556937,2585,0.0057471729996905
gap,0.013,2318034683705811394,2.388866082765162,2483,0.0055287279992626
gap,0.013,8797551795106991743,2.3450552735012025,2221,0.0060418339999159
gap,0.013,507302378490268024,2.3643679548986256,2395,0.0057736690005185
gap,0.013,8530145832800927371,2.395104168448597,2473,0.0055482730003859
gap,0.013,4859435596405668934,2.3699238817207515,2454,0.0042425709998497
gap,0.013,4852909371684834281,2.4273261467460543,2190,0.0045957050006109
gap,0.013,85626807363752947,2.3963307719677687,1875,0.0052411590004339
gap,0.013,2011232678283584654,2.3581977589055896,2513,0.0058003140002256
gap,0.013,4889617042744454276,2.3399394887965173,2277,0.004563266000332
gap,0.013,8045526556553722230,2.380116072949022,2767,0.0058970150003005
gap,0.013,4853823780094466699,2.353868073783815,2137,0.0054849430007379
gap,0.013,8523943020075399198,2.389378939755261,2421,0.0067885910002587
gap,0.013,6664154686919283643,2.417999960947782,2600,0.0054927990004216
gap,0.013,3957038526522623859,2.371215534163639,2527,0.0056006619997788
gap,0.013,6660045636683199360,2.3214298903476447,2202,0.0050439410006219
gap,0.013,2971421448510449302,2.3465897992718965,1848,0.0056908579999799
gap,0.013,3377283079951561669,2.4324160364922136,2697,0.00622802900034
gap,0.013,7647329339245251118,2.2975896699354053,2088,0.0050732949994198
gap,0.013,7684010815170280778,2.314344210550189,2234,0.0058036030004586
gap,0.013,7490230336174858229,2.380066402256489,1731,0.0083288119994904
gap,0.013,8565825721810835901,2.2832604250870645,2111,0.0043330230000719
gap,0.013,7730218103242468564,2.387301234994084,2426,0.0062859270001354
gap,0.013,7803796224201246546,2.340394221711904,2276,0.0067419599999993
gap,0.013,2449546313196353687,2.38634337275289,2778,0.0062138780003806
gap,0.013,2513569760222623905,2.3464297119062394,2646,0.0060399909998523
gap,0.013,6156215377642585140,2.3377457433380187,2613,0.0054054480006016
gap,0.013,5698057071218510956,2.319313648622483,2587,0.0058300589998907
gap,0.013,5432576065349690469,2.377937619807198,2155,0.00535555299939
gap,0.013,9091460858845101762,2.376660930691287,2466,0.0054360539998015
gap,0.013,3374835186269768507,2.389413201715797,3097,0.0061104669994165
gap,0.013,961060352042673766,2.4567485509905964,2315,0.0053555320000668
gap,0.013,4520363276788727895,2.3378349617123604,2277,0.0059151819996259
gap,0.013,6211411356322914343,2.4107660418376327,2703,0.0067753099992842
gap,0.013,4196852510190502078,2.4553227599244565,2853,0.00636934799968
gap,0.013,1669037412753671793,2.3478475376032293,2634,0.0139623630002461
gap,0.013,8259980980052469683,2.3972108147572726,3228,0.0055267859997911
gap,0.013,5614742786469597415,2.33569753379561,2660,0.006054722999579
gap,0.013,1238992687760182629,2.242018705001101,1714,0.0061038320000079
gap,0.013,3162284327200679192,2.4097637119702995,3098,0.0063573039997208
gap,0.013,8290152824001226171,2.4256492615677416,2601,0.0059568249998847
gap,0.013,6548328462233145505,2.4124235978815705,2886,0.0061610889997609
gap,0.013,3809797167114733743,2.309929606271908,2599,0.0058490720002737
gap,0.013,494141546561760877,2.411440358730033,2539,0.0055790289998185
gap,0.013,7318666358301891220,2.397755211452022,2489,0.0047835929999564
gap,0.013,3421910184065663213,2.3901835444848984,2438,0.0048170179998123
gap,0.013,3797580671816850668,2.3198585177306086,2252,0.0048393979996035
gap,0.013,4888707663002463086,2.415742069482804,2613,0.0060331760005283
gap,0.013,361682904190281052,2.3886868057306856,2276,0.0057595420003053
gap,0.013,170021875115726633,2.3667645836248994,2490,0.0061573519997182
gap,0.013,806883882614470302,2.3448084907140583,2191,0.0054728590002923
gap,0.013,4310697919964026308,2.358258021064102,2325,0.0054103299999042
gap,0.013,2533595439222816194,2.377191917970777,2644,0.0062694320004084
gap,0.013,7710142502956409704,2.283478762954473,2383,0.0059218820006208
gap,0.013,2167916155527202970,2.373606789158657,2569,0.0097382149997429
gap,0.013,3922145731336151500,2.333340631099418,1960,0.0063673949998701
gap,0.013,8229198999183336695,2.3436892819590867,2161,0.0055825649997132
gap,0.013,6242713821810383897,2.470262643415481,2589,0.0057784460004768
gap,0.013,3340556913536799884,2.364759969525039,2180,0.006360224000673
gap,0.013,2812958886110505348,2.3351726015098397,2641,0.0063537340001857
gap,0.013,3260464497346691199,2.4098318186588585,2521,0.0064218469997285
gap,0.013,2732971722048063153,2.3517555228900164,2556,0.0058358570004202
gap,0.013,2577304755230094768,2.402076880680397,2562,0.0054031489999033
gap,0.013,4539395628012176446,2.4190190574154258,2520,0.0059034699997937
gap,0.013,3102725637968617590,2.2857739904429764,1715,0.0048237689998131
gap,0.013,6897921575018020703,2.4143884570803493,2677,0.0062419099995167
gap,0.013,6458601836260351789,2.278791792690754,1807,0.0044816669997089
gap,0.013,9113220885065161939,2.436343129724264,2767,0.0070238759999483
gap,0.013,599430805689446516,2.285464451648295,1897,0.0054900650002309
gap,0.013,2046916071956654028,2.3988011688925326,2326,0.00633106999976
gap,0.013,4737655805242157289,2.3340385439805686,2529,0.005987462000121
gap,0.013,335875483691108122,2.420512655982748,2509,0.0057721299999684
gap,0.013,8973435260409484479,2.319418022176251,2454,0.0053736489999209
gap,0.013,500807165852991365,2.407535520847887,2743,0.0048259870000038
gap,0.013,2261472000615410524,2.3978179418481886,2794,0.0073037739994106
gap,0.013,1951864210652852334,2.2787370446603745,2111,0.0056194660000983
gap,0.013,4165482874360216052,2.3891269876621664,2119,0.0055936869994184
gap,0.013,8351040223186782184,2.33192316070199,2396,0.0059511460003705
gap,0.013,5479309137619607247,2.405652406392619,2705,0.0067759860003206
gap,0.013,870389757397231666,2.3768978440202773,2636,0.0061785339994457
gap,0.013,3687604016112201265,2.30389218009077,1888,0.0061533320003945
gap,0.013,1324431264762863614,2.434663294814527,2577,0.0054929600000832
gap,0.013,3779473789559140964,2.395288690691814,2923,0.0066838379998444
gap,0.013,6572394691444215650,2.3378156111575663,2726,0.0059672759998647
gap,0.013,1136922664574793769,2.430906866909936,2699,0.0072369740000794
gap,0.013,5296875614907301891,2.358585761161521,2817,0.0054871259999345
gap,0.013,5785820442875344503,2.276348943589255,2277,0.0046819039998808
gap,0.013,3755088908101628116,2.4125798374880105,2575,0.0067506830000638
gap,0.013,5482704531443208119,2.3852810740936548,2762,0.0061414379997586
gap,0.013,7323030812980212040,2.419408012414351,2857,0.006023224999808
gap,0.013,376662623559059098,2.4924674306530505,2836,0.0051549290001275
gap,0.013,703738551267616712,2.3926065403502434,2475,0.0057586009997976
gap,0.013,1921914392490603241,2.3571624821051955,2571,0.0054530939996766
gap,0.013,2785109997135059741,2.416846674634144,2398,0.0042169519992967
gap,0.013,818956125042949430,2.3737406951840967,2321,0.0054815620005683
gap,0.013,3840677289871875704,2.296132143586874,2245,0.0058927030004269
gap,0.013,5269564425617900938,2.353872746927664,2560,0.0056684940000195
gap,0.013,5663928573879412720,2.4095757564064115,2827,0.0055956490004973
gap,0.013,3786742859074416258,2.2939126477576792,2025,0.0049302050001642
gap,0.013,1281630374937947589,2.375741936033592,1963,0.0063408249998246
gap,0.013,2221562672790646064,2.3415890915784985,2373,0.0054106059997138
gap,0.013,1391485358082489491,2.346328603569418,2328,0.0053287720002117
gap,0.013,4549415740049615508,2.3557753041386604,2593,0.0077246939999895
gap,0.013,5522416314412897498,2.394053467549384,2887,0.0066201169993291
gap,0.013,5769057356036315675,2.384365864098072,2693,0.0061881539995738
gap,0.013,3418473597852062058,2.3663584487512708,2620,0.0067228520001663
gap,0.013,8936648384788753401,2.3549778887536377,2229,0.0061218990003908
gap,0.013,8591969386719567677,2.3418130995705724,2833,0.0060134149998702
gap,0.013,4484308625230016582,2.391395307611674,2553,0.0061914039997645
gap,0.013,1325182125940001568,2.2872667079791427,2431,0.0056665769998289
gap,0.013,4821970475920545628,2.385386412031949,2405,0.0061197109998829
gap,0.013,2765715489562027422,2.373753934865817,2332,0.004797585000233
gap,0.013,8577925777536627134,2.3752192344982177,2545,0.0060532410006999
gap,0.013,2961450193463478,2.420048290863633,2468,0.0052101119999861
gap,0.013,5220613800581181306,2.3280865903943777,2566,0.0054979269998511
gap,0.013,207230305636853268,2.37497385405004,2590,0.0060579279997909
gap,0.013,8044608172605453799,2.3845908876974136,2558,0.0057905690000552
gap,0.013,6678576548394722121,2.346717908745632,2651,0.0058450709993849
gap,0.013,8314629494995287331,2.3523176521994174,2355,0.0046506270000463
gap,0.013,7508963771291742857,2.4636831597890705,2776,0.0051088539994452
gap,0.013,5258029514347757990,2.369224291527644,2234,0.0056913839998742
gap,0.013,1236167329716753173,2.403399079106748,2533,0.0047396720001415
gap,0.013,8517023704912290557,2.423654168145731,2873,0.0057934380001825
gap,0.013,9106677476206587689,2.401280793827027,2839,0.0051269019995743
gap,0.013,8456030713467302631,2.2394983004778624,1897,0.0047862279998298
gap,0.013,8891786128288079572,2.376003613229841,2370,0.004695735999121
gap,0.013,4155548596897992576,2.329874330898747,2387,0.0053046450002511
gap,0.013,2764176742872028290,2.383992462418973,2587,0.0059989580004184
gap,0.013,6223592638119643494,2.3272611051797867,2086,0.0055383529997925
gap,0.013,504527402748769028,2.335958357201889,2514,0.0064280509996024
gap,0.013,312484547433402484,2.337607632158324,2358,0.0064938300001813
gap,0.013,4979868386599114758,2.4100336683914065,2911,0.0059662490002665
gap,0.013,7544277445148835071,2.35300585674122,2272,0.0053982619992893
gap,0.013,1903461457870928639,2.374145154375583,2738,0.0061015690007479
gap,0.013,6202271093241225802,2.3386309510096908,2476,0.0061497760007114
gap,0.013,5858737857012755509,2.3648667889647186,2475,0.0050146120001954
gap,0.013,5983314739792101880,2.406306138029322,2258,0.0060380480008461
gap,0.013,4992610380446290424,2.333207667572424,2595,0.0065970710002147
gap,0.013,1806060575163570561,2.3663911330513656,2399,0.0057407690001127
gap,0.013,6247280805675495631,2.2994263973087072,1899,0.0052520310000545
gap,0.013,2434951363680747516,2.3448812919668853,2376,0.0057984360000773
gap,0.013,8523769241092827555,2.3234973908402026,2399,0.0054358880006475
gap,0.013,3092435322067019274,2.356810898054391,2371,0.0052410839998628
gap,0.013,6845906122365983950,2.389551058178768,2562,0.0057737329998417
gap,0.013,8707346842067676013,2.3423845458310097,2630,0.0054503860001204
gap,0.013,6345062716504776102,2.3538203076459467,2418,0.0060020729997631
gap,0.013,1815396487220776356,2.294538752641529,1952,0.0055583769999429
gap,0.013,7147471618407840777,2.424593419302255,2632,0.0059280269997543
gap,0.013,9021601815434797815,2.386299231089652,2452,0.0061002660004305
gap,0.013,6474512174810798449,2.4057559915818274,3258,0.0063946499994926
gap,0.013,2570825735318143016,2.322594283381477,1993,0.0057771840001805
gap,0.013,3631038918244978545,2.380195608828217,2445,0.0059659130001818
gap,0.013,8601353651697290456,2.4106932275462896,2944,0.0065006459999494
gap,0.013,1519105441020798654,2.3866060683503747,2796,0.0058467290000407
gap,0.013,4636217924133565516,2.3742186464369297,2431,0.0059511420004128
gap,0.013,6181735364842292376,2.3635744724888355,2396,0.0059732090003308
gap,0.013,7788470685469540946,2.359587565762922,2649,0.0054725939999116
gap,0.013,171991950032938998,2.3392069139517844,2475,0.0056138619993362
gap,0.013,2570691670435946362,2.4138717118185014,3299,0.0058578010002747
gap,0.013,9201487348494401217,2.3930192454718053,2689,0.0066880439999295
gap,0.013,5732379637137843978,2.4085445886012167,2312,0.0056450789998052
gap,0.013,6719795113879171049,2.375849755015224,2482,0.0058925379998981
gap,0.013,8619448930282051180,2.3154086775612086,2294,0.0056255199997394
gap,0.013,4936289608732255951,2.236605776241049,2066,0.0055909370003064
gap,0.013,5945725552163718509,2.3823734840843827,2440,0.0059949630003757
gap,0.013,2403539642255136090,2.324423482408747,1862,0.0075459939998836
gap,0.013,5650057051545214073,2.397536924108863,2374,0.0059550319992922
gap,0.013,1248834847547428009,2.3299847724847496,2401,0.0057581399996706
gap,0.013,2299649092248698616,2.339916035765782,2129,0.0053476500006581
gap,0.013,243276779802517275,2.4026213795877998,2552,0.005247648000477
gap,0.013,7827326502631125069,2.495248638559133,2758,0.0048682910000934
gap,0.013,9124825496572306268,2.4165269874501973,2702,0.0057256919999417
gap,0.013,5566713893473020748,2.370289852609858,2612,0.0054989340005704
gap,0.013,6065541949585894809,2.3393170901108533,2341,0.0059547109995037
gap,0.013,7268363030117120808,2.364784449338913,2564,0.0066940880005859
gap,0.013,3911559660427414287,2.370695339050144,2234,0.0050895849999506
gap,0.013,2327719927588943545,2.4174551223404706,2599,0.0056267859999934
gap,0.013,3116776682774793039,2.371389285894111,2477,0.0057257509997725
gap,0.013,2848997747556382695,2.3676769889425486,2603,0.0065042209998864
gap,0.013,5218025264745214399,2.356903983047232,2261,0.0079872409996823
gap,0.013,5559544119412230574,2.3869644622318447,2659,0.005933645999903
gap,0.013,8745820484594722578,2.325558993499726,2357,0.0067974900002809
gap,0.013,6079501594499903961,2.4360826516058296,2419,0.0063350910004373
gap,0.013,904056438275795340,2.499057997250929,2747,0.0064169100005528
gap,0.013,6477372739305398816,2.387239921139553,2354,0.0062749049993726
gap,0.013,8244309374437441204,2.375821510562673,2931,0.007073305000631
gap,0.013,6883877704079176319,2.361916748341173,2467,0.0063907759995345
gap,0.013,7592658078820202575,2.311730999033898,2626,0.0056898369994087
gap,0.013,8552763023858643362,2.3286795536987484,2384,0.0068353420001585
gap,0.013,6749676952403009478,2.328899713931605,3242,0.0064720020000095
gap,0.013,6210734998428339139,2.3957331953570247,2622,0.0067199670002082
gap,0.013,2947761952943175457,2.3527513588778675,2282,0.0059404009998615
gap,0.013,3967852036955216213,2.3125855296384543,2233,0.0060502409996843
gap,0.013,5941379148895333911,2.3542816985864192,2685,0.0073073089997706
gap,0.013,2383099490148698055,2.4527726334054023,3034,0.005810293999275
gap,0.013,5955782423716350682,2.394144647521898,2647,0.006131514000117
gap,0.013,922577807843711929,2.354311606613919,2100,0.0053359469993665
gap,0.013,7425769333337320708,2.3859192978125066,2326,0.0048668489998817
gap,0.013,8276297620774625901,2.2791544101201,2478,0.0038896429996384
gap,0.013,5572931789024935970,2.3724442226812243,2566,0.0047380239993799
gap,0.013,6648820126144322679,2.3170543492306024,2102,0.0054810510000606
gap,0.013,6499469515861043386,2.331076399423182,2009,0.0064641600001777
gap,0.013,527225686885845799,2.3851498221047223,2879,0.0056168510000134
gap,0.013,6003461841221350476,2.368826808175072,2741,0.0059996239997417
gap,0.013,7156576658344167479,2.406467965338379,2188,0.0056491110008209
gap,0.013,2260049454002251843,2.256204661680385,2085,0.0055071160004445
gap,0.013,3618285732297921446,2.383871681289748,2685,0.0063026010002431
gap,0.013,991299529070542147,2.41433056932874,2644,0.0065180529991266
gap,0.013,2090594233691895680,2.434578836197033,2991,0.007150692000323
gap,0.013,8486548139407163710,2.315060580847785,2278,0.0063342889998239
gap,0.013,4956561108793266013,2.342679610243067,2187,0.0060246630000619
gap,0.013,5354710065094681184,2.37117867032066,2145,0.0048988129992721
gap,0.013,6109547732115927065,2.433718664571643,2381,0.0056400470002699
gap,0.013,5399787497709270124,2.33462736569345,2272,0.0058242089999112
gap,0.013,716287432518702418,2.3783562041353434,2546,0.0062632369999846
gap,0.013,7508228602930249593,2.383994961157441,3109,0.0058132229996772
gap,0.013,5183416097032171044,2.299748401157558,2162,0.0048739389994807
gap,0.013,4282400758162670922,2.332687020301819,2241,0.0061264309997568
gap,0.013,8653573608739016997,2.422400991199538,2959,0.0062422950004474
gap,0.013,2236099599289072733,2.377727161860093,2293,0.0059790639998027
gap,0.013,5497733537263567884,2.3801703015342355,2469,0.0071260949998759
gap,0.013,2137350628643517875,2.3593487681355327,2806,0.0067168369996579
gap,0.013,1722344841085950165,2.495390301803127,2783,0.007059659999868
gap,0.013,5213076537072144258,2.4555399771779776,2758,0.0063416659995709
gap,0.013,2408048976160738406,2.414886334678158,2699,0.0059075810004287
gap,0.013,1676259801638677731,2.359157897066325,2150,0.005699831000129
gap,0.013,7827569665145373844,2.435336841270328,2171,0.0049130529996546
gap,0.013,4068041217018633889,2.3839365071617067,2307,0.0055602269994778
gap,0.013,1380144991746968135,2.2945436853915453,2635,0.0064095789994098
gap,0.013,7464624435148706423,2.216445925878361,2192,0.0061193109995656
gap,0.013,185609129094207644,2.4018227031920105,2799,0.0059384220003266
gap,0.013,3267270545949074557,2.39736888743937,2682,0.0062481499999194
gap,0.013,1089696937999970518,2.420419186120853,2908,0.0061215239993543
gap,0.013,8594564826650859542,2.3826491525396705,2478,0.0055940319998626
gap,0.013,4876969710856504092,2.283494121162221,1922,0.0061532910003734
gap,0.013,601045806317780255,2.366378834703937,2653,0.0057186249996448
gap,0.013,6144760919419783892,2.3371996814385056,2757,0.004468801999792
gap,0.013,8524633055107270675,2.409210251411423,2340,0.0048646810000718
gap,0.013,7223654509740757974,2.354342551669106,2815,0.0053892120004093
gap,0.013,1372980833792086610,2.3803400206379592,2447,0.005200784000408
gap,0.013,4960049788152649210,2.480179003439844,2147,0.0047987059997467
gap,0.013,4335272914957381819,2.4095068480819464,2377,0.0048501339997528
gap,0.013,7128120041849764157,2.4078299591783434,2192,0.0046667520000482
gap,0.013,1649801518935533078,2.463781317928806,2778,0.0053258520001691
gap,0.013,7753128634225672819,2.3783524979371578,2550,0.0055192090003401
gap,0.013,2364769403861135829,2.365034008165821,2596,0.0055425139998988
gap,0.013,3846426684641420460,2.3765867564361542,2071,0.0045864350004194
gap,0.013,7328633383882650928,2.3780454045627266,2595,0.0040899910000007
gap,0.013,2591665856604887329,2.3210327601991594,2197,0.0052514649996737
gap,0.013,1639027755897118844,2.3802289792802185,2855,0.0052407940002012
gap,0.013,7330383156743411843,2.3678242980968207,2099,0.005867620000572
gap,0.013,8038569905854702736,2.3745330886449665,2340,0.0056659460005903
gap,0.013,7687197312501981555,2.405985228717327,2211,0.0042806390001715
gap,0.013,8528086518420387342,2.357252122135833,2173,0.0052180189995851
gap,0.013,5638667842860157700,2.3728514744434506,2604,0.0053553719999399
gap,0.013,8199788868804957017,2.428673201240599,2098,0.0057824109999273
gap,0.013,9171699478278034426,2.357590512838214,2453,0.0063284359994213
gap,0.013,5397124327485217939,2.3851476435083896,2672,0.0058733639998536
gap,0.013,8786587126602148879,2.386878444580361,2932,0.005311451000125
gap,0.013,7715074714339547207,2.2582055393140763,2141,0.0056657410004845
sat,0.019,6875923042228749955,2.66344114812091,2742,0.0062628680007037
sat,0.019,8359421142939044866,2.653818626422435,2095,0.0053239389999362
sat,0.019,5331995579858767524,2.631823413306847,2125,0.005029910000303
sat,0.019,5447091263363105242,2.6517150790896267,2560,0.0061938119997648
sat,0.019,7179165768991797931,2.5743165591266006,2441,0.0060469809995993
sat,0.019,9054961958223314272,2.6482114237733185,2384,0.005543229000068
sat,0.019,6509297694851213720,2.698109294520691,2621,0.0058348000002297
sat,0.019,1098213656124440441,2.755007767817005,2263,0.0055479620004916
sat,0.019,3853626364341412594,2.611511172261089,2027,0.0057673790006447
sat,0.019,3916867822491633409,2.629079689271748,2542,0.0062351850001505
sat,0.019,3168598046664006593,2.616300271591172,2162,0.0063981449993661
sat,0.019,8661357371469887162,2.6217389246448874,2221,0.0056997210003828
sat,0.019,6284257044202187805,2.6294685816392303,2471,0.0063004829999044
sat,0.019,4548474823412433972,2.6701764392200857,2107,0.0053754909995404
sat,0.019,8129222805429085000,2.547372830333188,2479,0.0053558420004264
sat,0.019,903583357003732680,2.6597748894710094,2873,0.0055543759999636
sat,0.019,8156088078094630754,2.584261843934655,2622,0.0058934939997925
sat,0.019,7286308558374149311,2.5699173975735903,2121,0.0053529580000031
sat,0.019,8395552669737457516,2.6062586514744908,2083,0.0055265439996219
sat,0.019,92827872491881459,2.658032000763342,2388,0.0068122909997327
sat,0.019,4083715560465299071,2.609503920888528,2919,0.0051234560005468
sat,0.019,826435239767338264,2.650362803367898,3053,0.0061206910004329
sat,0.019,6220283556861622309,2.672246910398826,2139,0.0049142989992105
sat,0.019,981130866150525939,2.528273575240746,2401,0.004917765000755
sat,0.019,1392933128913676345,2.558291177963838,2571,0.0059900650003328
sat,0.019,2062306853123455111,2.684845079900697,3061,0.005306257000484
sat,0.019,3195235260363953172,2.6643207855522637,2313,0.00488841600054
sat,0.019,8743460547260350656,2.666690432233736,2639,0.0047860269996817
sat,0.019,8108609887361147008,2.61090063280426,2370,0.0048585350004941
sat,0.019,5443920349659796038,2.600122178904712,2087,0.0041858650001813
sat,0.019,9133556305767663631,2.67239830060862,2110,0.0044179060005262
sat,0.019,4812275636922829997,2.7081919403281063,3068,0.005663707000167
sat,0.019,7395516889989859151,2.646122107747942,2405,0.006855266000457
sat,0.019,5587717466248005428,2.609514518175274,2393,0.0060779469995395
sat,0.019,7166493460859087406,2.726904273731634,3046,0.0066678020002655
sat,0.019,199802951193715453,2.828481321921572,1920,0.0053701280003224
sat,0.019,1933376580743663529,2.5669686070177704,2426,0.0049018270001397
sat,0.019,7206648133502743184,2.696463698055595,2844,0.0058098670006074
sat,0.019,6111890241132883896,2.757812061347068,2715,0.0054149759998836
sat,0.019,2289106715348283604,2.642108744010329,2965,0.0076747579996663
sat,0.019,2235954192034313694,2.5869799912907183,2469,0.0051391389997661
sat,0.019,4265309556977041088,2.61995559418574,2416,0.0057300409998788
sat,0.019,3092775073117836617,2.725016894750297,2161,0.0059724029997596
sat,0.019,5476082187762384514,2.7357570354361087,2352,0.0057591860004322
sat,0.019,3796744558581071782,2.7208878467790782,2772,0.0058803279998755
sat,0.019,70362141063026355,2.795753209386021,2545,0.0074992029994973
sat,0.019,4574108510885191141,2.6005392947699875,2511,0.0065095640002255
sat,0.019,4663737359835776431,2.5680029042996466,2045,0.0059786869996969
sat,0.019,3767122257707129894,2.535850201966241,2442,0.0068718849997821
sat,0.019,2144845575849734,2.522322027478367,2233,0.0048905840003499
sat,0.019,6236368663359397914,2.621541155269369,2730,0.006553299999723
sat,0.019,8080898340709041492,2.663092115195468,1971,0.0081209669997406
sat,0.019,6873214674816579857,2.538901892025024,2633,0.0054751509997004
sat,0.019,3794077366444963699,2.7099571006838232,2673,0.0053641889999198
sat,0.019,6683252448238287843,2.604570929193869,2460,0.0061296999992919
sat,0.019,7252021231936494216,2.7116433144547045,2668,0.0057807840003079
sat,0.019,5680479556301326179,2.5860305798705667,2409,0.0064815169998837
sat,0.019,3471049151351549011,2.608604228589684,2572,0.0050815320000765
sat,0.019,3783233280278611173,2.659659751458093,2490,0.0056125239998436
sat,0.019,5293187485312279482,2.6962178172543645,2948,0.0062482390003424
sat,0.019,8704117020613844751,2.6512065255083144,2414,0.0056074769991028
sat,0.019,2252044327055091927,2.598504599183798,2404,0.0061202910001156
sat,0.019,3313159674707499157,2.6583726319950074,2447,0.0049020020005627
sat,0.019,4127462875938794117,2.732611282961443,2970,0.0073059409996858
sat,0.019,6632430812719018602,2.592179223429412,2399,0.0070916570002736
sat,0.019,7408079956313364835,2.5271146511659026,2605,0.0065388829998482
sat,0.019,8822467566503270267,2.68900428339839,2288,0.0064095779998751
sat,0.019,3635815987269750265,2.6122739207930863,2564,0.0065385970001443
sat,0.019,4032081283217734350,2.5135494319256395,2403,0.0064631080003891
sat,0.019,1907927097251853670,2.6849519240204245,2313,0.0054323220001606
sat,0.019,1069627530707114960,2.498492909828201,2322,0.006024016000083
sat,0.019,9113979683853698760,2.792507788864896,2482,0.0068050949994358
sat,0.019,228379325609270829,2.6170366969890893,2249,0.0049981120000666
sat,0.019,8727303867569683737,2.638795113423839,2662,0.0056511169996156
sat,0.019,1214240513931523798,2.634669143240899,2403,0.006374665000294
sat,0.019,8339695595475537844,2.6817754502408206,2405,0.0060898189994986
sat,0.019,4088313514829125901,2.6488245967775583,2701,0.006187607999891
sat,0.019,814743908225990336,2.7110422514379025,2222,0.0057287549998363
sat,0.019,8132806348119638956,2.633468209998682,2470,0.0061859900006311
sat,0.019,1416128288571365377,2.6821913372259587,2095,0.0059531690003495
sat,0.019,8958581459614414005,2.6200858841184527,2564,0.0057789350003076
sat,0.019,463628049908316583,2.6565894468221813,2030,0.0061355289999482
sat,0.019,7662265363166804750,2.543787327129394,2742,0.0066745779995471
sat,0.019,5294246518765092008,2.677153018536046,2918,0.0060467499997685
sat,0.019,1220215660513185472,2.6865120795555413,2834,0.005988120999973
sat,0.019,1224395130686199179,2.734200052917004,2628,0.0053939839999657
sat,0.019,5225132312818871051,2.743057100335136,2551,0.0048683559998607
sat,0.019,6559708435233403889,2.790672171395272,2871,0.0052242380006646
sat,0.019,1644795603423823047,2.626206444576382,2841,0.0054984819998935
sat,0.019,6557918260679357400,2.7436544310767204,2814,0.0056290789998456
sat,0.019,4015587368635897551,2.730976612539962,2575,0.005752263999966
sat,0.019,6099690061560904375,2.703904293011874,2653,0.0063529070002914
sat,0.019,7968624918726268672,2.7226640705484897,2587,0.0056465560001015
sat,0.019,3826764997874560520,2.5450103434268385,2241,0.0048096520004037
sat,0.019,3047078238781258819,2.6239547000732277,2070,0.006467240999882
sat,0.019,2729097511519183909,2.5995518702548,2307,0.0065323429998898
sat,0.019,8446486156500242740,2.585396091453731,2299,0.005829442000504
sat,0.019,8712031781976288671,2.590192940551788,2416,0.0057112940003207
sat,0.019,1072130024219366064,2.5204547371249646,2113,0.0048789369993755
sat,0.019,5127910852171645492,2.784229693002999,2425,0.0057186049998563
sat,0.019,4066314789986859326,2.5957885743118823,2318,0.0051255079997645
sat,0.019,6524897364852687295,2.592604830628261,2565,0.0051824199999828
sat,0.019,5416830618876538247,2.6171227213926613,2629,0.0057557150003049
sat,0.019,4640417856047589154,2.646933414041996,1683,0.0053517099995588
sat,0.019,4135003026428882574,2.7116904214490205,2076,0.0049879710004461
sat,0.019,5558936530356055799,2.5943866127636284,2755,0.0047008269993966
sat,0.019,34025681315480856,2.5268732286058366,2202,0.0048188860000664
sat,0.019,7469643353324085601,2.6879384270869195,2578,0.0054905699998926
sat,0.019,3319842645801977142,2.657275998266414,2127,0.0048212240008069
sat,0.019,1022970554594316578,2.668440540554002,2527,0.005250672999864
sat,0.019,5951243095683528113,2.628689876757562,2549,0.0051037560006079
sat,0.019,4017355111617874467,2.4799475974868983,2129,0.0058481449996179
sat,0.019,8212267515848640716,2.619393936591223,2398,0.0052432659995247
sat,0.019,6061989913060882974,2.6539999211672693,2352,0.0046462450000035
sat,0.019,5674151274388235274,2.608532861340791,1957,0.0048911800004134
sat,0.019,7034015746139723652,2.6287760401610285,2410,0.0061444469993148
sat,0.019,3628154601502165792,2.5417467108927667,1953,0.005383759000324
sat,0.019,374200511533399732,2.709750142646953,2564,0.0060092729991083
sat,0.019,5246153574265737426,2.6387350941076875,2452,0.0054292919994622
sat,0.019,605124753188822739,2.5513801376800984,1900,0.0043338639998182
sat,0.019,7790440246814095411,2.5560404483694583,2397,0.0052674130001832
sat,0.019,3311122273882127964,2.5464164244476706,2394,0.0057013740006368
sat,0.019,3184544782273148585,2.571703125257045,2162,0.0059146250005142
sat,0.019,7729525062165023777,2.5076255302410573,2536,0.0052272069997343
sat,0.019,6718857266812536759,2.4945064410567284,1849,0.0047685050003565
sat,0.019,3030599471808812258,2.5584734135773037,2123,0.0043333519997759
sat,0.019,2915501767180580889,2.6086552795022726,2166,0.0054496980001204
sat,0.019,986758360167117250,2.6544690614100546,2056,0.0059496819994819
sat,0.019,488055425478609218,2.712638890836388,2116,0.0059322110000721
sat,0.019,7001191249414768418,2.559368488844484,2567,0.0060603000001719
sat,0.019,4746447731959577290,2.525834789732471,2488,0.0056713980002314
sat,0.019,1903972466157489353,2.534544884227216,2137,0.0047761710002305
sat,0.019,2354213160302320680,2.54084740485996,2552,0.0058225510001648
sat,0.019,6092536233215301975,2.4953609076328576,2257,0.0059920379999311
sat,0.019,4342669608584293739,2.731861755019054,2891,0.0053137679997234
sat,0.019,395867139660273756,2.854451472638175,2852,0.0052414740002859
sat,0.019,4793154624433713719,2.640670985449105,1875,0.0061266200000318
sat,0.019,8389010529034212085,2.720851903781295,2559,0.0055743519997122
sat,0.019,3903585158578921122,2.554895461536944,2213,0.0051536920000216
sat,0.019,1268754207015830819,2.620538221206516,2491,0.0047440980006285
sat,0.019,8287615741660451447,2.647687543416396,2566,0.0042206630005239
sat,0.019,5491627956199695795,2.625352487200871,2434,0.005003012999623
sat,0.019,6874787504224366779,2.720441554207355,2253,0.0050189829998998
sat,0.019,5597134405028774084,2.6481704663019627,2763,0.0050069899998561
sat,0.019,745313310308467521,2.610069592949003,2392,0.0051224990002083
sat,0.019,8367746189727706818,2.744399387389421,2282,0.0048940990000119
sat,0.019,7850393466506804131,2.594606617931277,2927,0.0053863219991399
sat,0.019,7843391775400669737,2.6382678027730435,2060,0.0055882469996504
sat,0.019,6372502450276361255,2.586877510184422,2185,0.005954878999546
sat,0.019,4279786979401764893,2.5407367784064263,2533,0.0055595320000065
sat,0.019,4585936405309052563,2.601736474316567,2714,0.005699043000277
sat,0.019,4308262199139622108,2.73457820340991,2079,0.0076643390002573
sat,0.019,8313378153957071325,2.598621735814959,2390,0.0055570680005985
sat,0.019,3650396155826488768,2.6897620232775807,2602,0.0065471230000184
sat,0.019,2805565391582438499,2.7203299475368112,2605,0.0061104389997126
sat,0.019,2929544368761654791,2.701551450183615,2844,0.0065130760003739
sat,0.019,1131241626124784257,2.627324929460883,2319,0.0057264839997515
sat,0.019,7966193600661117609,2.6849739318713546,2533,0.0055682299998807
sat,0.019,3087006964514634331,2.711151250638068,1963,0.0053366960000857
sat,0.019,9022046635708188735,2.602113149827346,2473,0.0061796930003765
sat,0.019,2348403385607946792,2.486634445143864,2567,0.0056598040000608
sat,0.019,6577298187838355472,2.6823315678630024,2453,0.0061432580005202
sat,0.019,4780077159716133613,2.659420534968376,2480,0.0059383690004324
sat,0.019,3875956410765457901,2.6715768373105675,2323,0.0053750480001326
sat,0.019,7059422779482779444,2.6388052229303867,2606,0.0054056589997344
sat,0.019,4747950192451888636,2.41764619294554,2303,0.0051325419999557
sat,0.019,1164661013973475151,2.734852649737149,2703,0.0059997710004608
sat,0.019,4944260988786645270,2.6170558747835457,2420,0.0058361199999126
sat,0.019,1133777712784436469,2.671895407838747,2150,0.0056224869995276
sat,0.019,6603436242475495046,2.579606697661802,2944,0.0049480090001452
sat,0.019,5812104227088524098,2.740006453357637,2869,0.0058417330001248
sat,0.019,1413565991069202214,2.674199820728973,2533,0.0067903340004704
sat,0.019,3277042539851364358,2.6009340714663267,2656,0.0062408350004261
sat,0.019,8084167581861112718,2.595848908880725,2100,0.0048220889993899
sat,0.019,2305129054204007593,2.6482467651367188,2349,0.0048284680005963
sat,0.019,7727390764825256172,2.605384131893516,1989,0.0057178410006599
sat,0.019,319234810247859903,2.7346530423965305,2410,0.0054271880007945
sat,0.019,5708128691961387000,2.648478995775804,2831,0.0049859959999594
sat,0.019,4844515375706336047,2.791226578643545,2689,0.0044197719998919
sat,0.019,4062141156353934505,2.7072065002284944,2535,0.0050783560000127
sat,0.019,8419136847884731257,2.8219156588893384,2437,0.0043253689991615
sat,0.019,3208872992500927521,2.6473111941013485,2531,0.0055022960004862
sat,0.019,3749853294858967549,2.4865422795992345,2009,0.0051052509998044
sat,0.019,1369292554584353558,2.718148136045784,2285,0.0051832939998348
sat,0.019,5977970423138527006,2.5675763802137226,1811,0.0048968219998641
sat,0.019,8245468016894436770,2.628086038166657,2133,0.0053501459997278
sat,0.019,7274764843795324308,2.624407268827781,2272,0.0048948180001389
sat,0.019,377745262270155608,2.6928504640236497,2553,0.0050902540006063
sat,0.019,7062014682607360119,2.7506360169500117,2567,0.0055121300001701
sat,0.019,4017805440401604469,2.541015435243025,1869,0.0041913869999916
sat,0.019,8164176888723931701,2.6657624903600663,2440,0.0043110770002385
sat,0.019,3350624999226365945,2.822763184318319,2831,0.0052206000000296
sat,0.019,2986042357734916733,2.583798883249983,2622,0.0048330660001738
sat,0.019,4272752671396232622,2.598179978551343,1957,0.0039899869998407
sat,0.019,5298501250806695803,2.8131648604758084,2648,0.0043597260000751
sat,0.019,2553198122739948393,2.4625109231565148,2172,0.0043329899999662
sat,0.019,454292012951298559,2.589366180356592,2915,0.004369805999886
sat,0.019,1076476941319400853,2.676569395698607,2624,0.0042418030006956
sat,0.019,63644962277568568,2.5900883586145937,2527,0.0038558699998247
sat,0.019,9144597101819617587,2.588132476434112,2569,0.00602797800002
sat,0.019,2087323565558227163,2.6865165643394,2222,0.0044014129998686
sat,0.019,6603818489683509044,2.654490770539269,1963,0.005255181999928
sat,0.019,8007213145095582777,2.544087003916502,2318,0.004615842000021
sat,0.019,6158113248318440766,2.6145170936360955,2352,0.0048085130001709
sat,0.019,6845302649992997475,2.795840021688491,3206,0.0056928180001705
sat,0.019,2080362066313684232,2.5810469803400338,2289,0.0058641810001063
sat,0.019,6028595655213585078,2.558446202427149,1814,0.0053125900003578
sat,0.019,7885769292351753740,2.6658095358870924,2390,0.0050144200004069
sat,0.019,7779239395090252584,2.667893285863101,2402,0.0049495810008011
sat,0.019,2623347912650976608,2.665338626364246,2772,0.0056848710000849
sat,0.019,6401021660595826755,2.589114119997248,2292,0.0052592029996958
sat,0.019,6180916219678455097,2.613448509946465,1880,0.0046959979999883
sat,0.019,7910578451929427923,2.715825504856184,2774,0.0057697789998201
sat,0.019,1498735174028086903,2.5558960582129657,2457,0.005670438999914
sat,0.019,6905940345350132616,2.5546235707588494,2460,0.0052355719999468
sat,0.019,223682339863476560,2.632458130363375,2708,0.0058096250004382
sat,0.019,7921434543250385554,2.7490752718877047,2279,0.0047026189995449
sat,0.019,7651902584815503830,2.5616139164194465,2366,0.0053480130000025
sat,0.019,2662697352624096918,2.6601985490415245,2123,0.0054152739994606
sat,0.019,6202066322396728562,2.707643846049905,2287,0.0050718499996946
sat,0.019,3265641147336802975,2.6193403659854084,2644,0.0060001219999321
sat,0.019,3945094345689711986,2.831988458288833,2817,0.0062215099997047
sat,0.019,2618590508567675374,2.593328943476081,2042,0.0044866220005133
sat,0.019,4236222399976508610,2.6705358838662505,2761,0.0059127550002813
sat,0.019,718343950634698816,2.4812525550369173,2028,0.0050703990000329
sat,0.019,915064456201558354,2.6283932351507246,2216,0.0050842249993365
sat,0.019,9167460534744036538,2.526724607683718,1945,0.004419111000061
sat,0.019,7157390292608939032,2.590599147370085,2390,0.0053755250000904
sat,0.019,9196859799762385827,2.6490113395266235,2280,0.0051293830001668
sat,0.019,8265324346560131884,2.690914207370952,2113,0.0046431230002781
sat,0.019,5911465407115370232,2.705952567048371,2901,0.0055834630002209
sat,0.019,7476850752925324366,2.7258131140843034,2621,0.0045556260001831
sat,0.019,7334891436742896365,2.6099102676380426,2116,0.005538751000131
sat,0.019,2920722596553473882,2.683485647197813,2589,0.0054873879998922
sat,0.019,1609443405164168678,2.7411381371784955,2086,0.0046580259995607
sat,0.019,206895947336571564,2.6149417443666607,2392,0.0050258310002391
sat,0.019,3121005879790745691,2.529056564439088,1957,0.0055118049995144
sat,0.019,5414663057639558350,2.6154560276772827,2716,0.0048123899996426
sat,0.019,6115743335069370123,2.6322442649398,2323,0.0053065449992573
sat,0.019,2359468661310949239,2.616904587717727,1993,0.0047206009994624
sat,0.019,5257554236861045310,2.6486406684853137,2699,0.0063358329998663
sat,0.019,4900160293872053428,2.6213956854771823,2113,0.0053691049997723
sat,0.019,1109354857411305393,2.726911824196577,2926,0.0051551320002545
sat,0.019,1990664677601425930,2.506758906180039,2084,0.0053883439995843
sat,0.019,8608953935615468109,2.596893223933876,2956,0.0054666160003762
sat,0.019,6135872601531753177,2.663951985538006,2325,0.0047696999999971
sat,0.019,5616484337677854743,2.5708925910294056,2111,0.0048923000003924
sat,0.019,2286053500711280181,2.531196750001982,2471,0.0055998679999902
sat,0.019,3643275495745865421,2.554506468353793,2307,0.0045045739998386
sat,0.019,4442084261557184550,2.58362234570086,2762,0.0054062850003901
sat,0.019,4523536237627924431,2.577206732472405,2762,0.0052648569999291
sat,0.019,6443735154412285535,2.58750658412464,2299,0.0057280110004285
sat,0.019,2162781209703117146,2.6341051447670907,2352,0.0057338850001542
sat,0.019,8380582242695267057,2.69944542250596,2844,0.0062594930004706
sat,0.019,639707803770877347,2.5469850306399167,2957,0.0066057819994966
sat,0.019,1311943959429403605,2.61705465358682,2411,0.0053049070002089
sat,0.019,6243585432110378629,2.6153567468281835,2126,0.0052768699997614
sat,0.019,5936889551685561982,2.6269027122762054,1874,0.0050364079997962
sat,0.019,4688005994976759893,2.624943736707792,2393,0.0060566069996639
sat,0.019,8675550672448838657,2.6977311428636312,2760,0.0052445860001171
sat,0.019,8521708183241045692,2.6520279317628592,2077,0.0045748509992336
sat,0.019,3364793983061965,2.759115077322349,2661,0.0052838359997622
sat,0.019,1746030256915423386,2.6478084481786937,2338,0.0048373919998994
sat,0.019,2095377497168176140,2.538193407934159,2070,0.0055329619999611
sat,0.019,4914876172059234789,2.711866093799472,2254,0.0052118569992671
sat,0.019,5105974401389107556,2.65448248712346,2277,0.0046960489999037
sat,0.019,7430078874530615907,2.618058275897056,2770,0.0048881080001592
sat,0.019,3204934096983850282,2.602951122680679,2595,0.0054814040004202
sat,0.019,7162358064391810669,2.5967097152024508,2734,0.0056203340000138
sat,0.019,8259195106078650060,2.6718693987932056,2603,0.0054626660003123
sat,0.019,7392985368116506423,2.6514819331932813,2654,0.0055897680003909
sat,0.019,762350222277251082,2.619988919701427,2559,0.0058921539994116
sat,0.019,7595680063178282024,2.5880846297368407,2783,0.0062156470003174
sat,0.019,1725939866362396485,2.5535698398016398,2585,0.005044734999501
sat,0.019,6107902184543922223,2.54948320123367,2178,0.0041613819994381
sat,0.019,2687917436423783760,2.7585128666833043,2470,0.0055950449996089
sat,0.019,6243917654691839949,2.652223344426602,2585,0.0051681559998542
sat,0.019,2612448348550786553,2.5580522145610303,2291,0.0049434720003773
sat,0.019,919504793787716617,2.7023810911923647,2700,0.0048354890004702
sat,0.019,1185412309679763557,2.60540732787922,2484,0.0051454619997457
sat,0.019,5134564639538427414,2.617662210483104,2428,0.0053884039998592
sat,0.019,1917008879464589592,2.68853260204196,2200,0.0050186210000902
sat,0.019,1350942131878632608,2.5039204692002386,2246,0.0045713199997408
sat,0.019,996412434291603578,2.570105660241097,2764,0.0053369560000646
sat,0.019,2013383955934771531,2.624592243228108,1870,0.0050341340001978
sat,0.019,6542752556322516034,2.546179228229448,2085,0.0048322239999833
sat,0.019,2298953276879822885,2.7457845439203084,2332,0.0048815479995028
sat,0.019,348387220061919278,2.568926751613617,2709,0.0060747689994968
sat,0.019,3645766924269312970,2.75473573547788,2741,0.0054124850003063
sat,0.019,2726045216122524361,2.639733579242602,2413,0.0048568820002401
sat,0.019,8105281566704573003,2.6467764012049884,2953,0.0048413330005132
sat,0.019,4236684649007274750,2.4368520269636065,1916,0.0043232150001131
sat,0.019,6243184246954031443,2.6675805752165616,2703,0.0047783029995116
sat,0.019,6394015525279969878,2.6251246880274266,2227,0.0044416999999157
sat,0.019,1956643297361485411,2.6522277153562754,2586,0.0055951860003915
sat,0.019,394357090446158036,2.664093900937587,2479,0.006064334000257
sat,0.019,8808368968754774775,2.7235944848507643,2515,0.0055681150006421
sat,0.019,5735965920004408348,2.6696906737051904,2576,0.0058759949997693
sat,0.019,9161367125154384608,2.675907524768263,2459,0.0051867590000256
sat,0.019,7072821403697462514,2.6856296830810606,2111,0.0047057840001798
gap,0.019,6987378493719137912,2.463361974339932,2537,0.0047010359994601
gap,0.019,1302622463634614734,2.363890616223216,2202,0.004267682000318
gap,0.019,6217536450484307009,2.3573009027168155,2148,0.0049757959995986
gap,0.019,4882946498934277345,2.416676641907543,2580,0.0051303789996381
gap,0.019,1716453659699338999,2.464800719404593,2582,0.0051276300000608
gap,0.019,484351335694520471,2.381316027138382,2308,0.0050670330001594
gap,0.019,6706308167586069103,2.4812037979718298,2467,0.0051771400003417
gap,0.019,6740953072423092297,2.3425402496941388,2628,0.0049294709997411
gap,0.019,7241520370370406046,2.4100458659231663,2857,0.0054139819994816
gap,0.019,8785072499355887252,2.382491397904232,2459,0.004942631000631
gap,0.019,6997985305025391414,2.484112826641649,2926,0.0056066930001179
gap,0.019,233452129060344404,2.42653268459253,2481,0.0053725090001535
gap,0.019,2522744868955185365,2.459408263908699,2100,0.0045551160001195
gap,0.019,3335749980586049109,2.4062921670265496,2573,0.0052764799993383
gap,0.019,3102777522998678656,2.3073618363123387,1866,0.0051952969997728
gap,0.019,2051748987969035551,2.3270649551413958,2426,0.0048791350000101
gap,0.019,5759601415665297539,2.458933694520965,2672,0.0048159799998757
gap,0.019,4062625186604732793,2.3233493380248547,2356,0.0050992070000575
gap,0.019,1784488581496113433,2.418021600926295,2320,0.0050957720004589
gap,0.019,2539945692097487652,2.311478890478611,2428,0.0049245039999732
gap,0.019,7099721630816798020,2.4198095572646707,1703,0.0045119610003894
gap,0.019,5632401131228399203,2.441599376499653,2419,0.004918873999486
gap,0.019,4612325314239101119,2.3032802927773446,2687,0.0052430289997573
gap,0.019,2558557662230847686,2.4097301030997187,2081,0.0053181880002739
gap,0.019,4955412779072174545,2.4878397989086807,2335,0.0050705739995464
gap,0.019,184724077291027152,2.3390995615627617,1768,0.0045501029999286
gap,0.019,7422990903100845966,2.295507075730711,2596,0.0059191350001128
gap,0.019,3899176115736522761,2.4565431838855147,3045,0.0055458260003433
gap,0.019,3391834537595986235,2.2703124452382326,2104,0.0048965269998006
gap,0.019,4375711707893285068,2.377379376674071,2295,0.0049219490001632
gap,0.019,2208969231197244987,2.3791556467767805,2690,0.0092794269994556
gap,0.019,3765202575972406038,2.4172494327649474,2197,0.0054630960003123
gap,0.019,8445800253754705750,2.3016466277185827,1966,0.0046505199998136
gap,0.019,4089062603063766240,2.2744879089295864,2860,0.0056748560000414
gap,0.019,8041046387117382669,2.3811075079720467,2785,0.005299204000039
gap,0.019,2003420534820784259,2.432888510171324,2547,0.0049071729999923
gap,0.019,5035702812754131719,2.346935927402228,2555,0.0054575379999732
gap,0.019,6815924274009859697,2.427447944879532,2800,0.0054206730001169
gap,0.019,4299996873034423565,2.4373244722373784,2565,0.0048104910001711
gap,0.019,3190475291469148655,2.5195039592217654,2635,0.0051755980002781
gap,0.019,8118242627472856276,2.596939579118043,3164,0.0054288299998006
gap,0.019,300075515648308511,2.3024318835232407,2434,0.0062931800002843
gap,0.019,6996075969294655159,2.32999632274732,2147,0.0063602410000385
gap,0.019,7229070009313841124,2.455105783883482,2660,0.0066831079993789
gap,0.019,7644872725070811392,2.4545541165862232,2135,0.0045367540005827
gap,0.019,8934766442574219539,2.3027955889701843,2368,0.005386916000134
gap,0.019,3017232244091459333,2.4786324419546872,3025,0.0046540749999621
gap,0.019,2846772811207379704,2.333204782800749,2959,0.005720895000195
gap,0.019,2873601332061206571,2.4017878705635667,2387,0.0047021079999467
gap,0.019,2988306702472893336,2.360847315751016,2611,0.0053277320002962
gap,0.019,2410028191043027225,2.432493905769661,2791,0.0052943159998903
gap,0.019,3697659289703532377,2.371478443732485,2666,0.0052188979998391
gap,0.019,8948141218380814895,2.4259313598740846,2570,0.0053881180001553
gap,0.019,7951571496764534802,2.2931251062545925,1918,0.0047030890000314
gap,0.019,8116969992086829519,2.3443663707003,2412,0.0052897949999533
gap,0.019,6833121728306136449,2.316837189951912,2509,0.0051498530001481
gap,0.019,8967503379601017144,2.476132150972262,2772,0.0055755710000084
gap,0.019,9164001216654621110,2.4297339180484414,2473,0.0043944930002908
gap,0.019,6424823278281606302,2.358844345901161,2177,0.0041210600002159
gap,0.019,7100580088436947996,2.272300282260403,2630,0.0049391800002922
gap,0.019,3369847273794810234,2.5208991058170795,2718,0.0057207050003853
gap,0.019,2092312267223920385,2.388480036519468,2363,0.0051248959998702
gap,0.019,2540356559800867337,2.367249058792368,2132,0.0046004739997442
gap,0.019,7857739027963195295,2.419736837036908,2556,0.0057132189995172
gap,0.019,8281583221869010544,2.4416855594608933,2453,0.0055064620000848
gap,0.019,639341220576859155,2.3298327354714274,2553,0.005271261999951
gap,0.019,4278084429950145585,2.3561005832161754,2525,0.0046304400002554
gap,0.019,8234372805307448237,2.4565653651952744,2718,0.005920676999267
gap,0.019,7197551297084433488,2.302702067187056,2325,0.0061791669995727
gap,0.019,4394205792605958736,2.3535119495354597,2532,0.0062013509996177
gap,0.019,2432792755474185374,2.462737775640562,2640,0.005637604000185
gap,0.019,1874880483558841970,2.3783509600907564,2357,0.0050925169998663
gap,0.019,5343195807727494472,2.256401483202353,2097,0.0056090819998644
gap,0.019,8975084932126648351,2.414355405373499,3015,0.0057250970003224
gap,0.019,2370157396997593339,2.5284791123121977,2802,0.0052465999997366
gap,0.019,2071059474010916854,2.531859018839896,2761,0.0050826480000978
gap,0.019,2120440352129229014,2.4725669380277395,2605,0.0054009879995646
gap,0.019,5921510310084313487,2.47044983971864,2267,0.0040908959999796
gap,0.019,5200207830688409137,2.31483514723368,2642,0.0055291459993895
gap,0.019,1431083820194936809,2.4151258158963174,2392,0.0038724949999959
gap,0.019,7325922268167989545,2.402709487359971,2848,0.0056575240005258
gap,0.019,8389905350424060179,2.402226121397689,2443,0.0050145800005338
gap,0.019,88878596586997556,2.3941197155509144,2400,0.0050012350002361
gap,0.019,2717703121022416162,2.31406228011474,2122,0.0054705720003767
gap,0.019,3833360387511496233,2.444913988467306,2634,0.0049085640002886
gap,0.019,727678479973536875,2.40650421846658,2279,0.0056579150004836
gap,0.019,4399322345426231544,2.4068001431878656,2457,0.0056062820003717
gap,0.019,9196503228424184314,2.366672142874449,2220,0.0052839760001006
gap,0.019,1350721908659425406,2.4238497626502067,2580,0.0062097890004224
gap,0.019,757981217357180768,2.635131921153516,2938,0.0054336969997166
gap,0.019,1532469337948707384,2.5110618313774467,2768,0.0053115270002308
gap,0.019,5962420926012397098,2.376356550026685,2480,0.0053249080001478
gap,0.019,5222066163252496780,2.444986815331504,2742,0.0064256989999194
gap,0.019,2979750098285977229,2.391037878813222,2501,0.0068446509994828
gap,0.019,477992509951661055,2.458030422683805,2369,0.0047306859996751
gap,0.019,2004567796280436973,2.3573537573684007,2285,0.0045644399997399
gap,0.019,6786047825599603202,2.344831317430362,2276,0.0046236999996835
gap,0.019,2366692382732164828,2.400807115016505,2420,0.0048528850002185
gap,0.019,5252113011226959045,2.4481917291413997,2627,0.0043925099998887
gap,0.019,4543943782869839065,2.4692832939326763,3164,0.0050228259997311
gap,0.019,5160946928272987541,2.3376065427437425,2409,0.0050194469995403
gap,0.019,7426746406143454424,2.475929745240137,2506,0.0046422519999396
gap,0.019,3420679045738811994,2.263230725657195,1791,0.004582978000144
gap,0.019,5632023484295927152,2.4725445485673845,2743,0.0049302780007565
gap,0.019,1227513310696776347,2.39228012575768,2520,0.0060415640000428
gap,0.019,6961704115281025081,2.36079646483995,2668,0.0062178100006349
gap,0.019,1796257800622432890,2.352806029142812,2225,0.0056678509999983
gap,0.019,8611188284625045591,2.430363586870953,2326,0.0050369489999866
gap,0.019,4913539780181716779,2.3097370404284447,2583,0.0055469029994128
gap,0.019,3018969299524908487,2.229289432289079,2390,0.0059031959999629
gap,0.019,9142985583741479728,2.3143490829970688,2071,0.0050815000004149
gap,0.019,1200679726502536340,2.3619492570869625,2129,0.0055918059997566
gap,0.019,6621142022700027570,2.3819046895951037,2359,0.0054865219999555
gap,0.019,5115691651947017273,2.520069413119927,2550,0.0059092999999847
gap,0.019,5896435286842465755,2.4638476406689733,2505,0.0048030749994723
gap,0.019,2301705695117696907,2.609430507523939,3008,0.0054114029999254
gap,0.019,3325906199891132077,2.2460931041277945,2218,0.0056475549999959
gap,0.019,5785812850086405704,2.425255691166967,2686,0.0054082139995443
gap,0.019,3964781133807430249,2.3471787224989384,2419,0.0052431900003284
gap,0.019,3356142298495963092,2.378890997031704,2476,0.0054135809996296
gap,0.019,6583494743096831036,2.441120235482231,2324,0.0049561010000616
gap,0.019,5414753861716191603,2.409120707539841,2084,0.0058515070004432
gap,0.019,7103592197714097314,2.299563525011763,2190,0.0040814009998939
gap,0.019,1366442651472930646,2.329114943742752,2608,0.005209645000832
gap,0.019,1531941807556295664,2.341071636183188,2676,0.0050849310000558
gap,0.019,3888317208357980007,2.492098397808149,2554,0.0052334199999677
gap,0.019,1861045219125518984,2.471924933604896,2635,0.0052297339998403
gap,0.019,1149332819037753758,2.388353461865336,2552,0.0054555850001634
gap,0.019,5079725737634340963,2.448587168008089,2509,0.0047493940001004
gap,0.019,3656828026276732788,2.418710504192859,2412,0.0046443800001725
gap,0.019,475842751569566251,2.2597122548613697,2496,0.0055621660003453
gap,0.019,192489359834007172,2.3701002784073357,2814,0.005247154999779
gap,0.019,6155207904074199110,2.352260049199685,2280,0.0049305269994874
gap,0.019,6983658241835984751,2.360341245541349,2597,0.0047923029997036
gap,0.019,1786978945855300274,2.4303430130239576,2288,0.0046080899992375
gap,0.019,2646085717764478814,2.4106826847419143,2636,0.0042506970003159
gap,0.019,4508696302845614133,2.309408555738628,2446,0.0052964650003559
gap,0.019,1500723021299871378,2.168002658523619,2128,0.0046941649998188
gap,0.019,8588678311897809623,2.297940070508048,2192,0.0058607559994925
gap,0.019,6793372881428409921,2.311592794721946,2545,0.0056351050006924
gap,0.019,9105673775610801529,2.482341284397989,2884,0.0046616019999419
gap,0.019,1246130990896001108,2.383522997610271,2290,0.0048764060002213
gap,0.019,364778994640940402,2.3967702598311007,2213,0.0050049049996232
gap,0.019,5554211296123376348,2.474833694053814,2552,0.0048374370007877
gap,0.019,5684905088955865007,2.3980751510243863,2460,0.0043054289999417
gap,0.019,23602898707857024,2.2959041986614466,2201,0.0043332859995643
gap,0.019,8382997958009421778,2.414250884670764,2690,0.0047662090000812
gap,0.019,4324990228598147401,2.3642598185688257,2716,0.0046215060001486
gap,0.019,3390341015715939939,2.3635707083158195,2485,0.0044859009994979
gap,0.019,6371890657464725400,2.486609366955236,2764,0.0047922839994498
gap,0.019,2981629728257143088,2.439990481128916,2605,0.0047138500003711
gap,0.019,4634437313252361623,2.3840124025009573,2684,0.004149383999902
gap,0.019,1942456062240596019,2.3122037374414504,2168,0.0043780989999504
gap,0.019,119980338972840830,2.5147663298994303,2731,0.0041327230001115
gap,0.019,7951132514304465861,2.494519451633096,2417,0.0051758529998551
gap,0.019,6634361197414460852,2.2899374929256737,2172,0.0052393879996088
gap,0.019,5029531515943924799,2.3797643720172346,2117,0.0055873389992484
gap,0.019,2497000830770299569,2.3749362092930824,2100,0.0043483890003699
gap,0.019,2800388521885272074,2.366921874927357,2242,0.0045737140007986
gap,0.019,7186254707792633345,2.32764680380933,2323,0.0049298409994662
gap,0.019,6552569388844738852,2.5685915583744645,2809,0.0044590910001716
gap,0.019,3780944711225778148,2.494160612579435,2510,0.0043292449990985
gap,0.019,3930517811802873154,2.446737663820386,2839,0.0058222939996994
gap,0.019,432941942214119173,2.393006232334301,2583,0.0047760500001459
gap,0.019,6422464640575050542,2.514145050896332,3037,0.0046123269994495
gap,0.019,494200754824560218,2.41649860329926,2104,0.0037392750000435
gap,0.019,6369815369463687605,2.413795815082267,2115,0.0044238880000193
gap,0.019,7383175219459663345,2.462016130797565,2989,0.0061962480003785
gap,0.019,1790897038067809342,2.3865238095168024,1735,0.006335513000522
gap,0.019,1687095460822203350,2.415427115513012,2546,0.004939189999277
gap,0.019,9171159696017552001,2.424719122238457,2322,0.0048057540006993
gap,0.019,6034688298058304217,2.373883010353893,2888,0.0060446890001912
gap,0.019,2792639298512525444,2.3546496017370373,2319,0.0052475410002443
gap,0.019,2003595606198408966,2.462421527598053,2434,0.0044306379995759
gap,0.019,2947287450918806052,2.3289808763656765,2095,0.0050428769991412
gap,0.019,2731664754967035444,2.4750628042966127,2427,0.0051541550001275
gap,0.019,8158813864993673943,2.3565313674043864,2275,0.0048846030003915
gap,0.019,5150144349282545405,2.496786261210218,2616,0.0055313789998763
gap,0.019,2429680719456739330,2.267631153576076,2219,0.0055941549999261
gap,0.019,6098338910098615847,2.326503165066242,2345,0.0052940559999115
gap,0.019,8122234398107696325,2.341961825499311,2348,0.0048896110001805
gap,0.019,3061119730556633258,2.293371699284762,2109,0.0048899819994403
gap,0.019,6292781160124159597,2.3499558344483376,2362,0.005626101999951
gap,0.019,8416964959529263458,2.38196136103943,2479,0.0052002100001118
gap,0.019,2546049396881481187,2.2791215158067644,2542,0.0045573090001198
gap,0.019,7280539042729415014,2.4158524931408465,2585,0.0049724559994501
gap,0.019,2054886667275482241,2.342740941327065,2115,0.0046108650003588
gap,0.019,7836322974131082133,2.4421966082882136,2429,0.0057518319999871
gap,0.019,1110670564888198196,2.455948390066624,2692,0.0054169710001588
gap,0.019,6994043679775307767,2.301459535490721,2296,0.005015781000111
gap,0.019,8562927219283357818,2.355514003429562,2064,0.004878503999862
gap,0.019,4979608235518663767,2.4408730790019035,2781,0.0050511299996287
gap,0.019,1853132235479493367,2.384151721606031,2204,0.0043786339992948
gap,0.019,118835378380234073,2.361272482899949,2237,0.0045766980001644
gap,0.019,757227431519706049,2.3857552448753268,2192,0.0043987249991914
gap,0.019,6021151756710993219,2.357832088368013,2301,0.0044643190003625
gap,0.019,5273932007015708522,2.534623726271093,2565,0.0051560029996835
gap,0.019,1135141612004243497,2.3527328544296324,2125,0.0045185050003055
gap,0.019,4393769079617549167,2.4187769314739853,2272,0.0053663159997086
gap,0.019,7433559792632780265,2.3672218807041645,2590,0.0044628670002566
gap,0.019,1933473833941313765,2.5742767967749387,2848,0.0053459950004253
gap,0.019,8485930233173445738,2.442979224724695,2601,0.0053737919997729
gap,0.019,1462092096430872320,2.4920501951128244,2713,0.0048078730005727
gap,0.019,154802399764616646,2.390908458735794,2484,0.0047880780002742
gap,0.019,7975762782628427218,2.238452004268765,2367,0.0057393279994357
gap,0.019,3911373582064393455,2.3424878597725183,2652,0.0057460339994577
gap,0.019,8717200951175032382,2.3245481867343187,2219,0.0053142219994697
gap,0.019,2156279854635009722,2.384363406104967,2870,0.0061472089992093
gap,0.019,7204264739307486071,2.3769187531434,2587,0.0054379329994844
gap,0.019,1838885464328803417,2.375522431684658,2590,0.0062414109997916
gap,0.019,596266635165769199,2.4199933810159564,2357,0.0048599910005577
gap,0.019,3213841274343105153,2.2445439675357197,2480,0.0058863200001724
gap,0.019,2938889372079998364,2.4771305311005563,2470,0.0053000899997641
gap,0.019,7285210019523896858,2.505284295650199,2693,0.0053039360000184
gap,0.019,1706838303793443321,2.3691323162056506,2084,0.0057163679994118
gap,0.019,107509455678651326,2.3861047932878137,2014,0.0050250249996679
gap,0.019,6054628542991355053,2.468122116755694,2494,0.0050434529994163
gap,0.019,2009902973539479153,2.3676069444045424,1899,0.0046365830003196
gap,0.019,8202157888022347621,2.4467124396469444,3274,0.005919520000134
gap,0.019,3542964183511979128,2.2920328055042773,2303,0.0053578329998345
gap,0.019,1908905928047438049,2.48783851810731,2807,0.0054886150001038
gap,0.019,2801480159226780088,2.3981782631017268,2372,0.0054174469996723
gap,0.019,403590872583986476,2.474851477192715,2516,0.0051849319997927
gap,0.019,686074934432952146,2.2862166687846184,2196,0.0047633810008846
gap,0.019,4903668800213098918,2.544866882963106,2742,0.0054256049998002
gap,0.019,4854418821248194672,2.3740547674242407,2140,0.0047454079995077
gap,0.019,2435842994454613419,2.363558768294752,2555,0.0048856989997148
gap,0.019,8179659054573725686,2.318652924383059,2411,0.0051948569998785
gap,0.019,8615492331656219192,2.5106470906175677,3085,0.0054585490006502
gap,0.019,3715342390709045727,2.439580392558128,2555,0.0051068779994238
gap,0.019,3555178878262789889,2.346232902491465,2387,0.005372253999667
gap,0.019,5264065550081205821,2.3352837602142245,2609,0.0060658069996861
gap,0.019,6208620919087259719,2.282613492803648,2145,0.0050431979998393
gap,0.019,1883993696075848989,2.547960309777409,2979,0.005745002000367
gap,0.019,8464037672394168062,2.4105368233285844,2108,0.0047780020004211
gap,0.019,1745401647692998302,2.4212155130226165,2449,0.0063964359997044
gap,0.019,4661275253213550243,2.35513233859092,2794,0.0053325099997891
gap,0.019,3761893861303012641,2.440041958354413,2308,0.0059412079999674
gap,0.019,5208656474390311863,2.403859520331025,2230,0.0048168659996008
gap,0.019,1453388588628557217,2.327285589883104,2252,0.0051351410002098
gap,0.019,259563256419834363,2.34520553983748,2627,0.0052904160002071
gap,0.019,8540564960995088658,2.439770793542266,2738,0.0050371440001981
gap,0.019,6028512260611830265,2.4931217844132334,2654,0.0053286840002328
gap,0.019,3599556376790883527,2.317149580223486,1997,0.0049941590004891
gap,0.019,5837974487450382432,2.3541283342055976,1959,0.0041042150005523
gap,0.019,7049799737014189413,2.466905876295641,2343,0.0062824329997965
gap,0.019,2775080271808314852,2.299500883091241,2556,0.0051246249995529
gap,0.019,4905544394486545570,2.358209908707068,2287,0.0042282519998479
gap,0.019,4707708493075022130,2.3369046265725046,2153,0.0048305519994755
gap,0.019,4618984788724689973,2.4129161729943007,2107,0.0042520029992374
gap,0.019,1330249036704091944,2.360543360933661,2434,0.0046136090004438
gap,0.019,3838310735053227156,2.453426295658573,2752,0.0051960280006824
gap,0.019,6535071481319664908,2.442135689314455,2767,0.0049524059995746
gap,0.019,122151671072494620,2.3204905362799764,1804,0.0044238270002097
gap,0.019,5377029398106540291,2.4063155038747936,2582,0.0050616600001376
gap,0.019,5270235994496176561,2.3422700432129204,2221,0.0046835240000291
gap,0.019,8451411286841509715,2.367661804426461,2166,0.0047918529999151
gap,0.019,3960796892610529811,2.362518170848489,2343,0.0059936770003332
gap,0.019,2524688087934822116,2.3861614207271487,2265,0.0048423750004076
gap,0.019,8142030047235257230,2.376094901468605,2317,0.0037881280004512
gap,0.019,8607311174760406229,2.4343268319498748,2434,0.0062106349996611
gap,0.019,6263823760228019214,2.328245743876323,2194,0.0052630440004577
gap,0.019,430946911186107308,2.442259574076161,2585,0.0048519889996896
gap,0.019,528082956238922531,2.449329818133265,2983,0.0055183040003612
gap,0.019,7191912194873304100,2.366496085422113,2309,0.0050166020000688
gap,0.019,3215302013542756231,2.2422336963936687,1955,0.0042375060002086
gap,0.019,9210627310861951677,2.333306161221117,2361,0.0052153130000078
gap,0.019,7048780651728715116,2.396764982491732,3009,0.0050317959994572
gap,0.019,8436402235418400390,2.407369604567066,2392,0.0049576940000406
gap,0.019,7800183305778249267,2.294146850705147,2336,0.0049181390004378
gap,0.019,5226154971165819505,2.472145590931177,2617,0.0052446469999267
gap,0.019,8710843152741753561,2.4633636514190584,3090,0.0048075670001708
gap,0.019,8940093564426389853,2.396856551989913,2238,0.0039226809994943
gap,0.019,1335130021986801065,2.3467193166725338,2219,0.0041510810006002
gap,0.019,4508855984634197224,2.4779896098189056,2675,0.0050702979997367
gap,0.019,5005246602408977074,2.523620111169293,2688,0.0045273839996298
gap,0.019,3491977769033373786,2.410536083625629,2450,0.0052210510002623
gap,0.019,5919158154106107577,2.357588115613908,2262,0.0055291959997703
gap,0.019,5667426500522439629,2.2168513650540262,2226,0.006376354999702
gap,0.019,1930921581495226476,2.461027176817879,2407,0.0048835520001375
gap,0.019,3219453760518115797,2.3122067912481725,2602,0.0056310800000574
gap,0.019,5912460745328105631,2.426370835630223,2115,0.0051365389999773
gap,0.019,8409021127903563356,2.421030236175284,2601,0.0055147440007203
gap,0.019,1056891632831448723,2.4865232289303094,2622,0.0072920530001283
gap,0.019,9207217314235278759,2.4861569290515035,3230,0.0056577799996375
gap,0.019,7179509049430552593,2.4326184743549675,2207,0.0051882019997719
gap,0.019,644278000020407427,2.404167072614655,2317,0.0045389110000542
gap,0.019,9117285240440241412,2.327494891360402,2091,0.0072235289999298
gap,0.019,9052086964277203190,2.3581583513878286,2475,0.0053552740000668
gap,0.019,3480630753548571648,2.435895635280758,2726,0.0053562100001727
gap,0.019,3033318136062892021,2.413720727199689,3014,0.0063139109997791
gap,0.019,2619686025953313821,2.2823875034227967,2319,0.004957493000802
gap,0.019,7350539557407540916,2.4150596568360925,2832,0.0052256480003052
gap,0.019,6199200645435483136,2.300067839911208,2465,0.0045054110005366
gap,0.019,5259272500658857306,2.500616800505668,2948,0.0053908079999018
gap,0.019,7914856144827307581,2.3662600312381983,2673,0.0053227449998303
gap,0.019,8421315990504972108,2.325131295714528,2336,0.0051612260003821
gap,0.019,5716850663996994056,2.387335432460532,2259,0.0048827600003278
gap,0.019,8655446253203706635,2.3933191737160087,2025,0.0042257380000592
gap,0.019,5490550422984812157,2.252717358991504,2448,0.0051763940000455
sat,0.028,1008527892853717664,2.640786504605785,2631,0.0051648070002556
sat,0.028,8419872035627733842,2.5615384390112013,2561,0.004967808999936
sat,0.028,3632689632360225776,2.570870011113584,2476,0.0045417199999064
sat,0.028,1704340280500665006,2.478282715892419,2193,0.0042417419999765
sat,0.028,2727548858451829740,2.61714882706292,1808,0.0039370730000882
sat,0.028,7170005553955756592,2.5943630556575954,2219,0.0047740559994053
sat,0.028,7782741061774051830,2.598164651310072,2430,0.0057026980002774
sat,0.028,2727119046069146661,2.71172536467202,2187,0.0056473650001862
sat,0.028,2300722686291336341,2.662306583719328,2749,0.0058220990003974
sat,0.028,8739275082176832540,2.644516900414601,2424,0.0051923629998782
sat,0.028,4064596575989760737,2.70670444983989,2654,0.0055410750001101
sat,0.028,7591802861203126,2.8489881542045623,2784,0.0055314390001512
sat,0.028,809524361684365670,2.502267115050927,2392,0.005130884999744
sat,0.028,8033600746501306719,2.5641419934108853,2324,0.0050313840001763
sat,0.028,9172117935596487652,2.6561223324388266,2199,0.0054798720002509
sat,0.028,403636475760488900,2.6112053070683032,2099,0.005319889999555
sat,0.028,5320093668959421368,2.511528073111549,1885,0.0047776709998288
sat,0.028,8940663983881285712,2.445258563151583,1950,0.0040940740000223
sat,0.028,1773534657754162031,2.64145400095731,2234,0.0047592290002285
sat,0.028,7789673602908263702,2.5901381061412394,2868,0.005799453999316
sat,0.028,7348151561027909913,2.556994635378942,2485,0.0056154059993787
sat,0.028,7581257440271800261,2.3818049875553697,2259,0.0051483759998518
sat,0.028,9022797521966456070,2.660011339699849,2013,0.0052705759999298
sat,0.028,2042706666562093502,2.486416796920821,1990,0.0049376630004189
sat,0.028,1674661730544977975,2.6563211523462087,2227,0.0055061760003809
sat,0.028,2390024574881213655,2.776620891178027,2308,0.0053666160001739
sat,0.028,6685413455406928374,2.700571701861918,2684,0.0057227690003855
sat,0.028,7291924239280454691,2.489533962681889,2019,0.0055690159997539
sat,0.028,5950707613201882680,2.549992128275335,2060,0.0051582060004875
sat,0.028,2106299886885396065,2.6879460248164837,1987,0.0043494150004335
sat,0.028,7490918295121805331,2.557488933438435,2106,0.0050900189999083
sat,0.028,1926801168277746520,2.621168132405728,2825,0.0057583680008974
sat,0.028,2771562363239252789,2.76045851665549,2802,0.0057375100004719
sat,0.028,479619685781270562,2.6232681607361883,2735,0.0061514649996752
sat,0.028,5531300301478478351,2.642228986602277,2759,0.0061716310001429
sat,0.028,4949860368696001829,2.711809358326718,2832,0.0051247210003566
sat,0.028,1231550279483616468,2.647281128913164,2795,0.0058152480005446
sat,0.028,673474077628412850,2.742379411123693,2541,0.0055559719994562
sat,0.028,6744871962497152,2.607137069106102,1681,0.0050139730001319
sat,0.028,813612568182161903,2.621797346044332,2483,0.0058156430004601
sat,0.028,3126781176079757178,2.704556190641597,3102,0.0050642539999898
sat,0.028,6612610103537315686,2.7474351851269603,2067,0.0047155030006251
sat,0.028,8823673878159652560,2.9322897393722087,2181,0.0050533230005385
sat,0.028,4658466213196159140,2.571220009122044,2390,0.005120048000208
sat,0.028,973452985151749481,2.603833335917443,2302,0.0056221619997813
sat,0.028,9009152680681752419,2.6036108245607466,2239,0.0050412989994583
sat,0.028,7084693295046161361,2.664998999563977,2372,0.0049118639999505
sat,0.028,8781511592789112320,2.6957906899042428,2488,0.0048862060002647
sat,0.028,3033997735925676203,2.663909900002181,2001,0.0049047229995267
sat,0.028,6519383609870163705,2.736715288832784,2570,0.0053963150003255
sat,0.028,6279016505859682338,2.544096711324528,2443,0.0048455090000061
sat,0.028,548671457221362042,2.566814415389672,2521,0.0053956749998178
sat,0.028,5162808490408588745,2.6327055029105395,2560,0.0049477040001875
sat,0.028,239396538798866338,2.641377584077418,2594,0.0063674869998067
sat,0.028,11930448543127540,2.3452691449783742,1917,0.0046061579996603
sat,0.028,5216482423095474503,2.805585137568414,2265,0.0050815510003303
sat,0.028,7574041036541009687,2.554346735356376,2333,0.0047114469998632
sat,0.028,2996628702046453887,2.522461555665359,2922,0.0069099849997655
sat,0.028,1424901648117900432,2.698368680663407,2338,0.0049152100000355
sat,0.028,9092994569414519087,2.7021823935210705,2221,0.0048852840000108
sat,0.028,2353191045046189326,2.8936290403362364,2501,0.0050107030001527
sat,0.028,3740242099047726372,2.5161197851412,2159,0.0063585129992134
sat,0.028,7530223584745624573,2.8019026527181268,2469,0.0051369949997024
sat,0.028,3733264946575078571,2.6691401463467628,2805,0.0064197450001302
sat,0.028,1869217725939177309,2.648063082480803,2472,0.0048094499998114
sat,0.028,66940837558958472,2.625400564400479,2647,0.005696928999896
sat,0.028,3694064543126060741,2.721866438165307,2817,0.0059315989992683
sat,0.028,494304435517520234,2.578434071969241,2449,0.0053814579996469
sat,0.028,7520772715496575317,2.611224927706644,2273,0.0045561569995697
sat,0.028,8542617028526253785,2.7775886754971,2490,0.0049406820007789
sat,0.028,6774782754302689429,2.746605628402904,2053,0.004533473000265
sat,0.028,3192855145959780671,2.523913543438539,1935,0.0058866809995379
sat,0.028,720815036001179161,2.540873914491385,2846,0.0055696479994367
sat,0.028,915898765178346973,2.5041688370984048,2558,0.0056471990001227
sat,0.028,5740319899933834799,2.5330780257936567,2315,0.0055670179999651
sat,0.028,3929973978247201110,2.8658263287507,2746,0.0050507330006439
sat,0.028,4463141821255948032,2.703448329353705,2490,0.0052661039999293
sat,0.028,8427386554275895239,2.764919000212103,2383,0.0066036830003213
sat,0.028,3049276509983468658,2.7166161143686622,2671,0.0059544829991864
sat,0.028,5847365612622486818,2.5620092102326453,2633,0.0054328810001607
sat,0.028,5594829535417614019,2.4774391956161708,1827,0.0053162239992161
sat,0.028,6004808816318904597,2.526584086241201,2494,0.0050556209998831
sat,0.028,5438227133040107428,2.6412307135760784,2247,0.0057694130000527
sat,0.028,2891523467612033259,2.483806543517858,2397,0.005130122999617
sat,0.028,4731455578725976936,2.638584430096671,2147,0.0055368269995597
sat,0.028,1560280792572001159,2.610574696213007,2449,0.0053599799994117
sat,0.028,8290744261895410648,2.543197014601901,2710,0.0051416160004009
sat,0.028,6759382648382665553,2.650109411915764,2364,0.0050441490002413
sat,0.028,1901671909404820145,2.7033043436240405,2627,0.0053971219995219
sat,0.028,395172431732018308,2.403294007992372,2263,0.0050318650000917
sat,0.028,8067809956295239623,2.6122198663651943,2196,0.0050716659998215
sat,0.028,7241966749079380727,2.610373661853373,2440,0.0046302490000016
sat,0.028,5547339330191249499,2.66879200283438,1885,0.0061998179999136
sat,0.028,1684966745750614441,2.659541627159342,2419,0.0050864330005424
sat,0.028,6629974734284990190,2.8333689293358475,2379,0.0052869959999952
sat,0.028,5762254921011364024,2.6900077059399337,1963,0.0051612759998533
sat,0.028,8190716118135423384,2.662813067203388,2358,0.0046665390000271
sat,0.028,2672128664535129654,2.67740795831196,2445,0.00461990399981
sat,0.028,820923902405485987,2.6668754282873124,3152,0.0048671670001567
sat,0.028,7751174463638536322,2.735255314502865,2578,0.0051422120004644
sat,0.028,8418970546166149669,2.650755835464224,2329,0.0054408340001828
sat,0.028,189058190943708621,2.6438913450110704,2340,0.0058847680002145
sat,0.028,3679474679559274116,2.496986430604011,2871,0.0064573320005365
sat,0.028,688461260057407822,2.5846999986097217,2579,0.0048786039997139
sat,0.028,9062622893333682428,2.6161637583281845,2471,0.0050387159999445
sat,0.028,7124389755174347514,2.527846199227497,2147,0.0057254430003013
sat,0.028,8816877704986444577,2.705218352144584,3044,0.0051110199992763
sat,0.028,2225639709319003604,2.6735593737103045,2215,0.0054916290000619
sat,0.028,5792469599161221971,2.7710808345582336,3111,0.0059496110006875
sat,0.028,1814907673497197914,2.6486268006265163,2344,0.005262003000098
sat,0.028,8249791857965613975,2.8423637074884027,2290,0.0049673880002956
sat,0.028,8863163003792147214,2.597972071962431,2562,0.0062781569995422
sat,0.028,4057583571345445433,2.5472666088026017,2249,0.0127772819996607
sat,0.028,5700812347449135477,2.701286111492664,2475,0.0049431609995735
sat,0.028,1142851577652387016,2.7002404583618045,2739,0.0057839609999064
sat,0.028,5632101537776953309,2.721704196417704,2337,0.0053521939998972
sat,0.028,6511461337672741208,2.551895145792514,2524,0.0053685880002376
sat,0.028,3497691831569316256,2.5720421909354627,2191,0.0053837570003452
sat,0.028,8106927027887925266,2.8250264953821898,2818,0.0102582600002278
sat,0.028,18031825284757696,2.6956131167244166,2341,0.00631840799997
sat,0.028,6730701839000628375,2.6812571838963777,2127,0.0054611989999102
sat,0.028,1158118995086328352,2.745486730709672,2391,0.0053946840007483
sat,0.028,206104609167139324,2.6960080943536013,2593,0.0051802739999402
sat,0.028,6408537937689251597,2.6077184167224914,1962,0.0043408780002209
sat,0.028,2076194410884663489,2.531276146648452,2224,0.005690830000276
sat,0.028,6388140805596631064,2.6109619403723627,2597,0.0059311280001566
sat,0.028,3734151819514366766,2.700029268860817,2474,0.0049673029998302
sat,0.028,4666016608585774952,2.7854116139933467,2473,0.0041766750000533
sat,0.028,5250271493905894676,2.573326017940417,2494,0.0056025670000963
sat,0.028,6507923673857352319,2.768179436679929,2902,0.0063716129998283
sat,0.028,4777979725066987462,2.527058536419645,2096,0.0044157499996799
sat,0.028,6396361815099907215,2.658501748694107,1929,0.0039394920004269
sat,0.028,2066241772441975799,2.402380076935515,2346,0.0046005399999557
sat,0.028,4525662685472706834,2.648191372398287,1946,0.0080678140002419
sat,0.028,1872211294998820846,2.8117131635081023,2668,0.0077652310001212
sat,0.028,2199245575054369614,2.587044433457777,2471,0.0052299190001576
sat,0.028,3450258491656974317,2.666126240976155,2688,0.0069538970001303
sat,0.028,5248828633810263529,2.6926195211708546,2726,0.005824887000017
sat,0.028,6181759430566502926,2.6414718355517834,2481,0.004718172000139
sat,0.028,2858634859507993598,2.651925959158689,2473,0.0076549349996639
sat,0.028,7980608219297620497,2.7945302766747773,2323,0.0053295950001484
sat,0.028,5506429145051206785,2.695616235723719,2164,0.0056586470000183
sat,0.028,7243874909844379350,2.5116522379685198,2444,0.0048218729998552
sat,0.028,8356556493326849567,2.688681851606816,2499,0.0054260550004983
sat,0.028,1014030971357488008,2.754406450781971,2655,0.0052554330004568
sat,0.028,1056839432562513014,2.831036426359788,3029,0.0055153949997475
sat,0.028,6050250832668353805,2.552485901629552,2754,0.0054208029996516
sat,0.028,5478010761199467003,2.651807744987309,2333,0.0048495800001546
sat,0.028,5534011659738324917,2.4980391273275018,2008,0.0040383549994658
sat,0.028,3289064951811474050,2.633427033899352,2042,0.004588099999637
sat,0.028,3224358776935398974,2.5234524274710566,1897,0.0042830450001929
sat,0.028,3098795141875065874,2.3765487987548117,2288,0.0046495480000885
sat,0.028,3341886203487290908,2.613897404866293,2843,0.0050022210007227
sat,0.028,942252971950323004,2.442798979813233,2417,0.0056204440006695
sat,0.028,2026332408554770586,2.6399400962982327,2986,0.0045855870002924
sat,0.028,16109418165846105,2.582276651635766,2808,0.0050650550001591
sat,0.028,4416918138410205972,2.634011802729219,2600,0.0053598509994117
sat,0.028,4180571140939715919,2.65153935062699,2503,0.0054230260002441
sat,0.028,3076812866346022798,2.727664202451706,2181,0.0054964520004432
sat,0.028,33753459788579278,2.66093555581756,2430,0.0046817169995847
sat,0.028,4906910543082245477,2.629648313857615,2251,0.0052767500001209
sat,0.028,6505440080744357929,2.834811364300549,2843,0.0055777699999453
sat,0.028,2486303424349318751,2.6649369571823627,2291,0.005317666999872
sat,0.028,7390506282194242530,2.627842788118869,2939,0.00537894900026
sat,0.028,4080996192349479067,2.6578647184651345,2370,0.0053241370005707
sat,0.028,4346242028177604187,2.58693914860487,2040,0.0046414059997914
sat,0.028,3850209908676617941,2.6154815240297467,2439,0.0053895950004516
sat,0.028,4611573990335214329,2.4611481151077896,1918,0.0052529790000335
sat,0.028,8124493860991718906,2.524741480825469,1853,0.0043367060006858
sat,0.028,5774263348518113528,2.58029932808131,3009,0.0048002060002545
sat,0.028,7882560721265746808,2.7068524991627783,3198,0.0053206669999781
sat,0.028,7915430960343880656,2.673020243179053,2712,0.0057769949999055
sat,0.028,4255622603895819700,2.586984165944159,1845,0.0049893499999598
sat,0.028,5312121917244810366,2.5746208098717034,1859,0.0046222820001275
sat,0.028,172073909425697255,2.5646815579384565,2181,0.0049485800000184
sat,0.028,2545521047805711507,2.695947642903775,2269,0.0040930889999799
sat,0.028,1453116197947845147,2.6500167788472027,2608,0.0050693920002231
sat,0.028,3017017897984426079,2.572302994085476,2555,0.0047313920003944
sat,0.028,4674150639443844581,2.501719732536003,2188,0.004885285000455
sat,0.028,3615474178980351978,2.644460372393951,2353,0.0051738800002567
sat,0.028,63118290110430405,2.5346638134215027,2529,0.0056369539997831
sat,0.028,6811766199474618090,2.678042474901304,2566,0.0050281349995202
sat,0.028,5891770325394334243,2.6443310806062077,2068,0.0049716599996827
sat,0.028,648125998830875892,2.611921103205532,2949,0.0049471479997009
sat,0.028,5381279340570724236,2.6905729952268302,2559,0.0046704300002602
sat,0.028,6557217059437256991,2.568589241476729,2473,0.0054158000002644
sat,0.028,3494454866250524356,2.755346383433789,2991,0.0057683220002218
sat,0.028,1097332136728339433,2.5239988800603896,2440,0.0051511450001271
sat,0.028,3823099032497240677,2.583921677200124,2565,0.0047361979995912
sat,0.028,1539486141353117815,2.7128107668831944,2824,0.0046401689996855
sat,0.028,5721216742796614090,2.6649166352581237,2142,0.0047699699998702
sat,0.028,7646874307209815118,2.5638194801285863,2322,0.0045013039998593
sat,0.028,4977453756317139489,2.7107729837298398,3103,0.0055433679999623
sat,0.028,7743548399720492748,2.632320588454604,2533,0.0050984660001631
sat,0.028,1546609355195729845,2.642392598325386,2836,0.0064635670005372
sat,0.028,5690100641345060638,2.545196605147794,2598,0.0064602020001984
sat,0.028,2458458752296197346,2.6377996576484293,2324,0.0050433670003258
sat,0.028,8618580703688522578,2.670104599790648,2379,0.0051533840005504
sat,0.028,4988304012708270581,2.679281924385577,2629,0.0059861859999728
sat,0.028,2416463031715456996,2.4250454765278846,2169,0.0053528850003203
sat,0.028,9049097673671380875,2.619032035814598,2258,0.0057262939999418
sat,0.028,2089081023529515288,2.66478559281677,2968,0.0061819720003768
sat,0.028,4955571789013273529,2.6964835033286363,2387,0.0053700760008723
sat,0.028,6172162767848805836,2.672289347043261,2265,0.0078366200004893
sat,0.028,3902788848297061889,2.589797424385324,2634,0.005617359000098
sat,0.028,5921480585495647768,2.6125507324468344,2311,0.0055763020000085
sat,0.028,210167933423008930,2.46563924360089,2316,0.0050280599998586
sat,0.028,8592926509643271731,2.713375615654513,2204,0.0047746979998919
sat,0.028,6532363920425641397,2.6264768759720027,2404,0.0054843689995323
sat,0.028,4262079875515931677,2.6044385575223714,2190,0.0061953960002938
sat,0.028,1314602988571844162,2.69565969472751,2719,0.0066786409997803
sat,0.028,3484609825068136029,2.63765962398611,2079,0.0043706670003302
sat,0.028,9025057228522006121,2.528783255023882,2436,0.0057935249997171
sat,0.028,8012080358295001638,2.80443760054186,2295,0.0051281310006743
sat,0.028,835143558995068440,2.617140628863126,2186,0.0056748460001472
sat,0.028,15493748775406384,2.661100183846429,2351,0.0050714349999907
sat,0.028,4109173195167948784,2.568146637175232,2408,0.0055419660002371
sat,0.028,1119693362388333569,2.712545258458704,2756,0.0053904669994153
sat,0.028,2973772794800173777,2.527739129262045,2224,0.0053101759995115
sat,0.028,2732746978552718714,2.483579089399427,2229,0.0049390149997634
sat,0.028,7437068099798294838,2.8577205832116306,2763,0.0063700549999339
sat,0.028,2860818359616349030,2.579423583112657,2415,0.0055866619995867
sat,0.028,775636577892457455,2.725601426558569,2248,0.0062251159997686
sat,0.028,4964166440582104345,2.6451637209393084,2720,0.0053885540000919
sat,0.028,7831383037868365538,2.6236539494711906,2383,0.0050117399996452
sat,0.028,4345737672637933298,2.56685125362128,2645,0.005354788000659
sat,0.028,6100424173910688814,2.7768862801603973,2594,0.0047642269992138
sat,0.028,446642314960118112,2.6168155253399163,2471,0.004800040000191
sat,0.028,1059412624496767761,2.8243992880452424,2348,0.0050453150006433
sat,0.028,5173334151321186986,2.5097547760233283,2090,0.0044535070001074
sat,0.028,1519213721694051597,2.603570666862652,2495,0.0047550270001011
sat,0.028,1118232815834846606,2.568408832419664,2304,0.0058363500002087
sat,0.028,8567820204426270785,2.481244853232056,2361,0.0048824450004758
sat,0.028,7611048741532403949,2.8033010384533554,2692,0.004969661999894
sat,0.028,5429120437094656226,2.52303204825148,2696,0.0044957810005143
sat,0.028,7424654567033701252,2.675722842104733,2790,0.0045537030000559
sat,0.028,8948165698445844749,2.523337913909927,2313,0.0055859370004327
sat,0.028,3737962196409430751,2.3830318509135395,2358,0.0048541320002186
sat,0.028,9212865648813523634,2.605896385619417,2243,0.0045238140000947
sat,0.028,3399095178427289365,2.399452469078824,2198,0.0045114399999874
sat,0.028,5299687994633729371,2.533526715822518,2384,0.0050853110005846
sat,0.028,2074361703473507266,2.6067951519507915,2706,0.004719364000266
sat,0.028,6844509936705102458,2.6751918750815094,2263,0.0056345209995924
sat,0.028,4065900085606325400,2.5926212936174124,2292,0.0044649699993897
sat,0.028,6016318219268925877,2.485305836889893,2138,0.0042785239993463
sat,0.028,4240720030333688058,2.6699151003267616,2478,0.0047503350006081
sat,0.028,6678155399219588566,2.5492344505619258,2218,0.005929680999543
sat,0.028,1827579183739554752,2.55077820760198,2467,0.0048306769995178
sat,0.028,4804632839960918383,2.6235562947113067,2807,0.0047766799998498
sat,0.028,5134692582336984301,2.6036665306892246,2053,0.0040453510000588
sat,0.028,2992597121704963344,2.644123769365251,2671,0.0043437169997559
sat,0.028,1188421116352214042,2.8331904045771807,2175,0.0040052249996733
sat,0.028,1926210719295873345,2.6643230537883937,2504,0.0044521649997477
sat,0.028,6239879776987667419,2.585865108529106,2067,0.0047438559995498
sat,0.028,3406199373796811054,2.5001826942898333,2164,0.0057140150001941
sat,0.028,6822230733045112422,2.590648106765002,2302,0.0054414180003732
sat,0.028,1762468883300168356,2.663599696708843,1888,0.0044469780004874
sat,0.028,8089933497944160459,2.515452791936696,2496,0.0052756830000362
sat,0.028,5699004962695666611,2.5388348177075386,2296,0.0054133869998622
sat,0.028,2560271126566118629,2.717512387083844,2563,0.0050177089997305
sat,0.028,4033166737677041356,2.730437104590237,2427,0.0053848020006626
sat,0.028,6747408206236080600,2.474821282783523,2538,0.0050334130000919
sat,0.028,3154493584793624681,2.6939238293562084,2819,0.0050405390002197
sat,0.028,3125234606798640840,2.5737179964780807,2831,0.0059086240007673
sat,0.028,5343677754488929826,2.5918163335882127,2217,0.0049201470001207
sat,0.028,2085543880079392144,2.7158286466728896,2587,0.0051867989996026
sat,0.028,6487818138872440276,2.520184182561934,2334,0.0047477570005867
sat,0.028,4666516727513818359,2.7589844707399607,2560,0.0055633170004512
sat,0.028,4103378772576182079,2.7685464904643595,2524,0.0049632569998721
sat,0.028,8136189156972911576,2.480738655198365,2228,0.0053297199992812
sat,0.028,2558229153969238049,2.7064767703413963,2648,0.0047906069994496
sat,0.028,7882335177960181512,2.546731529291719,2165,0.0052540510005201
sat,0.028,3289683361244363092,2.573682554299012,2544,0.00532988499981
sat,0.028,4051388640315759083,2.611769643612206,2137,0.0050435330003892
sat,0.028,7537740955696209340,2.624288873746991,1517,0.004635041000256
sat,0.028,3073467163721985269,2.590260053286329,2744,0.0049026799997591
sat,0.028,4475845682251519094,2.823974402854219,3248,0.0058414570003151
sat,0.028,6599522517966596761,2.598111510509625,2502,0.0055245690000447
sat,0.028,705777114186700503,2.5552505932282656,2228,0.0051859380000678
sat,0.028,9197927996458652923,2.657942680409178,2172,0.0051305240003785
sat,0.028,9219857819994113701,2.6279146671295166,2546,0.0054613540005448
sat,0.028,4354129682992410649,2.768570796120912,2771,0.0054207629991651
sat,0.028,4402001821574638961,2.507863256148994,1977,0.0047851830004219
sat,0.028,1336111687477756760,2.526831272058189,1878,0.0050235219996466
sat,0.028,6486268729643208836,2.5363149896729738,2696,0.0056067129999064
sat,0.028,935618837468111639,2.613535625161603,2302,0.00481373599996
sat,0.028,2246772430342725230,2.5947284079156816,2372,0.0046028629994907
sat,0.028,7825969380868660415,2.725129547296092,2329,0.0059947740001007
sat,0.028,3157608850078651680,2.691144846379757,2663,0.0053849030000492
sat,0.028,5333947918168026029,2.649780060630292,2223,0.0057153370007654
sat,0.028,8105950581495261181,2.6480050808750093,2718,0.0052571209998859
sat,0.028,839549965308690444,2.5076824855059385,1823,0.0042643870001484
sat,0.028,7891216864621559377,2.690212832763791,3040,0.0059002609996241
sat,0.028,2134677659383114950,2.707783284829929,2768,0.0056420310002067
sat,0.028,2530072495448356908,2.5040594425518066,1619,0.0050366330005999
sat,0.028,623236006539955841,2.540762930875644,2180,0.0051837439996234
sat,0.028,4759409671376499358,2.472163792932406,2082,0.004398633999699
sat,0.028,2159450331405175142,2.577885920647532,2803,0.0050962929999514
sat,0.028,6870401762614607196,2.5283419182524085,2027,0.0056210499997177
sat,0.028,5729110829753314709,2.675277166534215,2586,0.0046335340002769
gap,0.028,5847561215766924070,2.3984109754674137,2489,0.0054908629999772
gap,0.028,1196805698675096406,2.4888193442020565,2759,0.0048373770005127
gap,0.028,966241034983099022,2.6404446163214743,3210,0.0049317640005028
gap,0.028,1006024277209513433,2.4831381239928305,2913,0.0057941610002671
gap,0.028,595998034647570520,2.557455061469227,2571,0.0048705420003898
gap,0.028,8188994841505081972,2.496970872860402,2656,0.0049088549994849
gap,0.028,2745625463577114102,2.441120487637818,2612,0.005274200999338
gap,0.028,8618069640461668993,2.393487579189241,2481,0.0065867319999597
gap,0.028,6355323161946718082,2.335177127737552,2449,0.0054688749996785
gap,0.028,2105686236121922311,2.208993617910892,1886,0.0050883360008811
gap,0.028,2824459595163259899,2.3732444951310754,2150,0.0061700630003542
gap,0.028,3762711012761376599,2.416456503793597,2308,0.0055184699995152
gap,0.028,7192039725064586065,2.367016054689884,2367,0.0061401279999699
gap,0.028,4759297254029231022,2.686648693168536,2668,0.0060777349999625
gap,0.028,5794013793468937277,2.492922811768949,2576,0.0059779789999083
gap,0.028,6368455506785588268,2.378710667602718,2272,0.0049793400003181
gap,0.028,4107965408834935873,2.420009426306933,2402,0.0051964240001325
gap,0.028,3210616903124830726,2.3717008787207305,2980,0.0054127160001371
gap,0.028,3595334576284850812,2.2948500039055943,1488,0.0050239929996678
gap,0.028,2105331772162408202,2.4295182882342488,2494,0.0053114729998924
gap,0.028,3027552213402061640,2.5742434095591307,2781,0.0049993760003417
gap,0.028,8907342349481594835,2.3985104085877538,2497,0.0052480370004559
gap,0.028,6627459853335435772,2.3887363693211228,2292,0.0054996069993649
gap,0.028,4029285424336043348,2.315858874004334,2448,0.005578289999903
gap,0.028,6025913102161476304,2.569840714801103,2434,0.006027358999745
gap,0.028,6984090800555706938,2.272665460826829,2423,0.0060819250002168
gap,0.028,3132513438444875479,2.702579371165484,2381,0.0061274139998204
gap,0.028,7496539340200861526,2.400831766892225,2464,0.0055943289999049
gap,0.028,2421934816522950425,2.561101534869522,2417,0.0053140810005061
gap,0.028,4934832894517828665,2.3147465034853667,2470,0.0055823769998823
gap,0.028,1017625623854162452,2.2276286964770406,2272,0.005785403000118
gap,0.028,4450719718736748035,2.4166206705849618,2244,0.0064506420003453
gap,0.028,7517213673814735128,2.4243143803905696,2562,0.0061551360004159
gap,0.028,5032473269836853986,2.454372327309102,2545,0.005926294999881
gap,0.028,7045646220492921283,2.376933573745191,2642,0.0060201770002095
gap,0.028,8807469419964254958,2.2913644744548947,2449,0.0056187809996117
gap,0.028,6146377840870892286,2.3504156535491347,2153,0.005266054000458
gap,0.028,6647353515163162261,2.3161083210725337,2736,0.0053113670001039
gap,0.028,2289911304324360349,2.38400593935512,2185,0.0049692649999997
gap,0.028,3555897087868582160,2.4584682579152286,2696,0.0063769359994694
gap,0.028,7017138183517481095,2.3501980998553336,2836,0.0065033209993998
gap,0.028,8861728879042559065,2.239827557932585,2144,0.0052789490000577
gap,0.028,8195182086254464795,2.637275980785489,3276,0.0064054840004246
gap,0.028,3558501033238076616,2.3618047919590026,2151,0.0059212380001554
gap,0.028,9191474527675424307,2.555641976883635,3015,0.0058435310002096
gap,0.028,2713216533593540773,2.453608097974211,2153,0.0052167800004099
gap,0.028,152550119515507188,2.4445167081430554,2762,0.0061235279999891
gap,0.028,7896422962045779642,2.37086690729484,2634,0.0051696379996428
gap,0.028,6749356558991150492,2.603740415303037,3064,0.0062854380003045
gap,0.028,5407303460819482614,2.22357645444572,2342,0.0072718159999567
gap,0.028,7760505268358322417,2.563382917782292,2479,0.0043369220002205
gap,0.028,4063727937301783721,2.304918136214837,2393,0.0056150909995267
gap,0.028,8292494699983811981,2.315871321596205,2256,0.0040422120000584
gap,0.028,8387521458264960633,2.491712556220591,2719,0.0045890470000813
gap,0.028,3820604366602636224,2.413413907401264,2169,0.0041972399994847
gap,0.028,2247578809508986871,2.546942106913775,2865,0.0052429090001169
gap,0.028,7999840372534361087,2.200896932044998,2469,0.004479903000174
gap,0.028,3442262499185265189,2.417411228409037,2344,0.0044092250000176
gap,0.028,5607504123068931968,2.402858245652169,2430,0.0055534719995193
gap,0.028,8804761357306624146,2.4064410298597068,2106,0.0049805979997472
gap,0.028,5677898679547571018,2.4781059802044183,2628,0.0057131739995384
gap,0.028,8227710647542177420,2.308494178811088,2140,0.0058874020005532
gap,0.028,4080417993900310153,2.550378966378048,2464,0.0064674420000301
gap,0.028,8352507106379220810,2.479342655744404,2489,0.0065881689997695
gap,0.028,3485135433224190561,2.318250729702413,2187,0.0065960369993263
gap,0.028,5266543006733026358,2.392185271019116,2659,0.0055829519997132
gap,0.028,4230603901328212465,2.5989232875872403,2205,0.0052266290003899
gap,0.028,5887342903876684509,2.358817552914843,2809,0.005647334999594
gap,0.028,3016112218135219540,2.3421911862678826,2598,0.0064568660000077
gap,0.028,1655092350863535546,2.2797650622669607,2343,0.0052342770004543
gap,0.028,2914121844678760995,2.497420987579972,2665,0.0053105460001461
gap,0.028,1722253174179723410,2.45687267719768,2847,0.0062760589999015
gap,0.028,7360925819143641098,2.578965744469315,2757,0.0063086840000323
gap,0.028,6210136521844900038,2.384349100291729,2502,0.005801636999422
gap,0.028,5012295818168475394,2.509183595422656,2841,0.0058691800004453
gap,0.028,1830378746037077061,2.4585430128499866,2448,0.0056416460001855
gap,0.028,7378948862148009233,2.482181461295113,2352,0.0059012479996454
gap,0.028,2447400327781651287,2.331096002133563,2336,0.0047611670006517
gap,0.028,4091562538642482615,2.279775104718283,2255,0.0046280310007205
gap,0.028,7713509760835257033,2.5340914262924343,2563,0.005865033000191
gap,0.028,3587958095139625963,2.4747571530751884,2678,0.0060618600000452
gap,0.028,2570349295096298757,2.543653248110786,2738,0.0057616370004325
gap,0.028,8284641263026889351,2.4492483446374536,2056,0.0049719649996404
gap,0.028,3734205293803357514,2.400151865091175,2736,0.0051150710005458
gap,0.028,229817626689538910,2.3741343521978706,2185,0.0056733789997451
gap,0.028,3102817131706722238,2.4017016398720443,1679,0.0047836610001468
gap,0.028,8473102110220270721,2.2774076922796667,2403,0.0059549039997364
gap,0.028,1793611991306686256,2.50068662292324,2350,0.0052548319999914
gap,0.028,2974134518629690360,2.422199956607073,2188,0.0048463560005984
gap,0.028,1681608709692928092,2.4906479178462178,2517,0.0082104180000897
gap,0.028,5124853628856428351,2.309405150357634,2216,0.0058235649994458
gap,0.028,4467005388177981940,2.27139409375377,1520,0.0049389249998057
gap,0.028,7012751731204379934,2.4459969992749397,2369,0.0052191380000294
gap,0.028,5470564207543087041,2.5499890171922743,2386,0.0056370789998254
gap,0.028,3951725035394995135,2.4608201670926064,2435,0.0053930659996694
gap,0.028,3906723826076338281,2.429754714947194,2322,0.0048190839997914
gap,0.028,7493646058346215497,2.5199322083499283,2629,0.0055187150001074
gap,0.028,2279447585648479265,2.4005595725029707,2639,0.005367748000026
gap,0.028,7611586504195269654,2.516857417533174,2931,0.0067153769996366
gap,0.028,7008128542018535398,2.4342302882578224,2261,0.0052311959998405
gap,0.028,7916717570820097510,2.5325963175855577,2557,0.0049830620000648
gap,0.028,7536304113680709462,2.465382529888302,2547,0.0054684099995938
gap,0.028,1553844118281908744,2.449661964783445,2587,0.0056759430008241
gap,0.028,8468767265504935827,2.4674598020501435,2940,0.0067201540005044
gap,0.028,65256120712152627,2.417381105711684,2736,0.0061110950000511
gap,0.028,8526488572418592680,2.385861358139664,2726,0.0059732669997174
gap,0.028,5590794190916053683,2.328919087536633,2491,0.0048806519998834
gap,0.028,8594978980904173463,2.13590171886608,2272,0.0043853050001416
gap,0.028,4083408327076242179,2.313607322983444,2389,0.0055387449992849
gap,0.028,6771772184992617547,2.549246075330302,2901,0.005735007000112
gap,0.028,900040431258089266,2.387513861292973,2903,0.0062848869993104
gap,0.028,2143834744205159044,2.2598757478408515,2027,0.0049773389991969
gap,0.028,8565581635697884905,2.428762440569699,1971,0.0045736940001006
gap,0.028,341284292898273468,2.2815201755147427,2476,0.0046425529999396
gap,0.028,7709361569141085216,2.4446635181084275,2459,0.0043073420001746
gap,0.028,8991795966983893340,2.531942240195349,2607,0.0049951099999816
gap,0.028,2484127431368226220,2.551617941819132,2571,0.0053301809994081
gap,0.028,6866339257335309531,2.4408837042283267,2922,0.0045804689998476
gap,0.028,3233053340260832250,2.4149770999792963,2559,0.0049550300000191
gap,0.028,6689552296072029845,2.441508616087958,2182,0.0049148589996548
gap,0.028,5043988762705589389,2.343651008792221,2315,0.0049654049998935
gap,0.028,1506934504966114881,2.3524073562584817,2636,0.0049088389996541
gap,0.028,4761654815581245078,2.402997200610116,2359,0.0044945890003873
gap,0.028,2411962968669020880,2.302225103136152,2160,0.0052552179995473
gap,0.028,2415730137357209813,2.475036800140515,2589,0.0043077930004074
gap,0.028,8283687008204153124,2.6002772822976112,2823,0.0050263370003449
gap,0.028,299219997171417545,2.5176982523407787,2870,0.0047863199997664
gap,0.028,3348979063218749217,2.399054100504145,2224,0.004265593999662
gap,0.028,1236320184228199038,2.211255148286,2114,0.0048695110008338
gap,0.028,2532711943071970415,2.4628290943801403,2984,0.0052225179997549
gap,0.028,2146011142331107437,2.4231148045510054,1963,0.0051418510001894
gap,0.028,2470134768674971587,2.5529183445032686,2849,0.0062069639998298
gap,0.028,2592248361800093128,2.382235160563141,2698,0.0047724140003992
gap,0.028,2218238374928045430,2.180895192082972,1677,0.0038802230001238
gap,0.028,4292130210184708431,2.4011746656615287,2674,0.0051472790000843
gap,0.028,8658039191853743952,2.4411527782212943,2491,0.0049177629998666
gap,0.028,3095710399552153568,2.42334689036943,2164,0.0068013909994988
gap,0.028,7374159297096366528,2.2805642660241574,2223,0.0057027880002351
gap,0.028,1499207234056416070,2.3546170205809176,2324,0.0069240669999999
gap,0.028,3148450787469348284,2.418624257436022,2306,0.0061181800001577
gap,0.028,2358647813329364257,2.4131000621709973,2265,0.0063994649999585
gap,0.028,5673278601499603999,2.5444115418940783,2838,0.007201661000181
gap,0.028,877485010279071897,2.336033565690741,2306,0.0053990489996067
gap,0.028,2818626624477851563,2.429327614838257,2904,0.0060794370001531
gap,0.028,2083210725902683238,2.481102017685771,2769,0.0104570949997651
gap,0.028,6879739253067828253,2.50539818382822,2287,0.0055332870006168
gap,0.028,5743692350639860613,2.533157089026645,2425,0.0058654730000853
gap,0.028,1428591998771495158,2.5706222394946963,2606,0.0054408630003308
gap,0.028,6978581802575725771,2.4205160215497017,2110,0.0054842079998707
gap,0.028,5207976824364233861,2.528482020832598,2702,0.0113896319999184
gap,0.028,5764382174099221192,2.3177535687573254,2604,0.005504849999852
gap,0.028,6228269149470663654,2.544168706284836,2416,0.0055141630000434
gap,0.028,4516746576171962513,2.5461118961684406,2756,0.0055085550002331
gap,0.028,7219628353832910760,2.4566770400851965,2636,0.0046944659998189
gap,0.028,61064993360582482,2.4518003701232374,2140,0.0046915019993321
gap,0.028,4176196598220318010,2.5789736716542397,2372,0.0044456000005084
gap,0.028,3449807484613308015,2.527066687121988,2099,0.0046745649997319
gap,0.028,7796316973099460505,2.3810985742602497,2262,0.0042173410001851
gap,0.028,7125655537088542607,2.41310021514073,2046,0.0038820099998702
gap,0.028,4907940063577595318,2.5173471798188984,2540,0.0049034319999918
gap,0.028,6871880470455405121,2.50725318538025,2771,0.0057738360001167
gap,0.028,7948063755378088353,2.504583325702697,2912,0.0048047529999166
gap,0.028,8745552942946019865,2.567378121893853,2690,0.0054729220000808
gap,0.028,7304828706904873981,2.442477670731023,2551,0.0053182530000412
gap,0.028,4387060647359891775,2.5923961377702653,2928,0.0070529260001421
gap,0.028,5305004713074710882,2.300354127306491,2279,0.0064165510002567
gap,0.028,1491943043614226320,2.289442943176254,2618,0.005944202000137
gap,0.028,6688594384011024238,2.6430999794974923,2652,0.0056572289995528
gap,0.028,3697140538574885934,2.4730050968937576,2696,0.0063600059993405
gap,0.028,6488968674039433810,2.394098249496892,2069,0.004741362000459
gap,0.028,8553498849467013430,2.5747054021339864,2888,0.0053993999999875
gap,0.028,2817210812250567494,2.465954785468057,2452,0.0047014369993121
gap,0.028,7849103667267655196,2.309750006068498,2407,0.00524680000035
gap,0.028,7097765247178685314,2.6761656859889627,3226,0.0050206129999423
gap,0.028,5371293919383587496,2.576186247402802,2794,0.0055140929998742
gap,0.028,1833674127565852703,2.4331976256798957,2202,0.005116973999975
gap,0.028,7981935809883037317,2.348907317500561,2667,0.0046158869999999
gap,0.028,3598778105641799963,2.501607043668628,2600,0.0055980649995035
gap,0.028,4438580572573852669,2.226413333322853,2359,0.0055398029999196
gap,0.028,3605785406935348717,2.474262887146324,2803,0.0066046049996657
gap,0.028,3798672830105874472,2.2878348249942064,2109,0.0052897549994668
gap,0.028,4269845736303012889,2.2456406962592155,1901,0.0047063939991858
gap,0.028,1131727811395558364,2.291630404768512,2331,0.0051840050000464
gap,0.028,2302615207942983210,2.415281601250172,2764,0.0057523279992892
gap,0.028,412999606988752067,2.265626700595021,2811,0.0049082340001405
gap,0.028,6758814786832321334,2.465492800110951,2580,0.005263394999929
gap,0.028,3137253401307032282,2.4415740477852523,2224,0.0049794769993241
gap,0.028,3005233995833588956,2.422383253229782,2378,0.0051931940006397
gap,0.028,2148160161584232974,2.340536946663633,2490,0.0059469570005603
gap,0.028,2688524615605153401,2.453526063589379,2616,0.0056276550003531
gap,0.028,3513609711983015260,2.363554592942819,1754,0.0045290660000318
gap,0.028,6600939327884805393,2.5386200880166143,3008,0.0059185540003454
gap,0.028,5658493405435750742,2.448038142407313,2547,0.0061862680004196
gap,0.028,2574730063777768252,2.408934597391635,2643,0.0063406569997823
gap,0.028,7785454086759862866,2.4324535517953336,2597,0.0054617940004391
gap,0.028,6120162368347639838,2.360100426711142,2667,0.0052090429999225
gap,0.028,7081015902545035987,2.5828451241832227,2487,0.0054827769999974
gap,0.028,7348273444089008665,2.3738798648118973,2413,0.0057123579999824
gap,0.028,5218314666103156485,2.601649154210463,2823,0.0058108210005229
gap,0.028,8776074673583412255,2.530851796269417,2663,0.0061193920000732
gap,0.028,6674263239526557414,2.3249634094536304,2399,0.0056623020000188
gap,0.028,1792211073210356310,2.5081394906155765,2719,0.0051181550006731
gap,0.028,665336884897076842,2.416321188444272,2799,0.0053505460000451
gap,0.028,79241142704496287,2.420217052800581,2560,0.0048401610001747
gap,0.028,5201001257996213443,2.389845253666863,2780,0.0057021630000235
gap,0.028,6991644605426937239,2.2480883891694248,1857,0.0049681589998726
gap,0.028,6225650219771095390,2.3454214381054044,2323,0.0053088790000401
gap,0.028,3992548290997904510,2.5135044315829878,2747,0.0053812930000276
gap,0.028,2154798359540744955,2.278357238741592,2211,0.005189844000597
gap,0.028,8633522265445729698,2.479522865265608,2686,0.006607964000068
gap,0.028,4840414017174785742,2.4220474921166897,2431,0.0048926650006251
gap,0.028,3828562769438173160,2.468085069442168,2424,0.0060379349997674
gap,0.028,3944895668799451942,2.5597582678310573,2759,0.0087268630004473
gap,0.028,957648721307753556,2.383387994254008,2306,0.0057661540004119
gap,0.028,2756966261489009877,2.3413191121071577,2018,0.0065324309998686
gap,0.028,1775286097983317372,2.1882929196581244,2523,0.005797612000606
gap,0.028,6549679050502234237,2.251726722111925,1872,0.0061200230002214
gap,0.028,4643668516765099785,2.4021455720067024,2757,0.0060082840000177
gap,0.028,122371212476666947,2.5008378967177123,2554,0.0056725730000835
gap,0.028,375251863644778348,2.2467850784305483,2386,0.0056919620001281
gap,0.028,8810203761913557294,2.366684130160138,2226,0.0053888190004727
gap,0.028,1095578873796366130,2.4601126788184047,2200,0.0055727969993313
gap,0.028,8803030737186537841,2.6140587113332003,3234,0.0058065040002475
gap,0.028,8498295196326554367,2.47893050708808,2560,0.0062223779996202
gap,0.028,9109544006493373793,2.3808864038437605,2217,0.0054607179999948
gap,0.028,1700619315352577819,2.217882375232876,2574,0.006361788000504
gap,0.028,2370980329351375799,2.391792220296338,2405,0.0054521000001841
gap,0.028,5524294993521913232,2.438272657804191,2716,0.0053790089996255
gap,0.028,4799313206282955164,2.4207625961862504,2669,0.0062884779999876
gap,0.028,4675482105765406572,2.3088100471068174,2196,0.00723522699991
gap,0.028,1094239991820218500,2.374954218044877,2546,0.0054945239999142
gap,0.028,8281509540642702783,2.3680945397354662,1983,0.0058590239996192
gap,0.028,1536429354172350,2.32968710642308,2255,0.005246518999229
gap,0.028,5438912348898865849,2.4782801994588226,2415,0.0060703730005116
gap,0.028,5006373278269200696,2.472796954913065,2547,0.0059480230002009
gap,0.028,6504032353038544252,2.324205454438925,1805,0.0060028609996152
gap,0.028,8469135751229916391,2.526680680923164,2577,0.0057395339999857
gap,0.028,1526317339407770566,2.473347599152476,2475,0.006358146999446
gap,0.028,6640222729818399711,2.488336516544223,2772,0.0056217760002255
gap,0.028,3461855071951313318,2.331111821578816,1768,0.0053779179997945
gap,0.028,2413466568358026990,2.256944857304916,2069,0.005481963999955
gap,0.028,7658747203961785080,2.5380538664758205,2427,0.0059174269999857
gap,0.028,4332774296535540070,2.236454988596961,1803,0.0050498669997978
gap,0.028,7543634453639316270,2.342686186777428,2471,0.0061009339997326
gap,0.028,3218488090007170575,2.355565885780379,2597,0.0052702709999721
gap,0.028,5721608229806541923,2.25360173988156,2071,0.0055856509998193
gap,0.028,8493971006558612919,2.283368445234373,2503,0.0071542589994351
gap,0.028,2320912411587475909,2.4369861260056496,2174,0.0048411879997729
gap,0.028,859345370899406185,2.482415711740032,2763,0.0059303520001776
gap,0.028,4571936461987814372,2.2796246202196926,2238,0.0052701350005008
gap,0.028,7362162939557220149,2.379557431442663,2275,0.0055013740002323
gap,0.028,8636392260851863537,2.396794503554702,2492,0.0064576380000289
gap,0.028,3670558754884940325,2.50771502382122,2218,0.0051630389998535
gap,0.028,3863163704445851434,2.4100694125518203,2673,0.005566171999817
gap,0.028,8622087481741766381,2.5534425175283104,2373,0.0051312049999978
gap,0.028,6904216639790690317,2.300532116787508,2732,0.0048307170000043
gap,0.028,7764600495327578165,2.0321674086153507,1719,0.004484730000513
gap,0.028,5891205997205526200,2.525009725242853,2329,0.0050500580000516
gap,0.028,8875157899621541050,2.272739808773622,1898,0.004503969000325
gap,0.028,725788506237398393,2.465970087563619,2304,0.0047523039993393
gap,0.028,8958060302256669683,2.41323258401826,2667,0.004449516999557
gap,0.028,6915496332050298080,2.337605268927291,2438,0.005087774000458
gap,0.028,2972793188581775506,2.336858145659789,2524,0.0060743040003217
gap,0.028,578317120803318020,2.55137082724832,2071,0.0048672620005163
gap,0.028,8881991249734476119,2.521961874095723,2376,0.0045450309999068
gap,0.028,3084863378804461848,2.6546101584099238,2772,0.0050208440006827
gap,0.028,5456937336332281515,2.5157173410989344,3043,0.0053707269998994
gap,0.028,5883502757178495729,2.4854445438832045,2627,0.0053147770004216
gap,0.028,3495821621364828833,2.5473458892665803,2284,0.0052166439991196
gap,0.028,7490490357435812707,2.380063764750957,2323,0.0051697790004254
gap,0.028,7310396252671642448,2.408399973995984,2859,0.0053236160001688
gap,0.028,3584218276504211481,2.51072733826004,2273,0.0047800760003156
gap,0.028,5254150554767824714,2.395643524127081,2203,0.00444265599981
gap,0.028,8226719584441850364,2.39253627252765,1729,0.0046024619996387
gap,0.028,2285220318303935893,2.482797804987058,2457,0.0045187260002421
gap,0.028,2757698690042360027,2.404332696227357,2191,0.0048729410000305
gap,0.028,6346335618514794957,2.2532169928308576,2099,0.0045589709998239
gap,0.028,6253309175670627488,2.3824063735082746,2370,0.0053253429996402
gap,0.028,417937036911111264,2.459007276687771,2782,0.0047637959996791
gap,0.028,8101527177891189926,2.298538048751652,2171,0.0046078949999355
gap,0.028,764606678663248794,2.4616496802773327,2869,0.0059606019995044
gap,0.028,979373171051868714,2.630162130109966,3088,0.0050064730003214
gap,0.028,6317262974414608676,2.446751815499738,2390,0.0053039559998069
gap,0.028,2791680607433152015,2.3771781059913337,2580,0.0053811879997738
gap,0.028,3457699532358626351,2.375820994609967,2481,0.0052401300008568
gap,0.028,4244506402150213162,2.4867225179914385,3142,0.0059467159999258
gap,0.028,6075571799984438260,2.747993229655549,2686,0.0050410399999236
gap,0.028,4731205311637110823,2.386021786602214,1888,0.0051186160008001
gap,0.028,3719791113227055939,2.5051701087504625,2808,0.0058768210001289
gap,0.028,3772837064695799567,2.5177935753017664,2556,0.0051262879997011
gap,0.028,450564955143290256,2.5468230249825865,2526,0.004750170999614
gap,0.028,5135553904851422841,2.6113736138213426,2708,0.0047082970004339
gap,0.028,3959921734937190081,2.503580574644729,2233,0.0065134120004586
gap,0.028,1412559007178879067,2.349838678492233,2690,0.005848177000189
gap,0.028,744783009735536338,2.2967852600850165,2001,0.0050030410002364
gap,0.028,8516298110406092902,2.3178047104738653,2245,0.0053433849998327
gap,0.028,1122717242883089839,2.368605967145413,2425,0.0063200600006894
gap,0.028,4940668955094525904,2.434890821808949,2224,0.0057035899999391
gap,0.028,5668400605431115638,2.276269898051396,2609,0.0060100420005255
gap,0.028,6595255126833123220,2.3882428959477693,2535,0.0063158289995044
sat,0.042,6108323911906864192,2.4020786648616195,2015,0.0059230759998172
sat,0.042,2785195242880325611,2.835019444581121,2798,0.005470576999869
sat,0.042,6394751362747221668,2.6194531603250653,2160,0.0053101860003152
sat,0.042,1348971974364008949,2.616228033322841,2543,0.0059186580001551
sat,0.042,6293208427283198036,2.4896415201947093,2208,0.0060150339995743
sat,0.042,6987143370248410050,2.4606599672697484,2768,0.006296423999629
sat,0.042,6986175165012080660,2.7413383761886507,2709,0.0054344039999705
sat,0.042,5961581749703830412,2.5191678535193205,2452,0.0053718330000265
sat,0.042,865824939125246382,2.405021608574316,1888,0.0046100889994704
sat,0.042,1153565692446185978,2.4716502861119807,2088,0.0049415149997003
sat,0.042,3633653014661636636,2.712229579454288,2184,0.0051328629997442
sat,0.042,8923748883632082087,2.947690162807703,2311,0.0044145139991087
sat,0.042,5611923405392645171,2.5268247020430863,2353,0.0042490139994697
sat,0.042,8645267935122527083,2.8241642769426107,2882,0.0055540590001328
sat,0.042,8633018910283702873,2.524427044205368,2111,0.0048766159998194
sat,0.042,5436848065276215063,3.0337255196645856,2925,0.0044550499997058
sat,0.042,2149209358928713433,2.443921066820621,1943,0.0042885989996648
sat,0.042,362812552644667401,2.512593504972756,2444,0.0056136539997169
sat,0.042,711571858851083242,2.7811627737246454,2568,0.0050890579996121
sat,0.042,5153498027411145673,2.593712073983625,2499,0.0074311789994681
sat,0.042,7195993488966737107,2.5609872138593346,2544,0.0063807579999775
sat,0.042,8027197476020143105,2.530063411686569,2268,0.00510395099991
sat,0.042,880114603508023761,2.722078131278977,2521,0.0058154199996351
sat,0.042,7459572315505873921,2.468375001801178,2742,0.0061982970000826
sat,0.042,3783062367009335110,2.723674993729219,2552,0.005892175999179
sat,0.042,1957254308757738473,2.640615726588294,2361,0.0054574790001424
sat,0.042,3096626994002087467,2.490477238316089,2873,0.005342335000023
sat,0.042,1581703180899545020,2.865114180603996,2616,0.0060166040002513
sat,0.042,1442072583208982836,2.715477184392512,2473,0.0063523250000798
sat,0.042,6648769778801545531,2.8101251593325287,2600,0.0055826829993748
sat,0.042,3544729917578993057,2.663958782330156,2245,0.0054820710001877
sat,0.042,5493791104171868472,2.581914564827457,2704,0.0058373070005472
sat,0.042,714111730729035069,2.619053944014013,2296,0.0057384680003451
sat,0.042,2112958982889698809,2.4543459464330226,2210,0.0068900619999112
sat,0.042,7206083360666200330,2.6435874595772475,2050,0.0057505670001773
sat,0.042,3908817243096941196,2.3794201514683664,2418,0.0054293519997372
sat,0.042,1727660161095267766,2.706476575462148,2533,0.0058439419999558
sat,0.042,6255353495014218671,2.349488783394918,2345,0.0050695840000116
sat,0.042,5591496058456286258,2.704294055234641,2353,0.005802309999126
sat,0.042,5661719854506594180,2.490586532279849,2722,0.004919842000163
sat,0.042,8418984417247009111,2.5592373413965106,2270,0.0050929600001836
sat,0.042,5062435282232744550,2.475682550575584,2242,0.0045542810003098
sat,0.042,653379254472297679,2.450246477499604,2774,0.0067086979997839
sat,0.042,1778089078343550757,2.606353217968717,2788,0.0057975880008598
sat,0.042,7888006837820873122,2.696814110968262,1965,0.0047746180007379
sat,0.042,2293344571313173268,2.7161133722402155,2831,0.0045580410005641
sat,0.042,7677582655462558028,2.735723109683022,2126,0.004756690999784
sat,0.042,7527274081728736718,2.7471839466597885,2470,0.0045423270003084
sat,0.042,186066340796236779,2.624223579419777,2488,0.0059380900001997
sat,0.042,2138392033900792273,2.429238131036982,2098,0.0050745109992931
sat,0.042,5747781513434369328,2.866999898571521,2160,0.0055315460003839
sat,0.042,5461338593386803690,2.4054295383393764,2152,0.005772225000328
sat,0.042,3984031413226858874,2.5783970260526985,2356,0.0050753370005622
sat,0.042,5961555181405596946,2.65429380745627,2338,0.0053041179999127
sat,0.042,7233047573160204430,2.861323254648596,2400,0.0060827979996247
sat,0.042,3045637792513721885,2.7794894031248987,2758,0.0052701520007758
sat,0.042,8893220397559169718,2.360192989464849,2236,0.0047712730001876
sat,0.042,8876828926768185085,2.576738646021113,2781,0.0052647680004156
sat,0.042,8239450164332581269,2.836318660294637,2257,0.0061219519993755
sat,0.042,7184774430721988814,2.351281066192314,2300,0.0050572000000101
sat,0.042,3530569493057246794,2.9233735960442573,2712,0.0052798709994021
sat,0.042,2314604884273387442,2.527911267010495,2268,0.0055343149997497
sat,0.042,7627471512788008715,2.58051809691824,2246,0.0062291839994941
sat,0.042,97281976112516286,2.743302118731662,2557,0.0059615700001813
sat,0.042,5614484479741405537,2.7582423153799027,2249,0.0047012479999466
sat,0.042,6427785027828618604,2.561566891381517,2038,0.0053299860001061
sat,0.042,821806291817582484,2.475562068168074,2389,0.0041889739995895
sat,0.042,7063895939815015375,2.7830314519815147,2366,0.00519023599918
sat,0.042,7485178865607204026,2.677963263122365,2472,0.0051020920000155
sat,0.042,4576439770049549948,2.480580469360575,2504,0.0054580400001214
sat,0.042,6388744358141221788,2.7989747268147767,2685,0.0051930950003225
sat,0.042,3393376533213388144,2.8580689385998994,2181,0.0049398880000808
sat,0.042,4243971456585792081,2.891479450045153,2705,0.0054789719997643
sat,0.042,3354550145524163620,2.7774638740811497,2888,0.0057861260002027
sat,0.042,2830774441343650627,2.6265239981003106,2411,0.0046600160003436
sat,0.042,3652817046605381517,2.7343248545657843,2538,0.0044241139994483
sat,0.042,8628657322559447147,2.474644878646359,2121,0.0051985730005981
sat,0.042,37776478271693095,2.410180874168873,2273,0.0056713619997026
sat,0.042,232764546591059756,2.652921892004088,2678,0.0056661640001038
sat,0.042,4402924709906453061,2.841801580507308,2336,0.0052995509995525
sat,0.042,444276024056881476,2.411623937776312,2032,0.0050122869997721
sat,0.042,4641478477524117519,2.7948751396033917,3145,0.0051414770005067
sat,0.042,9133188844834163593,2.7904100900050253,2770,0.0063192600000547
sat,0.042,4270687635958441183,2.7058052993379533,2606,0.0058900829999402
sat,0.042,5622628946974452501,2.460240241372958,2529,0.0052739569991899
sat,0.042,2771001057643846313,2.550137231126428,1672,0.0049740750000637
sat,0.042,2730980728262083207,2.730642961803824,2575,0.0053643840001313
sat,0.042,3011012312012401838,2.72853334993124,2229,0.0055499390000477
sat,0.042,485335420704421083,2.448119350709021,2174,0.0074956309999834
sat,0.042,894893136359192679,2.7468905879650265,3077,0.0059746300003098
sat,0.042,1788896079018246857,2.6128515691962093,2402,0.0048195420004049
sat,0.042,4819654797235256852,2.5636958547402173,2619,0.0056034299996099
sat,0.042,148883539332860234,2.578737298259512,2479,0.0053348389992606
sat,0.042,2464984866942415050,2.7933681544382125,3022,0.0057608719998825
sat,0.042,9141292372590214512,2.652109091402963,2972,0.0051197540005887
sat,0.042,8271363947771791644,2.854930010857061,2348,0.0042254150002918
sat,0.042,7784965287950530464,2.5749464090913534,2446,0.0039802290002626
sat,0.042,4143164200785389186,2.669997628312558,2481,0.0039720570002828
sat,0.042,2091890716007604637,2.767964386381209,2828,0.0055488469997726
sat,0.042,5048420264492746524,2.628566558938473,2525,0.0053746439998576
sat,0.042,7238202936572353512,2.794955556979403,2516,0.0055153370003608
sat,0.042,7089671370826689090,2.532167754834518,2797,0.0059918059996562
sat,0.042,3477405136545199638,2.6207284196279943,2728,0.0054131070000948
sat,0.042,8788507881106868533,2.835055465111509,2448,0.0047083580002436
sat,0.042,525374340796094076,2.956552498973906,2720,0.0059252060000289
sat,0.042,5544874123552338533,2.347726287553087,1631,0.0047894200006339
sat,0.042,6524648224868310609,2.808933292981237,2762,0.0050512660000094
sat,0.042,43813173913719287,2.580587966600433,2065,0.0051182970000809
sat,0.042,8804097149688169492,2.5062650651670992,1786,0.0043202530005146
sat,0.042,5186752380330244277,2.644632584415376,2529,0.0042853589993683
sat,0.042,4835610546513996985,2.7394543869886547,2280,0.0047412580006493
sat,0.042,8156053844915086717,2.7662373003549874,2425,0.0042194649995508
sat,0.042,4219265228545206339,2.5004613145720214,1997,0.0048699120006858
sat,0.042,2598259939907297884,2.699259732151404,2189,0.004617896000127
sat,0.042,4309410721982585451,2.795568639878184,2661,0.0047912290001477
sat,0.042,4912354693199069093,2.727337869349867,2598,0.0046371160005946
sat,0.042,3719195020014269987,2.8632232397794724,2320,0.0042641929994715
sat,0.042,8541156844234505156,2.5136087122373283,1956,0.0040697340000406
sat,0.042,4875298756796277405,2.416502420790493,2329,0.0053140930003792
sat,0.042,7202544346488444692,2.573687548749149,2511,0.0056157429999075
sat,0.042,1908590205605203072,2.7882403153926134,2716,0.0067399760000625
sat,0.042,6777589390114644524,2.5681011714041238,2366,0.005688719000318
sat,0.042,65939397155152738,2.3586028630379587,2096,0.0055392069998561
sat,0.042,4900564846527252375,2.5063012377358973,2096,0.0052880579996781
sat,0.042,2331874833280741749,2.83263429463841,1962,0.0057110669995381
sat,0.042,2456003561695463726,2.5158961173146963,1983,0.0055409959995813
sat,0.042,7606206052512541360,2.43404633901082,2414,0.0058870880002359
sat,0.042,6256732020597996644,2.620239321142435,2745,0.0055224520001502
sat,0.042,4067668001896954294,2.3200359453912824,1816,0.0060432889995354
sat,0.042,6889139774915250920,2.4972422611899674,2466,0.0054225559997576
sat,0.042,1390992180177393767,2.537176354555413,2713,0.0050925180003105
sat,0.042,899356620267773834,2.422723001334816,2073,0.004865716000495
sat,0.042,8810986524370290298,2.780633447226137,2502,0.0053804429999217
sat,0.042,1647468676333311929,2.629427379462868,2584,0.005039183000008
sat,0.042,7253093841981769992,2.7722029716242105,2375,0.0089966320001622
sat,0.042,7920658236199413096,2.438195854658261,2540,0.0062515079998775
sat,0.042,2073140391458974138,2.6690716261509806,2286,0.0067029290003119
sat,0.042,5842611630196983282,2.6500064376741648,2139,0.0052295450004749
sat,0.042,5268085467451574073,2.4607769502326846,2305,0.0051987429997097
sat,0.042,8775948330018480889,2.616012803511694,2739,0.0052260949996707
sat,0.042,6927049714058558704,2.5468094393145293,2093,0.0040520530001231
sat,0.042,6298962820133092051,2.7280514186713845,2253,0.0038237829994614
sat,0.042,4303828102269507743,2.645520518766716,2208,0.0068976980001025
sat,0.042,4692834155640684041,2.670214883517474,2902,0.0046913129999666
sat,0.042,5608291566447893718,2.6900929405819625,2966,0.0051077919997624
sat,0.042,8507032156462748701,2.5265548729803413,2210,0.0053188550000413
sat,0.042,3034559293028167534,2.7718053041026,2616,0.0056096079997587
sat,0.042,874156793250977246,2.7987544904462998,2473,0.0065619559991318
sat,0.042,1558533413602574160,2.649363851174712,2430,0.0064708789996075
sat,0.042,6004458865671907043,2.546972506213933,2557,0.0064581649994579
sat,0.042,4200677376987342394,2.5892840875312686,2126,0.0052826760002062
sat,0.042,2170721737991601065,2.592932528583333,2720,0.0062289690004035
sat,0.042,6208803736482474263,2.6720491414889693,2774,0.0049304730000585
sat,0.042,2717684368361125596,2.882730811368674,2507,0.0044782810000469
sat,0.042,5255696106012932939,2.649338961811736,2682,0.004910147999908
sat,0.042,4283948456923714376,2.535855251830071,2635,0.0054536140005438
sat,0.042,1501513164267172468,2.6959945599082857,2182,0.0046047820005696
sat,0.042,5113301732415771070,2.8891946808435023,2629,0.0054175790000954
sat,0.042,8668073642138801968,2.20047383219935,2024,0.0040205750001405
sat,0.042,4979731477468313330,2.5629781947936863,2473,0.0047617090003768
sat,0.042,8893378844043495644,2.5379190957173705,2226,0.0049453760002506
sat,0.042,7468456344744572625,2.52391074388288,1789,0.0041283319997091
sat,0.042,6215009554394167179,3.0126823757309467,3055,0.0045598939996125
sat,0.042,1733106965895422205,2.6115852012299,2369,0.0061304300006668
sat,0.042,1119347207006986957,2.557480775751173,2331,0.0057081619997916
sat,0.042,7212024753234479781,2.510884723160416,2595,0.0053093850001459
sat,0.042,8141691090034436385,2.587524632224813,2375,0.0048765230003482
sat,0.042,7649730880788736479,2.664343959884718,2026,0.0060425660003602
sat,0.042,6487446223915267492,2.871363254263997,3053,0.0057464239998807
sat,0.042,5097164174468298666,2.695746304700151,2351,0.0051953070005765
sat,0.042,8873974782464617285,2.9691589151043445,2901,0.0054332310000972
sat,0.042,4885112798638066900,2.669560089474544,2943,0.0050982849998035
sat,0.042,4832654061884627074,2.569291033782065,2081,0.00485555799969
sat,0.042,7946972522280759917,2.559514220105484,2446,0.0050822810007957
sat,0.042,1358304038841241000,2.913228799123317,2695,0.0044791350001105
sat,0.042,4168106197509974305,2.8337238777894527,2797,0.0051478349996614
sat,0.042,3007401838410804763,2.812328327447176,2489,0.0047958479999579
sat,0.042,8672682464828320028,2.453417606651783,2166,0.0047789430000193
sat,0.042,4551154878681091601,2.5427649712655693,2387,0.0053513169996222
sat,0.042,7080676494672761870,2.5706740573514253,2129,0.006362089000504
sat,0.042,5482383778930179186,2.583304081344977,2984,0.0066373150002618
sat,0.042,4712699682033362522,2.79425511485897,2654,0.0056735090001893
sat,0.042,8077999036705975291,2.5701012182980776,2455,0.0047602049999113
sat,0.042,4438286213126570738,2.348798244493082,2504,0.0052731890000359
sat,0.042,6057135785312726446,2.5645590955391526,2378,0.0045419349999065
sat,0.042,1635515430778113076,2.696551077766344,2373,0.0052152809994368
sat,0.042,4991893159418969120,2.7806595789734274,2264,0.0042736850000437
sat,0.042,4302020392043801694,2.513748213648796,2450,0.0050996219997614
sat,0.042,4970408624074311768,2.65468438109383,3213,0.0056230930003948
sat,0.042,1543885910642923917,2.453930656891316,2019,0.0051493770006345
sat,0.042,1278253963890899875,2.856048002606258,2611,0.0050753709992932
sat,0.042,4988391498388756738,2.322559830034152,2090,0.0046996480004963
sat,0.042,6298060337441802298,2.59568361681886,3075,0.0042992680000679
sat,0.042,8040855827513834595,2.678461456671357,2885,0.0047867899993434
sat,0.042,6398236275121098765,2.4856208020355552,2535,0.0061934490004205
sat,0.042,5164343635634618343,2.6252830314915627,2593,0.0060468530000434
sat,0.042,656300160854925769,2.7220428565051407,2217,0.0055150099997263
sat,0.042,7376587798844312512,2.5790198773611337,2524,0.0052579260000129
sat,0.042,448985086541970211,2.540266882162541,2009,0.0055599119996259
sat,0.042,3437620132062582297,2.5616219097282737,1879,0.0041044489998967
sat,0.042,4821191768837635898,2.57140516419895,2495,0.0044763400001102
sat,0.042,3623824159207740499,2.573885320685804,2587,0.005525249999664
sat,0.042,5440089746139034749,2.7416962604038417,2256,0.0044315330005701
sat,0.042,2983320318515668576,2.5159851277712733,2313,0.004856133999965
sat,0.042,4066531060875556484,2.34131441032514,1960,0.0044932810005775
sat,0.042,4741971608734609900,2.454083808232099,2685,0.0052686869994431
sat,0.042,9011093789775272255,2.567357368767261,2460,0.0044532350002555
sat,0.042,6363471443072878455,2.857877455186099,2625,0.0049620040008448
sat,0.042,1204291843062216951,2.7722641595173627,2387,0.0044505720006782
sat,0.042,4071470472855137576,2.663717231946066,2796,0.0055968289998418
sat,0.042,2815993932532696760,2.7533708992414176,1974,0.0061222620006446
sat,0.042,6744871273400010003,2.438143151346594,2531,0.0070245500000964
sat,0.042,5618220883084693798,2.507125891977921,2607,0.0061806240000805
sat,0.042,4634288230469196704,2.488631121814251,2500,0.0060471379993032
sat,0.042,3515513947817812819,2.51431750995107,2576,0.0046730120002393
sat,0.042,4100970186791230416,2.6484817937016487,2598,0.0052705709995279
sat,0.042,2969949840035900080,2.575131561141461,2240,0.0046991219996925
sat,0.042,4022953845779694667,2.784413198940456,2609,0.0042965990005541
sat,0.042,6108323911906864192,2.4020786648616195,2015,0.0056202469995696
sat,0.042,2785195242880325611,2.835019444581121,2798,0.0049070960003518
sat,0.042,6394751362747221668,2.6194531603250653,2160,0.0051928920001955
sat,0.042,1348971974364008949,2.616228033322841,2543,0.0054279810001389
sat,0.042,6293208427283198036,2.4896415201947093,2208,0.0057016000000658
sat,0.042,6987143370248410050,2.4606599672697484,2768,0.0052083150003454
sat,0.042,6986175165012080660,2.7413383761886507,2709,0.0049967749991992
sat,0.042,5961581749703830412,2.5191678535193205,2452,0.0053224979992592
sat,0.042,865824939125246382,2.405021608574316,1888,0.0049796900002547
sat,0.042,1153565692446185978,2.4716502861119807,2088,0.0053494880003199
sat,0.042,3633653014661636636,2.712229579454288,2184,0.0051930419995187
sat,0.042,8923748883632082087,2.947690162807703,2311,0.0050555540001369
sat,0.042,5611923405392645171,2.5268247020430863,2353,0.004997271999855
sat,0.042,8645267935122527083,2.8241642769426107,2882,0.0051672729996425
sat,0.042,8633018910283702873,2.524427044205368,2111,0.0051089700000375
sat,0.042,5436848065276215063,3.0337255196645856,2925,0.0048906700003499
sat,0.042,2149209358928713433,2.443921066820621,1943,0.0048262680002153
sat,0.042,362812552644667401,2.512593504972756,2444,0.0055300310004895
sat,0.042,711571858851083242,2.7811627737246454,2568,0.0052474340000117
sat,0.042,5153498027411145673,2.593712073983625,2499,0.0054897959998925
sat,0.042,7195993488966737107,2.5609872138593346,2544,0.0056299419993592
sat,0.042,8027197476020143105,2.530063411686569,2268,0.0070401319999291
sat,0.042,880114603508023761,2.722078131278977,2521,0.0082557670002643
sat,0.042,7459572315505873921,2.468375001801178,2742,0.0059782369999084
sat,0.042,3783062367009335110,2.723674993729219,2552,0.0052541350005412
sat,0.042,1957254308757738473,2.640615726588294,2361,0.0051331259992366
sat,0.042,3096626994002087467,2.490477238316089,2873,0.0057587170003898
sat,0.042,1581703180899545020,2.865114180603996,2616,0.007781741999679
sat,0.042,1442072583208982836,2.715477184392512,2473,0.0055990999999266
sat,0.042,6648769778801545531,2.8101251593325287,2600,0.0054983029995128
sat,0.042,3544729917578993057,2.663958782330156,2245,0.0051921309996032
sat,0.042,5493791104171868472,2.581914564827457,2704,0.0050968819996342
sat,0.042,714111730729035069,2.619053944014013,2296,0.0048481160001756
sat,0.042,2112958982889698809,2.4543459464330226,2210,0.0051790810002785
sat,0.042,7206083360666200330,2.6435874595772475,2050,0.0048371939992648
sat,0.042,3908817243096941196,2.3794201514683664,2418,0.0058139290003964
sat,0.042,1727660161095267766,2.706476575462148,2533,0.0053698940000685
sat,0.042,6255353495014218671,2.349488783394918,2345,0.0047662030001447
sat,0.042,5591496058456286258,2.704294055234641,2353,0.0048017509998317
sat,0.042,5661719854506594180,2.490586532279849,2722,0.0048961290003717
sat,0.042,8418984417247009111,2.5592373413965106,2270,0.0048567140001978
sat,0.042,5062435282232744550,2.475682550575584,2242,0.004874717000348
sat,0.042,653379254472297679,2.450246477499604,2774,0.0053247320001901
sat,0.042,1778089078343550757,2.606353217968717,2788,0.0053709409994553
sat,0.042,7888006837820873122,2.696814110968262,1965,0.0053144860003158
sat,0.042,2293344571313173268,2.7161133722402155,2831,0.0051023999994868
sat,0.042,7677582655462558028,2.735723109683022,2126,0.005686507000064
sat,0.042,7527274081728736718,2.7471839466597885,2470,0.0053001090000179
sat,0.042,186066340796236779,2.624223579419777,2488,0.0058790879993466
sat,0.042,2138392033900792273,2.429238131036982,2098,0.0058977660000891
sat,0.042,5747781513434369328,2.866999898571521,2160,0.0055934259999048
sat,0.042,5461338593386803690,2.4054295383393764,2152,0.0050922890004585
sat,0.042,3984031413226858874,2.5783970260526985,2356,0.0058277349999116
sat,0.042,5961555181405596946,2.65429380745627,2338,0.005232872000306
sat,0.042,7233047573160204430,2.861323254648596,2400,0.0054533250004169
sat,0.042,3045637792513721885,2.7794894031248987,2758,0.0049920239998755
sat,0.042,8893220397559169718,2.360192989464849,2236,0.0054753630001869
sat,0.042,8876828926768185085,2.576738646021113,2781,0.0052011389998369
sat,0.042,8239450164332581269,2.836318660294637,2257,0.0051811289995384
sat,0.042,7184774430721988814,2.351281066192314,2300,0.0048454170000695
sat,0.042,3530569493057246794,2.9233735960442573,2712,0.0052983710002081
sat,0.042,2314604884273387442,2.527911267010495,2268,0.0052847649994873
sat,0.042,7627471512788008715,2.58051809691824,2246,0.0049860499993883
sat,0.042,97281976112516286,2.743302118731662,2557,0.0058070100003533
sat,0.042,5614484479741405537,2.7582423153799027,2249,0.005745370999648
sat,0.042,6427785027828618604,2.561566891381517,2038,0.0055589489993508
sat,0.042,821806291817582484,2.475562068168074,2389,0.0052964180003982
sat,0.042,7063895939815015375,2.7830314519815147,2366,0.0053566189999401
sat,0.042,7485178865607204026,2.677963263122365,2472,0.0062866429998393
sat,0.042,4576439770049549948,2.480580469360575,2504,0.0059696799999073
sat,0.042,6388744358141221788,2.7989747268147767,2685,0.0054305810008372
sat,0.042,3393376533213388144,2.8580689385998994,2181,0.0049749119998523
sat,0.042,4243971456585792081,2.891479450045153,2705,0.0065735469997889
sat,0.042,3354550145524163620,2.7774638740811497,2888,0.0064583329995002
sat,0.042,2830774441343650627,2.6265239981003106,2411,0.0055826409998189
sat,0.042,3652817046605381517,2.7343248545657843,2538,0.0051690710006369
sat,0.042,8628657322559447147,2.474644878646359,2121,0.0052291310003056
sat,0.042,37776478271693095,2.410180874168873,2273,0.007681539999794
sat,0.042,232764546591059756,2.652921892004088,2678,0.005295857999954
sat,0.042,4402924709906453061,2.841801580507308,2336,0.0054023880002205
sat,0.042,444276024056881476,2.411623937776312,2032,0.0048807660004968
sat,0.042,4641478477524117519,2.7948751396033917,3145,0.005640738000693
gap,0.042,314786944775611604,2.2907122778706253,2416,0.0061823510004614
gap,0.042,5384566518910747245,2.6122538845520467,2428,0.0055501119995824
gap,0.042,2713790151627965509,2.476470340974629,2461,0.0061772679991918
gap,0.042,7296314614437866612,2.44457293744199,2273,0.0055974430006244
gap,0.042,8386107376289393283,2.6943476628512144,2572,0.005529414999728
gap,0.042,4829994075791679806,2.633407244924456,2475,0.0055040070001268
gap,0.042,4485916231375686544,2.612466838909313,3006,0.0054077869999673
gap,0.042,1852908905143594043,2.495468430686742,2398,0.0051690020000023
gap,0.042,6222815624803479974,2.480291021987796,2644,0.0050047680006173
gap,0.042,3356061964280995855,2.570841845590621,2422,0.0076730669998141
gap,0.042,4360395242645080064,2.384249882772565,2184,0.0055041369996615
gap,0.042,2178888329697538182,2.3128699813969438,2347,0.0052688010000565
gap,0.042,319230060543338876,2.4080633639823645,3077,0.0055194649994518
gap,0.042,7746215039423910278,2.329319555312395,2146,0.0052591170006053
gap,0.042,454297237907490848,2.4354572023730725,2138,0.0054787079998277
gap,0.042,5531929103091815035,2.361183612374589,1892,0.004779046999829
gap,0.042,8592686769915451089,2.3809870816767216,2305,0.005607874000816
gap,0.042,1263796555034842573,2.317104934481904,2423,0.0061336170001595
gap,0.042,4639197842311302108,2.511969046900049,2610,0.0056036070000118
gap,0.042,8979079742198671649,2.464308660943061,2292,0.0055869369998617
gap,0.042,1205846301537738816,2.3937932970002294,2534,0.0060848590001114
gap,0.042,3747389862508556789,2.504781130002812,2704,0.0050728109999909
gap,0.042,8685049346238754587,2.3194610483478755,1886,0.005389328000092
gap,0.042,5294347203368116164,2.3647065786644816,2186,0.0054820790001031
gap,0.042,6998111065784135457,2.7819270899053663,2884,0.0061554699996122
gap,0.042,8772747438373024312,2.273415420437232,2335,0.0054204660000323
gap,0.042,6790145885614442252,2.732364731375128,2902,0.0057430629994996
gap,0.042,2124114066040934643,2.491333484649658,2474,0.0055163699998956
gap,0.042,4276187066547087853,2.3188351038843398,2307,0.0050754840003719
gap,0.042,6475833462938081716,2.3983291517943144,2158,0.0049899349996849
gap,0.042,7671807712389410923,2.347724861698225,2291,0.005161715000213
gap,0.042,8133845414113900144,2.4517855723388493,2064,0.0046995920001791
gap,0.042,6755455631601875586,2.4438498311210424,2479,0.0051066569994873
gap,0.042,6511525050892219933,2.656807000748813,2620,0.0048227530005533
gap,0.042,5323148232179145363,2.458788009127602,2263,0.0053202740000415
gap,0.042,3451861691638309319,2.5422121840529144,2574,0.0051868720001948
gap,0.042,5746919969978358154,2.789497725199908,2578,0.0057268990003649
gap,0.042,2611242610244780957,2.53418885380961,2296,0.0047570540000378
gap,0.042,8708619712381060407,2.2676758524030447,2198,0.0046617500001957
gap,0.042,3685973917249943537,2.4461721442639828,2630,0.0057118750000881
gap,0.042,6529880577906795896,2.8498615303542465,2322,0.005784554999991
gap,0.042,1611369085067221478,2.27615824341774,2366,0.0057321360000059
gap,0.042,3610592947550363895,2.313935312442481,1799,0.0051442289995975
gap,0.042,6391024012090215272,2.1291265161708,1930,0.0045258589998411
gap,0.042,188611295434053018,2.54524412099272,2444,0.0056985260007422
gap,0.042,4256634381035961963,2.517415640177205,2745,0.0057711700001163
gap,0.042,2077887247030771562,2.7297750068828464,2664,0.0055772519999663
gap,0.042,2669637376099468424,2.3347392277792096,2373,0.0047414149994438
gap,0.042,283465440937347488,2.6667715397197758,2564,0.0048789980000947
gap,0.042,8366183388945725298,2.4612630766350776,2266,0.0055427600000257
gap,0.042,4571050454690118811,2.401235283119604,2404,0.005453419999867
gap,0.042,826817656795331893,1.995570803526789,2100,0.0062241890000223
gap,0.042,6795314928126508929,2.3260657468345016,1926,0.0321038649999536
gap,0.042,2530478042967001892,2.3623240659944718,1915,0.0044569009996848
gap,0.042,4642974273655342795,2.492968678008765,2504,0.0042959230004271
gap,0.042,3086195262151603944,2.3625789403449744,1972,0.0044446319998314
gap,0.042,3418303580482874971,2.7444031862542038,2505,0.0055095050001909
gap,0.042,3309645684256303015,2.9379503801465034,2571,0.0053581259999191
gap,0.042,3442544952495243990,2.337311612209305,2780,0.0049105859998235
gap,0.042,21114059519848288,2.066935868933797,2159,0.004701484999714
gap,0.042,3070750785317846167,2.330184818711132,2529,0.0047721709997858
gap,0.042,1271008292538867492,2.4374902329873294,2612,0.0056192049996752
gap,0.042,5206968595268582287,2.3219977784901857,2232,0.0051874939999834
gap,0.042,8086400886962390214,2.605596031760797,2642,0.0046076280004854
gap,0.042,9101939376592532315,2.4406181015074253,2355,0.0042824909996852
gap,0.042,7183650713420973258,2.953447939828038,2980,0.0051732419997279
gap,0.042,1208808797008405033,2.17550293263048,1855,0.0051082190002489
gap,0.042,5224435114319494418,2.457554287742824,2480,0.0053530589993897
gap,0.042,6243851337034829885,2.389650037512183,2533,0.00500706099956
gap,0.042,2519617511147121519,2.743890370009467,2433,0.0050667610003074
gap,0.042,2311344728112928145,2.407095263246447,2422,0.0047182999996948
gap,0.042,8591996012925045566,2.4225721929688007,2115,0.004868472000453
gap,0.042,5874324795280479346,2.679623398697004,2566,0.0049641710002106
gap,0.042,1892634820903126454,2.704956324771046,2302,0.0053215660000205
gap,0.042,7469894843402208286,2.323095304192975,2549,0.0055525349998788
gap,0.042,6609008211242760699,2.7091660681180656,2748,0.0051389760001256
gap,0.042,3780120418303079538,2.429086143616587,2407,0.0044616870000027
gap,0.042,3805649550809245669,2.34871042217128,2442,0.0047059560001798
gap,0.042,7578012516246181392,2.633390913484618,1903,0.0055525850002595
gap,0.042,8743232330355219913,2.789858458098024,2984,0.0051649890001499
gap,0.042,4576983528019917809,2.7535177138634026,3029,0.005141814000126
gap,0.042,7120979084418346978,2.272599818184972,2523,0.0045733609995295
gap,0.042,4911489060735406537,2.303490885067731,2259,0.0053687670006183
gap,0.042,5806265139589383296,2.8149276804178958,3202,0.0050454089996492
gap,0.042,7079794913005869136,2.9212539703585207,2966,0.0049060239998652
gap,0.042,1687204467774653631,2.22952403081581,1916,0.0047748509996381
gap,0.042,8340775573171861228,2.539902846561745,2302,0.0045865760002925
gap,0.042,8691902020537056009,2.3676947571802884,2107,0.0043306100005793
gap,0.042,1494920006924138416,2.4865827716421336,2761,0.0055010770001899
gap,0.042,3886932810558400837,2.462969957385212,2440,0.0050836810005421
gap,0.042,2735318105678722257,2.513524534413591,2458,0.0055295049996857
gap,0.042,2376055880277369944,2.398442772682756,2820,0.005301985999722
gap,0.042,3571014699683846890,2.291655741864816,2284,0.0050186640000902
gap,0.042,9098919264912958207,2.87159865279682,3033,0.0045031750005364
gap,0.042,2130313395738782826,2.458889882778749,2387,0.0055775029995857
gap,0.042,7903804336366775446,2.550661559449509,2323,0.0052517310004986
gap,0.042,1956292360447191299,2.1623820969834924,1822,0.005939357999523
gap,0.042,5534470485151880575,2.3048330636229366,2093,0.0052744949998668
gap,0.042,6675579101136344618,2.334904421819374,2017,0.006107107000389
gap,0.042,7561049344931480896,2.4419849468395114,1825,0.0057589369998822
gap,0.042,1339746487851433496,2.447513433406129,2221,0.0049588089996177
gap,0.042,6800362800761453725,2.478777724085376,1913,0.0055732660002831
gap,0.042,4753855015074787090,2.7701322331558917,3238,0.0057219049995183
gap,0.042,7497308525878624518,2.7932498671580106,2960,0.0050800809995052
gap,0.042,9110010189841224541,2.6243768972344697,2843,0.004828326000279
gap,0.042,7318386693134767049,2.36221682978794,2767,0.0053213460005281
gap,0.042,3306950118669578781,2.454455677885562,2099,0.0045556389995908
gap,0.042,3584477506162623220,2.383658084552735,2750,0.0048858529999051
gap,0.042,6333233568736228882,2.4853171138092875,2334,0.0053153019998717
gap,0.042,7292872236356712862,2.570955605711788,2098,0.0051190699996368
gap,0.042,1170650061345923195,2.490021269069985,2498,0.0052652109998234
gap,0.042,77085400337574114,2.5510126769077037,2765,0.0051859719997082
gap,0.042,3419749319886422975,2.290337189566344,2287,0.0050020830003632
gap,0.042,39577003859188490,2.5561821768060327,2760,0.0049883279998539
gap,0.042,8590326070310938912,2.689209276344627,3103,0.0066177329999845
gap,0.042,8591772473008863706,2.511083187768236,3029,0.0056662420001885
gap,0.042,3783703026212627758,2.530912505928427,2369,0.0048609960003886
gap,0.042,937356860510296631,2.5831566064152867,2633,0.0057852110003295
gap,0.042,2478389588849704821,2.441071733366698,2639,0.0047942900000634
gap,0.042,6406916375868943120,2.7086376587394625,2936,0.0126257909996638
gap,0.042,3922508558893152746,2.578733579488471,2442,0.0052263329998822
gap,0.042,4902986428724403986,2.3981163282878697,2996,0.0057004629998118
gap,0.042,2368520615454621476,2.3133420154917985,1980,0.0046679990000484
gap,0.042,3136727227230025722,2.4014057687018067,2078,0.0048629390003043
gap,0.042,830887064449081168,2.5468882704153657,2412,0.0054700400005458
gap,0.042,938089577729759048,2.541459293104708,3072,0.0053677550004067
gap,0.042,1537025562538699546,2.228728295536712,2503,0.0063713919998917
gap,0.042,3873949207989181522,2.682504874886945,2932,0.0058393469998918
gap,0.042,8756813123765715754,2.4466142035089438,2031,0.0053120709999348
gap,0.042,5342988944259462472,2.5773818911984563,2371,0.0050472610000724
gap,0.042,6669698865251645862,2.16345553775318,1863,0.0051234480006314
gap,0.042,788910635817759126,2.5156015851534903,2662,0.0063184409991663
gap,0.042,3852287176443570812,2.1749399479012936,1853,0.0049869109998326
gap,0.042,8772767715306979512,2.5125833202619106,2520,0.0057570839999243
gap,0.042,1163281842092195576,2.6300043023657054,2778,0.0053316559997256
gap,0.042,7322053834566781555,2.3341473173350096,2464,0.0046259710006779
gap,0.042,2838091682250701178,2.441418340895325,2092,0.0052384350001375
gap,0.042,1476427562269641523,2.213435933692381,1761,0.0047642190002079
gap,0.042,751068831419744960,2.4418991655111317,2775,0.0049347770000167
gap,0.042,9163058873075158527,2.675885827979073,2654,0.0049010209995685
gap,0.042,5317129000737692404,2.3472842294722795,2552,0.0053262279998307
gap,0.042,2364933936769304101,2.5664637873414904,2491,0.0050745430007737
gap,0.042,2150946305309350932,2.466982791665941,2566,0.0056015089994616
gap,0.042,6587995472958379444,2.279782604658976,2130,0.0050980189998881
gap,0.042,1913342487911330658,2.75785091216676,3279,0.005560838000747
gap,0.042,4193440082963817285,2.416701170383021,2565,0.0050711429994407
gap,0.042,10927457063557617,2.348824925720692,2654,0.0055230500001925
gap,0.042,1866634401866928945,2.2701423161197454,2447,0.0052801530000579
gap,0.042,99830535657691139,2.352384541882202,2314,0.0053189969994491
gap,0.042,2140522571849068597,2.496782746165991,2750,0.0050036249995173
gap,0.042,1350714696194151164,2.7291792151518166,2697,0.0049616669994065
gap,0.042,4157292757684077548,2.556815503630787,2525,0.0057195720000891
gap,0.042,2037065362147107342,2.4189733278471977,2188,0.0047351260000141
gap,0.042,7167974637241102701,2.00516432733275,1957,0.0042409350007801
gap,0.042,3056505857086373754,2.8114854500163347,2836,0.004960199999914
gap,0.042,9197987465907158086,2.013753608800471,1719,0.0046099159999357
gap,0.042,5778140414527025451,2.338858505478129,2351,0.0051328859999557
gap,0.042,4728653474961928660,2.7408287713769823,3032,0.0053585220002787
gap,0.042,3412313334895883217,2.4647317288909107,2344,0.0048716559995227
gap,0.042,4273226185635192310,2.7104580888990317,2795,0.0050615679992915
gap,0.042,4259211805558778565,2.418328498024493,2030,0.0048824980003701
gap,0.042,3540039827298224446,2.611006712075323,2371,0.0064269459999195
gap,0.042,6833826063121686480,2.4333494959864765,2551,0.005889369000215
gap,0.042,5998464164288691929,2.40510479034856,2315,0.0053229529994496
gap,0.042,8969963909935855683,2.330894236452877,2287,0.0046575930000472
gap,0.042,7531255693040111778,2.6367922800127417,2335,0.0045916030003354
gap,0.042,8276522723929641138,2.7045045364648104,2606,0.0050740529995891
gap,0.042,6143881394655179614,2.2986962874419987,2462,0.0048782069998196
gap,0.042,1049581210450050116,2.8729234824422747,2744,0.0065920100005314
gap,0.042,7392261821666171536,2.450875423150137,1877,0.0043979909996778
gap,0.042,6107730893583081144,2.6688256429042667,2706,0.0051034019998041
gap,0.042,4051517116359925391,2.378593342145905,2131,0.0045066309994581
gap,0.042,3380344142313742999,2.8822415596805517,2682,0.0047709339996799
gap,0.042,2614123354506540360,2.398771751439199,2200,0.0049826690001282
gap,0.042,2882220236356500232,2.428689361549914,2557,0.0055965820001802
gap,0.042,2111520270733633546,2.412942116847262,2410,0.0053231430001687
gap,0.042,4289680723831639743,2.3248292449861765,2480,0.0048021009997682
gap,0.042,2437602197070490270,2.379186330595985,2217,0.0045106670004315
gap,0.042,4027128294949691089,2.5537222884595394,2483,0.0054610110000794
gap,0.042,6454184316060224594,2.455562345450744,2144,0.0046556759998566
gap,0.042,3386454694904381521,2.577365673612803,2655,0.0048022459995991
gap,0.042,6034588680117408886,2.567894791951403,2465,0.0050657300007515
gap,0.042,3259314792866629675,2.38849068665877,2762,0.0051363769998715
gap,0.042,5580219035750855947,2.403497959021479,2401,0.0044785079999201
gap,0.042,6093386132582659549,2.051124613033608,1864,0.0044164889995954
gap,0.042,1107341279853001802,2.124913952546194,2522,0.0048539549998167
gap,0.042,746568166031114684,2.3303503580391407,2114,0.0044630140000663
gap,0.042,4763449661450064299,2.6020977697335184,2569,0.0047480950006502
gap,0.042,8390474290100885943,2.181734315585345,2179,0.0051089349999529
gap,0.042,3924542111107867490,2.435253739356994,2597,0.0049348470001859
gap,0.042,5882093535947409429,2.333779657026753,2406,0.0048864290001802
gap,0.042,2404500615233864192,2.595134949311614,2317,0.0045831260003978
gap,0.042,1240982749432767445,2.6760964798741043,2418,0.0051716149991989
gap,0.042,2452731615143382040,2.41761790192686,2550,0.0045831510005882
gap,0.042,8474403767097359305,2.31803021999076,2246,0.0052941490002922
gap,0.042,1388103358631746646,2.62640142836608,2345,0.0053796839993083
gap,0.042,11341487869056367,2.6785129450727254,2406,0.0054286279992084
gap,0.042,1324708046215347314,2.56730303959921,2233,0.0048770140001579
gap,0.042,4150535540624156541,2.1520734953228384,2198,0.0046074669999143
gap,0.042,6363601454693966780,2.4713712921366096,1957,0.0042976650001946
gap,0.042,2230511141017335098,2.218677081167698,2067,0.0044834899999841
gap,0.042,5456671815332826422,2.3172981925308704,2627,0.004861591000008
gap,0.042,1482819836821229689,2.691649903077632,2411,0.0048432319999847
gap,0.042,1063997095060880028,2.5739093779120594,2553,0.0046678340004291
gap,0.042,1709400426755405029,2.302890363615006,2185,0.0051590500006568
gap,0.042,4263295766369023768,2.514418515143916,2529,0.0042052849994433
gap,0.042,3576353554005598626,2.854324224870652,2919,0.0045868359993619
gap,0.042,6166873218619030550,2.463324135169387,2083,0.0043753669997386
gap,0.042,5253884964384078920,2.7817770603578538,2498,0.0047908289998304
gap,0.042,1612153484263425700,2.5664137930143625,2830,0.005059825999524
gap,0.042,6205651003637976118,2.474607885349542,2012,0.0047717360002934
gap,0.042,2219398133963371807,2.3220929505769163,1777,0.0042429770001035
gap,0.042,6398204299826372108,2.223833568394184,1718,0.0041138819997286
gap,0.042,2501714608242446823,2.4279418056830764,2579,0.0043839390000357
gap,0.042,7358746043370206968,2.293544535525143,2199,0.0040996199995788
gap,0.042,5467343396893122832,2.577431509038433,2494,0.0052302579997558
gap,0.042,2392857182876648987,2.478268331149593,2296,0.0047297469991463
gap,0.042,1657816708197527620,2.410644933115691,2163,0.0051489050001691
gap,0.042,2085532760350579864,2.5910004491452128,3093,0.0054207550001592
gap,0.042,3759626211030726519,2.4573800524231046,2309,0.0044095089997426
gap,0.042,3868092477540689096,2.5011821642983705,2862,0.0051902320001318
gap,0.042,1894329175450256726,2.472820579307154,2344,0.0053353060002336
gap,0.042,2760970267037426399,2.3804754356388003,2526,0.0047708950005471
gap,0.042,7439510555397504755,2.504199583316222,2615,0.0051647379996211
gap,0.042,3387363016060385908,2.35712627787143,2456,0.0048511650002183
gap,0.042,6055652838993944154,2.382864807266742,2206,0.0042806390001715
gap,0.042,166072422297146242,2.356891032075509,2223,0.0047947699995347
gap,0.042,4536505136088360490,2.2891809644643217,2431,0.005227938999269
gap,0.042,1503612952046959951,2.4614933924749494,2075,0.0051865070008716
gap,0.042,6283174658414273953,2.31378131150268,2566,0.0051614739995784
gap,0.042,7714311295981477657,2.3498940956778824,2322,0.0047566969997205
gap,0.042,6877172076536061577,2.4434297010302544,2557,0.004710423000688
gap,0.042,8869309163105594892,2.512693867785856,2485,0.0045101200003045
gap,0.042,240254428056148684,2.3982150100637227,1968,0.0048018309998951
gap,0.042,7082797927095779165,2.753484975779429,2674,0.0051586800000222
gap,0.042,7568668816567421273,2.6568950910586864,3146,0.0054066439997768
gap,0.042,2273430178542417726,2.7200712638441478,2717,0.0049304850008411
gap,0.042,2717495076943239697,2.249991955468431,2211,0.0048750019996077
gap,0.042,8825994578650376852,2.361790493130684,2072,0.0044690529994113
gap,0.042,5753388118685912867,2.3837136370129883,1902,0.0042494019999139
gap,0.042,407082341857023879,2.3191332165151834,2292,0.0042910439997285
gap,0.042,3526298260465640957,2.2113714937586337,1868,0.0048972049999065
gap,0.042,2611689989197760022,2.344631002051756,2418,0.0046510030006174
gap,0.042,2894706295928227877,2.4451399024110287,2767,0.0046378179995372
gap,0.042,8410198296270890453,2.238952185725793,1956,0.0046605819998148
gap,0.042,8545143740738382795,2.5980642882641405,2377,0.0050981980002688
gap,0.042,2836829930827438889,2.6450408461969346,2799,0.0048587119999865
gap,0.042,4279768419454659443,2.656355211744085,2427,0.0042808839998542
gap,0.042,8767929970932777247,2.429832281311974,2177,0.0047802429999137
gap,0.042,1073340342026157068,2.691194490529597,2529,0.0049098139998022
gap,0.042,240031121172524579,2.344777108868584,2044,0.0041697059996295
gap,0.042,2640128220260031318,2.446026329882443,2082,0.0045892949992776
gap,0.042,6615467366044357346,2.502501183189452,2573,0.0045914330003142
gap,0.042,1144947791326727489,2.101340469205752,1846,0.0042989719995603
gap,0.042,6435560289817585032,2.4962671669200063,2348,0.0047482299996772
gap,0.042,9049680246051650642,2.49977321899496,2489,0.0049730640002962
gap,0.042,7248649574612898736,2.31459599849768,2588,0.0046683390000907
gap,0.042,1675760623203161833,2.208509015152231,1893,0.0045924089999971
gap,0.042,2058869061753737050,2.14010066492483,1993,0.0048028220007836
gap,0.042,9202562896567250599,2.9179167076945305,2902,0.0053954620007061
gap,0.042,2836037025785879282,2.8895488656125963,2775,0.0048576449999018
gap,0.042,3726156343010355664,2.1809626531321555,2060,0.0050490240000726
gap,0.042,7870183686070439765,2.7075220607221127,2586,0.0047002119999888
gap,0.042,1217338163397771811,2.0514267219696194,2079,0.0047419909997188
gap,0.042,9099764483982740176,2.349905191687867,2351,0.0046070420003161
gap,0.042,1164642928792384467,2.4535525729879737,2643,0.0054059579997556
gap,0.042,6464545331344479042,2.476678673643619,2781,0.0050312019993725
gap,0.042,1192611934812836346,2.403271320508793,2390,0.0052476840000963
gap,0.042,4017856645313707400,2.31871644849889,2277,0.0045110010005373
gap,0.042,6186001532319656616,2.5779155225027357,2685,0.0047867479997876
gap,0.042,7493274063767002155,2.55087485560216,1962,0.0041429599996263
gap,0.042,3245463188343603814,2.5213015656918287,2541,0.0046420190001299
gap,0.042,712362642075383575,2.2866764990612864,2284,0.0048783760003061
gap,0.042,1379577102074255606,2.4505299811717123,2389,0.0053763240002808
gap,0.042,3582454375355868601,2.4894847895484418,2045,0.0046197809997465
gap,0.042,2563143130569433433,2.5300406254827976,2172,0.0051814340004057
gap,0.042,1366836317983922043,2.370616188272834,2370,0.0051854509993063
gap,0.042,8270023780203616491,2.537073150044307,2744,0.0050359039996692
gap,0.042,2312670114017402768,2.2288205274380744,2894,0.0044222080005056
gap,0.042,172129024392834169,2.4612296896521,2161,0.0040019930002017
gap,0.042,6209858973500022744,2.430754533270374,2252,0.0048071740002342
gap,0.042,5454453156164210876,2.3267478595953435,2256,0.005362523000258
gap,0.042,6415854858655685815,2.3942137674894184,2681,0.0053227219996188
gap,0.042,695938314653739511,2.444813889451325,2213,0.0045233009996081
gap,0.042,8863302100723021140,2.445550047326833,2483,0.0054065839995018
gap,0.042,818090359657497919,2.571017066715285,2640,0.0049365649992978
gap,0.042,6621246791331896138,2.6710647442378104,2775,0.0047255460003725
gap,0.042,3265060368534841829,2.805029909359291,2568,0.0049241899996559
gap,0.042,2275457293710457316,2.437678338494152,2075,0.0049198879996765
gap,0.042,7066915382059859575,2.498862190637737,2283,0.00521776900041
gap,0.042,4669044514643526791,2.235146788414568,2749,0.0051995109997733
gap,0.042,8985515142698087037,2.708849648712203,2440,0.0049817279996204
gap,0.042,8951128166242111746,2.2823089382145554,2622,0.0052050289996259
gap,0.042,2965289670219596809,2.30423307325691,2411,0.0048762730002636
gap,0.042,3987607129412191787,2.4393918672576547,2566,0.0047874089996184
gap,0.042,973342716472434400,2.6530279885046184,2846,0.0050055129995598
gap,0.042,6099016187816963005,2.3961165877990425,2327,0.0043333980001989
gap,0.042,1209391685035234165,2.447751880157739,2513,0.0053388119995361
gap,0.042,2004004132631649492,2.847167006228119,2484,0.0047436229997401
gap,0.042,5950976898863728769,2.155681984499097,1861,0.0047544189992549
sat,0.063,7501460506892295017,2.384048177395016,2378,0.0045443210001394
sat,0.063,9035855580349753260,2.708535604178905,2861,0.0057148139994751
sat,0.063,5085068328765777669,2.7197319585829973,2249,0.0048299180007234
sat,0.063,3841350355188740422,2.4906692111399025,2116,0.0049684469995554
sat,0.063,2208348524513480150,2.830483590252697,2186,0.0050034500000037
sat,0.063,387185643308748124,2.649496340425685,2911,0.0050325239999438
sat,0.063,8816281056394504880,2.3262810981832445,1832,0.005091357999845
sat,0.063,7587245435816506603,2.6812185996677727,2889,0.0052228370004741
sat,0.063,771899889736331397,2.474872316000983,2207,0.0048623969996697
sat,0.063,1546189901056563447,2.533482464728877,2071,0.0042726419997052
sat,0.063,1254748103373323531,3.112671494483948,2759,0.0050279229999432
sat,0.063,6771369161572288537,2.286539532011375,1488,0.0042296569999962
sat,0.063,4627096299319294804,2.719060878502205,2588,0.0050195450003229
sat,0.063,7654142210767444004,2.532317684032023,2131,0.0045281720003913
sat,0.063,5926654931535439728,2.768215091200545,2583,0.005267429000014
sat,0.063,3837452895100332199,3.014293860644102,2835,0.0052693569996336
sat,0.063,7762594452663919143,2.372679062653333,2315,0.0050212370006192
sat,0.063,7737943043128666254,2.399560109246522,2327,0.0048163820001718
sat,0.063,7368380844145244931,2.6501380887348205,2385,0.0050253380004505
sat,0.063,1621290680233307058,2.446896599372849,2308,0.0051539529995352
sat,0.063,837580757421129645,2.552908903453499,2563,0.0046834220001983
sat,0.063,6056075979451910213,2.6868728457484394,2256,0.0044579410005098
sat,0.063,8160392228634276314,2.5973970245104283,2558,0.005067426000096
sat,0.063,1233825820554114215,2.777004034956917,2133,0.0048607799999444
sat,0.063,7417681966435514172,2.493903423193842,2297,0.0054560629996558
sat,0.063,2125150651828678398,2.4694232104811817,2244,0.0050067749998561
sat,0.063,9033134463257918102,2.7953435669187456,2358,0.0049907559996427
sat,0.063,7770283111883562473,2.4160874746739864,2376,0.0047579039992342
sat,0.063,518366653021741158,2.767706259386614,2340,0.0048908050002864
sat,0.063,6285990910838578918,3.232990423683077,3355,0.0054626239998469
sat,0.063,2235767790232863893,2.649358327500522,2838,0.0051384289999987
sat,0.063,3801147863125458155,2.4948365667369217,2532,0.0057781340001383
sat,0.063,9157940717393937992,3.241247475380078,3043,0.0049867190000441
sat,0.063,115978323579667322,2.0196207913104445,2202,0.0044094579998272
sat,0.063,2777783842695572728,2.7035719857085496,2736,0.0055426899998565
sat,0.063,8105208274964235542,2.9582671034149826,2711,0.0051776080008494
sat,0.063,1275974737222488858,2.9299216978251934,2646,0.0043560330004766
sat,0.063,1885908745088022250,2.440328353783116,2302,0.0050111620003008
sat,0.063,1259838568805835312,2.628132464364171,2454,0.0045153880000725
sat,0.063,3393034223446438490,2.6920180711895227,2098,0.0043209499999647
sat,0.063,1782226716846518613,2.951287125237286,2517,0.0046672819999002
sat,0.063,1250185419205811676,2.4830627243500203,2800,0.0049912559998119
sat,0.063,4105564466132250335,2.43509049131535,1720,0.0044811770003434
sat,0.063,3330631575639454072,2.432825214695185,2212,0.0043661529998644
sat,0.063,7932880375873445276,2.6892041091341525,2392,0.0044060430000172
sat,0.063,5013258256031464585,2.500164376804605,2495,0.0048156219991142
sat,0.063,2152740419534863395,2.198439926141873,2019,0.0053695030001108
sat,0.063,228924064026058875,2.556842195335776,2684,0.0049272389996986
sat,0.063,8962591445632538881,2.6683044866658747,2212,0.0051033509998887
sat,0.063,5084205841279071157,2.81814089929685,2690,0.0043174490001547
sat,0.063,8532256150771676225,2.6662707605864853,2715,0.0055301709999184
sat,0.063,8331630483821961862,2.5880925196688622,2407,0.005421601999842
sat,0.063,4995980411342036900,3.063461862271652,3049,0.005829267000081
sat,0.063,7904121732271767587,2.4801138006150723,2245,0.0049410010005885
sat,0.063,4434837773237891553,2.4003831236623228,1871,0.0042591660003381
sat,0.063,4269428171389879198,2.8580737083684653,2493,0.0048707050000302
sat,0.063,3827781147192383851,2.682601838372648,2624,0.0047049639997567
sat,0.063,7383261668882558980,3.2939011289272457,3222,0.0050652479994823
sat,0.063,7097598901137835483,2.6224526851437986,2813,0.0053880510004091
sat,0.063,9064235909896645588,2.93289692979306,2167,0.00493049600027
sat,0.063,8589709452468439897,2.617645172867924,2501,0.0042174380005235
sat,0.063,8289317689635063755,2.648861007997766,2857,0.0044025030001648
sat,0.063,5975267510819878884,2.603733480675146,2117,0.0048444249996464
sat,0.063,7389865915711401883,2.534074050374329,2336,0.0048861919995033
sat,0.063,6228671212848885106,2.258298590313643,2022,0.0049838059994726
sat,0.063,1424317125780958153,2.695326382294297,2232,0.0050546920001579
sat,0.063,4308655784611573879,2.7588819446973503,2225,0.0044160429997646
sat,0.063,4132950651051737707,2.5209643070120364,2460,0.0045318780003071
sat,0.063,1408511690549111449,2.381327113835141,2223,0.0045992499999556
sat,0.063,8461215329873635772,2.3238033272791654,1650,0.0043070239998996
sat,0.063,8526256157293213644,3.052376219071448,2561,0.004904790999717
sat,0.063,9193285718346088321,2.54926555021666,2624,0.0042972979999831
sat,0.063,4024965096223603400,2.7269986593164504,2190,0.0052383299998837
sat,0.063,2415740458522633641,2.5137597986031324,2466,0.0045360439999058
sat,0.063,5916963741178344393,2.5530338573735207,2119,0.004109155000151
sat,0.063,1751735625830747776,2.711975475307554,2244,0.0048142499999812
sat,0.063,6056600349677037588,2.8722389936447144,2363,0.0044744209999407
sat,0.063,9095997219638334548,2.455524111399427,1990,0.0048871649996726
sat,0.063,3764250510693344807,2.3668382856994867,2360,0.0043920919997617
sat,0.063,3468804210862766875,2.6756163835525517,2145,0.00432896699931
sat,0.063,4797901765750051938,2.3812346786726266,1875,0.0043506599995453
sat,0.063,2584696685968438798,2.359847865300253,2108,0.0046309179997479
sat,0.063,1388154126688722005,2.7680129413492978,2530,0.0048874899994189
sat,0.063,5041011818811840893,2.938962840475142,2300,0.0051242480003566
sat,0.063,4517094450987017029,3.015325855463743,2481,0.0049938499996642
sat,0.063,3921128923055930317,2.800289326813072,2295,0.0043687620000127
sat,0.063,2341570567916844469,2.527076420839876,2056,0.0045735809999314
sat,0.063,2575404787297018088,2.341994641115889,2040,0.0046900820007067
sat,0.063,5814197531596198283,2.800169277703389,2469,0.0052145740000923
sat,0.063,6377016692204211214,2.660669278120622,2595,0.0050503820002631
sat,0.063,2969930199293963364,2.407505234470591,2702,0.0047592069995516
sat,0.063,2582219457493904885,2.3566566286608577,2478,0.0075036799998997
sat,0.063,3286389382271468995,2.579498195787892,2528,0.0064741060004962
sat,0.063,8253824358385114254,2.506604556925595,2111,0.0044320280003375
sat,0.063,3127965177370413889,2.7427936878520995,2068,0.0054630340000585
sat,0.063,279841642809810293,2.7653385498560965,2320,0.005505008
sat,0.063,129468332061482131,2.4181857965886597,1957,0.0051553790008256
sat,0.063,8351908347207058216,2.2110970546491444,2502,0.0050074410000888
sat,0.063,5629875295326618696,2.706059325719252,2268,0.0053057770001032
sat,0.063,1778604462953228471,2.3420080598443747,2149,0.0049867499992615
sat,0.063,2547998460861430892,2.2630243482999504,2058,0.0053533939999397
sat,0.063,7682539214333830811,2.7555591862183064,2569,0.0054140849997565
sat,0.063,6924005142870052562,2.565133740892634,2359,0.0050924899996971
sat,0.063,3425017385342576966,2.721249522874132,2349,0.0046862259996487
sat,0.063,1543998425800673709,2.4214990716427565,2070,0.0049535260004631
sat,0.063,1257552971714439050,2.552217218792066,2933,0.005380986000091
sat,0.063,8783515324933160515,2.94333832571283,2975,0.0052149339999232
sat,0.063,9096666588581366343,2.41987845627591,2532,0.0051443079992168
sat,0.063,7939464942774120587,2.695240899221972,2229,0.0044560380001712
sat,0.063,4482823815964561864,2.2346396381035447,1818,0.0043784669996966
sat,0.063,2444705245568888151,2.798414387274533,2082,0.0054128439996929
sat,0.063,2183314504635397472,2.3180653215385973,2419,0.0056550990002506
sat,0.063,368877034641820503,2.6097526664379984,2670,0.0052565570003935
sat,0.063,7323445042837897824,2.4494573085103184,2366,0.0055639820002397
sat,0.063,6630667748740980486,2.637970039388165,2340,0.0052247899993744
sat,0.063,4148627419826237276,2.4348162543028598,2421,0.0056237119997604
sat,0.063,1491917635137522980,2.473980172770098,2360,0.0054616269999314
sat,0.063,4350328210799377532,2.572106127627194,2219,0.0055125039998529
sat,0.063,7908157591801058628,2.6679108247626573,2445,0.0057260610001321
sat,0.063,1420293173611932877,2.638654162408784,2431,0.005498773999534
sat,0.063,7214061631690171583,2.115834374213591,1584,0.0051697009994313
sat,0.063,8722593920853720187,2.624677673680708,2518,0.0053109050004422
sat,0.063,2050386399040115578,2.7360410229302943,2528,0.0052120299997113
sat,0.063,8432962288193395951,2.7000862481072545,2343,0.005270327999824
sat,0.063,5532267924301660697,2.346929281251505,1793,0.0055864760006443
sat,0.063,5566763219743103699,2.4974413928575814,2889,0.0055904310002006
sat,0.063,8988100579941071883,3.0255459686741237,2902,0.0055904460004967
sat,0.063,7540490809643205106,2.4630707565229386,2442,0.005357080000067
sat,0.063,446656832685412503,2.785103057511151,2201,0.0053469939994101
sat,0.063,1021001312170738525,2.688054596539587,2426,0.0055080479996831
sat,0.063,6168264077434658066,2.363075470086187,2642,0.0052780249998249
sat,0.063,22241132561104892,2.978287162492052,2056,0.0048846809995666
sat,0.063,7607934237253930239,2.023273389786482,1950,0.0054291579999699
sat,0.063,7475441723366719418,2.9368697514291853,2824,0.0055964900002436
sat,0.063,7699058881574418407,2.9846587849315256,2553,0.0050850989991886
sat,0.063,8102637463621596414,2.5832839268259704,2085,0.0051301119992785
sat,0.063,256357909329044423,2.794789494946599,2285,0.0052703579995068
sat,0.063,7211192695717549296,2.4736835577059537,2169,0.0052547089999279
sat,0.063,5109162574856123301,2.605437508551404,2433,0.0061115439993955
sat,0.063,9092206590664532274,2.381008102791384,2056,0.0051133710003341
sat,0.063,4013948455487447621,2.3700744004454464,2127,0.0046490750000884
sat,0.063,5459214525755661794,3.013574508484453,2446,0.0049233489999096
sat,0.063,521325523886847693,3.139118449995294,2621,0.0051706130007005
sat,0.063,6982545481574382400,2.874716839753092,2676,0.0051205370000388
sat,0.063,2267088174139618013,3.245735535165295,2585,0.0052511099993353
sat,0.063,2608043393398177576,3.2455319731961936,2758,0.0051395959999354
sat,0.063,1722316370648510579,2.844692478189245,2197,0.0053607539994118
sat,0.063,2483196705218390993,2.6758520109578967,2810,0.0051734069993472
sat,0.063,4446250886221322232,2.633513274835422,2325,0.0050950739996551
sat,0.063,397580821901039201,3.210002595325932,2727,0.0054248869992079
sat,0.063,3835479097062986442,2.5209266275633126,2565,0.0051723350006795
sat,0.063,2547579963843154235,2.5200345457997173,2371,0.0053443099996002
sat,0.063,528985369561578481,2.441534449812025,2757,0.0055104010007198
sat,0.063,2713782158705017805,2.6240053921937943,2383,0.0052181390001351
sat,0.063,3305514451956200723,2.853703248081729,2587,0.0051147730000593
sat,0.063,7605429931502044971,2.821324196876958,2582,0.0051839480001945
sat,0.063,3814616801515780716,2.7916213411372155,2186,0.0050425090003045
sat,0.063,7448548445715385080,2.6887714941985905,2744,0.0051807479994749
sat,0.063,7573999066979745827,2.4439623313955963,2121,0.0045197239996923
sat,0.063,5002572591083471460,2.6145296718459576,2915,0.0052201329999661
sat,0.063,3491479510531468518,2.59734151000157,2402,0.0050805060000129
sat,0.063,8541126555951627115,2.345920381369069,2429,0.0051466009999785
sat,0.063,4253353716019456816,2.994689615443349,2313,0.0051964959993711
sat,0.063,8666522699179704048,2.5646567554213107,2651,0.0053072130003783
sat,0.063,7132765646319735681,2.3050899575464427,1870,0.004603727000358
sat,0.063,4139295766297898087,2.3948890829924494,2117,0.0047375340000144
sat,0.063,8237151788706669171,2.340174299199134,2110,0.004728089999844
sat,0.063,8895631450670576695,2.625505587086081,2426,0.0049221980007132
sat,0.063,162636201260641668,2.968829737976193,2398,0.0054378169998017
sat,0.063,9110967373274098959,2.8062864679377526,2366,0.005342271999325
sat,0.063,2351087701977903895,2.223190628224984,2396,0.0045385880002868
sat,0.063,5774122603432911921,3.078991706948728,2920,0.0052569189992937
sat,0.063,6709160646794671760,3.0587259309832007,3016,0.0048491769994143
sat,0.063,495102266734996511,3.0336717555765063,2749,0.0055935059999683
sat,0.063,325858057441786966,2.3925042990595102,2382,0.0045416129996738
sat,0.063,5976919337787400988,2.8076229812577367,2725,0.0053866939997533
sat,0.063,6281739894934267936,2.3790369778871536,2512,0.0045020580000709
sat,0.063,659094266238514,2.4237832268700004,1949,0.0049807410005087
sat,0.063,2166673868138707304,2.3721173140220344,2266,0.0044586320000234
sat,0.063,1540229581763547651,2.2761698118411005,2163,0.0043770199999926
sat,0.063,3000286968183610638,2.8434509886428714,2182,0.0050902009998026
sat,0.063,7222013046983002784,2.3411428404506296,2915,0.0047390710005856
sat,0.063,2660963341480434146,2.198177137412131,2137,0.0049177009996128
sat,0.063,8753126520057470407,2.5808969873469323,1958,0.005413634999968
sat,0.063,3655623869165024050,2.693473521852866,2372,0.0051148639995517
sat,0.063,7889594520265763315,2.640343996929005,2384,0.0052679700002045
sat,0.063,7183414348357929426,2.723886850522831,2492,0.0048682610004107
sat,0.063,3944247759847291143,2.82726097246632,3166,0.0061498410004787
sat,0.063,2983110186589616198,2.557762085227296,1732,0.1924834519995784
sat,0.063,5093884834079479957,2.4778277722653,2437,0.0055121690002124
sat,0.063,9110044572570614219,3.255420203786344,3145,0.0056126609997591
sat,0.063,7121600450065070330,2.7898931696545333,2590,0.0050088990001313
sat,0.063,4233760991974049986,2.8446941261645406,2586,0.0052066460002606
sat,0.063,6789988203838639033,2.704251727089286,2220,0.0055279680000239
sat,0.063,8003287190515641108,2.8794853996951133,2912,0.0055804169996918
sat,0.063,3904402846356660480,2.450520888902247,2212,0.0052398929992705
sat,0.063,5078653299668125253,2.6702298941090703,2230,0.0050991250000151
sat,0.063,2115457459961593435,2.6290768461767584,2510,0.004908391999379
sat,0.063,7570596760279554330,2.44255894003436,2370,0.0052183749994583
sat,0.063,3186385456652997535,2.5777860016096383,1972,0.0055058129992175
sat,0.063,1324893129037671519,2.846326098078862,2727,0.00558169299984
sat,0.063,812609573918821153,3.0802145418711007,2813,0.0054095679997772
sat,0.063,4095435691283513221,2.930549625540152,2795,0.0054011510001146
sat,0.063,1640372863894472320,2.9484385766554624,2839,0.0055877369995869
sat,0.063,2586599400549120185,2.076463408302516,2053,0.0047967429991331
sat,0.063,3788583511661080685,2.6694736909121275,2307,0.0050138059996243
sat,0.063,2728903924354286556,2.7802000078372657,2881,0.0057269170001745
sat,0.063,8599158878583486254,2.5612954187672585,2633,0.0053598380000039
sat,0.063,8372172152060394800,2.66092824167572,2590,0.0055154140000013
sat,0.063,6202991028743387729,2.623325269436464,2258,0.0048698139999032
sat,0.063,8680877681711561669,3.0879249495919794,2992,0.0049942309997277
sat,0.063,1170611909661176105,2.3887554698158056,2059,0.0045470109998859
sat,0.063,4033691621321558289,2.4550875478889798,2347,0.0044778720002796
sat,0.063,3615081660707372098,2.2511836362537,2301,0.0043904989997827
sat,0.063,3257588816585475699,2.627851311583072,2472,0.0042814150001504
sat,0.063,7904240661411169105,2.640787696931511,2276,0.0053064680005263
sat,0.063,2269987547401792103,2.7704652429092675,2646,0.0050359739998384
sat,0.063,8705829207653878291,2.515639963792637,2781,0.0054837899997437
sat,0.063,2963576007683090290,2.5888782150577754,2336,0.005002207999496
sat,0.063,4982647199699161306,2.5742157218046486,2823,0.0058976560003429
sat,0.063,4282882687503430313,2.7703761071898043,2464,0.0050382930003252
sat,0.063,5560451186919034991,2.801654806826264,2691,0.0053018159997009
sat,0.063,7064261777685679936,2.7344066300429404,2155,0.0051338670000404
sat,0.063,915668049434948296,2.326406572945416,2229,0.0049430990002292
sat,0.063,754579722994367894,2.3758158606942743,2381,0.0053887520007265
sat,0.063,3729688084714128924,2.9431357383728027,2509,0.0051398360001257
sat,0.063,6884705416596419523,2.288627554429695,2316,0.0055639219999648
sat,0.063,5701504887035466491,2.713331409730017,2368,0.0051739520004048
sat,0.063,4419841996786651769,2.600449934601784,2272,0.0057084000000031
sat,0.063,6845058984491788798,2.642514761304483,2204,0.0054159829996933
sat,0.063,4798052599147894830,2.5928590805269778,2599,0.0057112140002573
sat,0.063,4796237015797848530,2.492520825006068,2244,0.0054239999999481
sat,0.063,8969269664975830979,2.6001123329624534,2634,0.0052619210000557
sat,0.063,3010719889020023927,2.7513349945656955,2416,0.0051186840000809
sat,0.063,2794986488173478781,2.2376211297232658,2466,0.0055667349997747
sat,0.063,6338079454644525120,2.2650778864044696,2254,0.0054305000003296
sat,0.063,8455496452511930770,2.405888235429302,2266,0.0051493260007191
sat,0.063,3413812875639715552,2.944040314294398,2636,0.0054235949992289
sat,0.063,1342705676754270384,2.48276490252465,2513,0.0051211030004196
sat,0.063,5011432887350048170,2.4253490620758384,2351,0.0046728260003874
sat,0.063,6904020596236656325,2.805722422199324,2483,0.0047332229996754
sat,0.063,769190617828950877,2.553400134900585,2311,0.0048163730007217
sat,0.063,1564512861725906448,2.7992526923771948,2715,0.0047146649994829
sat,0.063,4263649793892578546,3.050139506347477,2334,0.0047918109994498
sat,0.063,2179488368129210177,2.7551406279671937,2494,0.0052888210002493
sat,0.063,1770754705745170423,2.4132889066822827,2201,0.0044929039995622
sat,0.063,3257176439043468539,2.625289834337309,2493,0.0048378559995398
sat,0.063,4119084216386522753,2.8086019353941083,2523,0.005465852999805
sat,0.063,4385265740336945771,2.488200808642432,2714,0.0052861470003335
sat,0.063,3540753109922124414,2.25366492359899,1864,0.0045999859994481
sat,0.063,8263694925374164342,3.2035955775063485,3034,0.0052715499996338
sat,0.063,2904745264489675673,2.6472941858228296,2483,0.0052149000002827
sat,0.063,5055820020260049156,2.7809194871224463,2502,0.004966279000655
sat,0.063,8365108231754370199,2.5542424444574863,2299,0.0057044740005949
sat,0.063,2752965006218943411,2.4501473186537623,2297,0.0047790970002097
sat,0.063,1661465613381525348,2.370842160889879,2467,0.0046164960003807
sat,0.063,7361033563664388823,2.5048361888621,2428,0.0050642569995034
sat,0.063,5228072033827856820,2.410031656268984,2340,0.0048151659993891
sat,0.063,7422431015055169406,2.702714755665511,2590,0.0046955909992902
sat,0.063,2315524459132577033,1.9892719192430377,2354,0.0047244240004147
sat,0.063,1597068582489204049,2.970515785505995,2776,0.0052200820000507
sat,0.063,474010262645508617,2.5490088826045394,2251,0.0052316000001155
sat,0.063,3213404000462028010,2.4881083490327,2248,0.005212942000071
sat,0.063,7085099367731178517,2.8738979685585946,2707,0.0050845480000134
sat,0.063,2041295881755791168,2.634799642721191,2022,0.005297153000356
sat,0.063,1856595623470469237,2.452515407232568,2205,0.004825682000046
sat,0.063,8019375705244212577,2.5664257938042283,2054,0.0052486099993984
sat,0.063,5966224436187687581,3.174588282359764,2564,0.0049468039997009
sat,0.063,7277567138773747147,2.433787265093997,2055,0.0055954549998205
sat,0.063,6087564680017122760,2.681931346654892,2529,0.0055005610001899
sat,0.063,4226655920202680723,2.6035994256380945,1734,0.0045389939996312
sat,0.063,2274383132812637723,2.767550327349454,2219,0.0051027850004174
sat,0.063,2356393326383530065,2.4549740171059966,2158,0.0044941559999642
sat,0.063,3159292733070480407,2.3143401246052235,2858,0.0046714539994354
sat,0.063,3396187104033326947,2.704597814707085,2366,0.0049730089995136
sat,0.063,2281208370130872984,2.3663698483724147,2334,0.0045612619996973
sat,0.063,1913752095670080932,2.783967596013099,2650,0.0048879160003707
sat,0.063,1905436837817535307,2.9679460276383907,2395,0.0051105060001646
sat,0.063,8989722727651069395,2.6740946143399924,2814,0.0048895030004132
sat,0.063,3162614391033170307,2.715145654277876,2223,0.0047336480001831
sat,0.063,1714961524773686997,2.96285218722187,2725,0.0046598859998994
sat,0.063,7474477852476300266,2.155354256508872,2032,0.004891642000075
sat,0.063,3143237024877905519,2.9272967206779867,2388,0.0045594540006277
sat,0.063,437502458653842382,2.7134894826449454,2513,0.0049669910004013
sat,0.063,6370974322174686577,2.582059735665098,2427,0.0045955000005051
sat,0.063,7213078688190277526,2.1867481097579,2540,0.0056084090001604
sat,0.063,571947274925844735,2.151453937171027,1819,0.0046411180001086
sat,0.063,782375497987573035,2.8390095471404493,2203,0.0046044780001466
sat,0.063,5197755008521591038,2.7776070267427717,2577,0.0055483980004282
sat,0.063,63030681497183825,2.324329671915621,2135,0.004616982000698
sat,0.063,6309797868301723787,2.791935347719118,2421,0.0045292939994396
sat,0.063,1015492093343787135,2.675060314591974,2366,0.0048182760001509
sat,0.063,2331512965486425586,2.5875578722916543,2223,0.0050538519999463
sat,0.063,7175697042813452405,2.424436604138464,1587,0.0045615979997819
sat,0.063,9170155536207264239,2.748202317859977,2883,0.0053442540001924
sat,0.063,4048757985146763098,3.156661719083786,3283,0.0054637749999528
sat,0.063,2400528474931552646,2.755297310417518,2400,0.0059367450003264
sat,0.063,6447050212869032756,2.7629606591071934,2712,0.0069679909993283
sat,0.063,5340873837563937516,2.980725642759353,2254,0.0060328549998303
sat,0.063,1937356670424571012,2.706213222583756,2599,0.0056163609997383
gap,0.063,6862530492941328017,3.2128435987979174,3189,0.0059776120006063
gap,0.063,4464299312468597065,2.9519361979328096,2571,0.0054951680003796
gap,0.063,3377120089022898264,2.5683237337507308,2365,0.0057038429995373
gap,0.063,3354398215668703599,2.2669054907746613,1953,0.0050546169995868
gap,0.063,7297106779231801586,3.2916113222017884,2790,0.0055426439994334
gap,0.063,907766860413462602,2.812916407128796,2932,0.0052846400003545
gap,0.063,943011998316023203,2.763204579241574,2617,0.0057978450004156
gap,0.063,2473761785536415432,2.490968785248697,2337,0.0055539710001539
gap,0.063,1958625058978729712,2.3396005667746067,2568,0.0061567969996758
gap,0.063,9121874685771346247,2.445140852825716,2057,0.0061711829994237
gap,0.063,1238766929127028302,2.5567976073361933,3048,0.008841234999636
gap,0.063,4329395185123793571,2.899099269649014,2814,0.005996760999551
gap,0.063,4144258734009091811,2.426824659574777,2791,0.0055789650004953
gap,0.063,5997165020154037478,2.6618730563204736,3248,0.0062202579993027
gap,0.063,7888729271288162768,2.7994403617922217,2875,0.0053718760000265
gap,0.063,2248363839391525937,2.3091258590575308,2729,0.005262085999675
gap,0.063,9070901718737069153,2.86281592794694,2631,0.0054867150001882
gap,0.063,3133527923214767414,2.218978396151215,2510,0.0069864850001977
gap,0.063,8355005833132720816,2.6280684140510857,2242,0.0050992750002478
gap,0.063,8206495536023501863,3.1899121075402945,3133,0.0058930490004058
gap,0.063,6706592133889936039,2.6294889885466546,2380,0.0055094640001698
gap,0.063,982684529394736163,2.106414899462834,2683,0.0053807459999006
gap,0.063,2607351381591147663,2.5986437485553324,2961,0.0054610110000794
gap,0.063,4376375751699627217,2.6530924623366445,2765,0.0049791680003181
gap,0.063,1048531725822712664,2.1906687661539763,2159,0.0047915149998516
gap,0.063,6684343503027644845,2.4410533930640668,2083,0.0049706009995134
gap,0.063,5241041992804979337,2.478449877584353,2107,0.0052792670003327
gap,0.063,5547950153797731285,2.6836850293912,1892,0.0050926600006278
gap,0.063,106163617136871096,2.301951066823676,2223,0.0050109060002796
gap,0.063,3231877582993377704,2.1234870890621096,2284,0.0052195660000506
gap,0.063,2699500636581032195,2.4104123667348176,2302,0.0055158289997052
gap,0.063,6200432572843252274,2.5371036785654724,3144,0.0049518259993419
gap,0.063,5110982390383577656,2.3740814230404794,2373,0.0053478150002774
gap,0.063,2874221914626970898,2.4366066914517432,2113,0.0049436049994255
gap,0.063,5478215142941577936,2.8491964044515043,2824,0.005657401999997
gap,0.063,3935858927174946163,2.681759252678603,2385,0.0053940199995849
gap,0.063,8135892674002417027,2.152497042901814,2290,0.0055752380003468
gap,0.063,219032101229533747,2.4412006684578955,2427,0.0051009019998673
gap,0.063,8545325640432226330,2.2824716344475746,2534,0.0054859640003996
gap,0.063,4638119775534220143,2.601957291830331,2404,0.0054941369999141
gap,0.063,2848835191140369394,2.535601668758318,2967,0.005548221999561
gap,0.063,210741801797407652,2.3373314500786364,2702,0.0053080709994901
gap,0.063,1337820643590815511,2.9589077956043184,2680,0.0054037439995227
gap,0.063,5883103775390523210,2.354020200669765,2752,0.0054233889995884
gap,0.063,1894954866597809188,2.418845698237419,2186,0.0054379120001613
gap,0.063,2181783348522662384,2.8085631921421736,2684,0.0053670039997086
gap,0.063,5305085552201038908,2.345012075034901,2769,0.0053509949993895
gap,0.063,3994792195271619266,2.264830640284345,2384,0.0046812789996693
gap,0.063,7742660998896411661,2.183096128050238,1988,0.0046980739998616
gap,0.063,8373091108085851359,2.5381840649060905,2028,0.0049427389994889
gap,0.063,4544725169823953615,2.8809689327608794,2721,0.0054718069995942
gap,0.063,2501725931379495050,2.632807567715645,2509,0.0053902700001344
gap,0.063,3085850728363741480,2.1016400824300945,2455,0.0054666999994879
gap,0.063,7478826568893332254,2.933158959960565,2287,0.0051071420002699
gap,0.063,3053910865686084426,2.7118198436219245,2805,0.0049797740002759
gap,0.063,8598285015428343076,2.028438123408705,2262,0.0051799769998979
gap,0.063,1372244049919303181,2.2952499196399003,2451,0.0051075319997835
gap,0.063,6577869342164991566,2.268086568918079,2292,0.0049023029996533
gap,0.063,8835348703537358920,2.394951486727223,2156,0.0044924039993929
gap,0.063,6652642161919682599,2.3230386700015515,2526,0.005694448000213
gap,0.063,5406280111266824210,2.4489112824667245,1927,0.0047804579999137
gap,0.063,6196798737216657255,2.411113855894655,2160,0.0048097019998749
gap,0.063,4345709626142893198,2.782776254229248,2804,0.0048696530002416
gap,0.063,1692201924091736585,2.6312293303199112,2389,0.0054695239996362
gap,0.063,5163463170566232247,2.508445196552202,2551,0.0049247159995502
gap,0.063,8229507932293391749,2.749926732154563,2328,0.0048121560002982
gap,0.063,6971524245123329232,1.7794228112325072,1853,0.0052837180001006
gap,0.063,6670362742230595855,2.2721356253605336,2388,0.0050044520003211
gap,0.063,6653752866277778195,2.0537021530326456,1751,0.0048669939997125
gap,0.063,8429259686224854907,2.290312124416232,1943,0.0046773430003668
gap,0.063,788987498191136035,2.2860077258665115,2260,0.0054929440002524
gap,0.063,2247964096876907268,2.755568974185735,2777,0.0061338320001596
gap,0.063,6229370833063876316,2.44033464230597,2557,0.0049544159992365
gap,0.063,808342811731257976,2.292895472375676,2366,0.0051273830003992
gap,0.063,8520834732100839105,2.7396569221746176,2276,0.0048047150003185
gap,0.063,8928878537103428151,2.3909827903844416,2153,0.0051250790002086
gap,0.063,234668820688881182,2.2011497106868774,1978,0.0050846869999077
gap,0.063,4751935357580882667,2.7337591573596,2750,0.0053413749992614
gap,0.063,7817556498683988951,2.285314498934895,2398,0.0050759900004777
gap,0.063,839912055268139762,2.32450126321055,2110,0.0043781310005215
gap,0.063,1860138836305816611,2.804946511052549,2786,0.0060074820003137
gap,0.063,9136649679080909618,2.329404386226088,2537,0.0050328300003457
gap,0.063,4655433724152596548,2.651846023509279,2042,0.0047206489998643
gap,0.063,4865295840447078354,2.6139273655135185,2573,0.005454926999846
gap,0.063,6407496121505157101,2.170977094909176,2727,0.0052294770002845
gap,0.063,7284552867339744130,2.3470408217981458,2164,0.0045337609999478
gap,0.063,8405575512215776476,2.607192409224808,2582,0.0053925729998809
gap,0.063,5504182380863195651,2.221931599313393,2287,0.0049631639994913
gap,0.063,4233106164983262726,2.467564951861277,2488,0.0051547990005929
gap,0.063,8922728870211624872,2.542741908226162,2661,0.005102089000502
gap,0.063,5598237420070376694,2.7793839969672263,2397,0.0052375590003066
gap,0.063,6601849571151196648,2.63513776450418,2420,0.005469789000017
gap,0.063,7465259293968789639,2.5305295994039625,2365,0.0050268210006834
gap,0.063,8871507111732124745,2.5933410900179297,2911,0.0052003720002176
gap,0.063,6927639730805473933,2.4140449333935976,2528,0.00531420399966
gap,0.063,7204060429376623625,2.3286217148415744,2512,0.0051250590004201
gap,0.063,369141433495643146,2.1744682183489203,2429,0.0047191560006467
gap,0.063,4237046560553659927,2.280723451403901,2269,0.0052801229994656
gap,0.063,1343399944698974163,2.219465347239748,1684,0.0050197299997307
gap,0.063,4892303746299134036,2.6585072744637728,2777,0.0053242699996189
gap,0.063,538882019385295390,2.221989060053602,2324,0.004615799000021
gap,0.063,6301526739401871983,2.7747911801561718,2444,0.0054740649993618
gap,0.063,3551025396786901462,3.124181808438152,2853,0.0052399830001377
gap,0.063,8297277184588459346,2.681563523830846,2324,0.0050371260003885
gap,0.063,7865641174930942353,2.225083955563605,2069,0.0050665660000959
gap,0.063,5475188661480204447,2.6670937035232782,2596,0.0050513429996499
gap,0.063,8135555346238353673,2.28351995209232,2207,0.0043831590000991
gap,0.063,3945608835778716844,2.352807624498382,2772,0.005203622999943
gap,0.063,80528045154493872,2.8136427155695856,2852,0.004938476999996
gap,0.063,9181343679102285947,2.42377299699001,2402,0.0052469530000962
gap,0.063,2978693926880586010,2.3767330553382635,2715,0.005589766000412
gap,0.063,4813091780457717816,2.514573245076462,2139,0.0052077029995416
gap,0.063,3447998176882958596,2.706713307183236,2896,0.005573827000262
gap,0.063,2393269139497250893,2.013170104008168,2224,0.0051268120005261
gap,0.063,6948761261579449801,2.323614277644083,2206,0.0048472600001332
gap,0.063,6062372589462364757,2.3101887337397784,1995,0.0043681859997377
gap,0.063,4457853353921116173,2.590295004891232,2859,0.0054374860001189
gap,0.063,2547067296980321289,2.8215785282664,2781,0.0051796609996017
gap,0.063,6837899340312238230,2.4245606013573706,2323,0.0057544190003682
gap,0.063,6544699397605418851,2.528369567822665,2304,0.0051417039994703
gap,0.063,1474224772164123699,2.375084956176579,2321,0.0050723900003504
gap,0.063,1828033951690718875,2.1493013959843665,2113,0.0046915040002204
gap,0.063,6913292406103432403,2.7137145190499723,2246,0.0052395020002222
gap,0.063,6476951274855112241,2.1042527325917035,2099,0.005498372999682
gap,0.063,5935926829650081233,2.448723375797272,2436,0.0053605650000463
gap,0.063,728658631502331193,2.476410997565836,2132,0.0054604999995717
gap,0.063,809163432182584769,2.589508799603209,2463,0.0050110869997297
gap,0.063,2848778574353391151,2.9173338166438043,2624,0.0053110239996385
gap,0.063,9047644295184870949,2.574972489383072,2135,0.0048136539999177
gap,0.063,7022535727659689723,2.4567663595080376,2184,0.0047893569999359
gap,0.063,4568510284110383678,2.1629875847138464,1724,0.0054998449995764
gap,0.063,8061071495893638606,2.206451680278405,2245,0.0054856130000189
gap,0.063,6209964409058755936,2.5063979257829487,2441,0.0054305399999066
gap,0.063,1590437157745247707,2.6212915908545256,2100,0.0051132259995938
gap,0.063,5137684909068506426,2.3962188358418643,2483,0.005582570000115
gap,0.063,3138282349810314769,2.0003412335645407,1850,0.0052838680003333
gap,0.063,5131889092756848870,2.9531561438925564,2373,0.0052248589990995
gap,0.063,9094884179642581781,2.3882671701721847,2496,0.0056129160002456
gap,0.063,9023932146787739218,2.4082062230445445,2729,0.0054218069999478
gap,0.063,2179687662528652995,2.6773019598331302,2754,0.0056370620004599
gap,0.063,2853024175557471417,2.524623823352158,2369,0.0052179539998178
gap,0.063,8142047902231189484,2.6699835613835603,2550,0.0054198939997149
gap,0.063,5565790011875686674,2.346087523503229,2519,0.005350358999749
gap,0.063,4593316564997228902,2.3705214452929795,2324,0.0052251899996917
gap,0.063,6461683303657637723,2.7169641186483204,2151,0.0054418069994426
gap,0.063,5557216932595690763,2.025495062349364,2191,0.0051713889997699
gap,0.063,5440523652482475052,2.876114562619477,2597,0.0064151169999604
gap,0.063,5880727429810793017,2.8053679552394897,2416,0.0049004000002241
gap,0.063,5346192924679279246,2.2779439529404044,2641,0.0055011619997458
gap,0.063,2596805494059377494,3.07183484104462,2815,0.0058549510004013
gap,0.063,991874829820837100,2.6154887329321355,2606,0.0058861139996224
gap,0.063,1108465575832899100,2.614868251373992,1822,0.0057927329999074
gap,0.063,2659090926792686816,2.4047033570241183,2784,0.0053783010007464
gap,0.063,2648497836667144986,2.506730073131621,2460,0.0048391569998784
gap,0.063,5554249872653443682,2.6704663045238703,2923,0.005665614999998
gap,0.063,3518785179542552789,2.862823407398537,2476,0.0054243299991867
gap,0.063,1337677165041906607,2.777901648078114,1854,0.004815561000214
gap,0.063,1684805389977390192,2.626564728328958,2529,0.0054697440000381
gap,0.063,9015017388001397844,2.1362704953644425,1865,0.0045269359998201
gap,0.063,5749709705011639775,2.679516397882253,2719,0.0052042179995623
gap,0.063,7516837435708168385,2.730912330094725,2592,0.0055860710008346
gap,0.063,3582304933252608759,2.376824101898819,1865,0.0045281170005182
gap,0.063,5953387665526873406,2.0978226927109063,2086,0.0051066910000372
gap,0.063,5772639604768395990,2.6975750657729805,2473,0.0049749170002542
gap,0.063,5897351305529443190,2.119069678708911,2214,0.0050728599999274
gap,0.063,6814144662974815310,2.579201284563169,2722,0.0052444889997786
gap,0.063,8964889079061044736,2.5857768007554114,2043,0.0074442549994273
gap,0.063,4922330096778683861,2.693897647317499,2978,0.0053568240000458
gap,0.063,8677677123225153300,2.627139695221558,2327,0.0054910460003156
gap,0.063,7219727734424679705,2.692285862984136,2649,0.0053317760002755
gap,0.063,3062890213059428071,2.2961246217601,1882,0.0053970290000506
gap,0.063,2631413702017448755,2.35438149352558,2746,0.0053571699991152
gap,0.063,1343558380091396178,2.9370111133903265,2886,0.0061818300000595
gap,0.063,8403221130432394172,2.498959430726245,1986,0.0053125969998291
gap,0.063,2775950019899737042,2.4102735791821037,2378,0.0060053690003769
gap,0.063,2029288520457779082,2.058785643195733,2437,0.0053962339998179
gap,0.063,5975288865314661957,2.86973555223085,2788,0.0055575970000063
gap,0.063,7876723482416803316,2.55558042274788,2598,0.0051629360004881
gap,0.063,1544236164380311557,2.4146028528921306,2119,0.0048540950001552
gap,0.063,9220226539800832213,1.952377195470035,1969,0.0048566539999228
gap,0.063,6759758967229846407,2.4385287009645253,2560,0.0055482429997937
gap,0.063,2870845062781493430,3.075878045754507,2977,0.0054319829996529
gap,0.063,7800767242940236897,2.940799742005765,2909,0.0058202830005029
gap,0.063,5936186511343318712,2.2931490645278245,2561,0.0052063920002183
gap,0.063,6905193957091077713,2.1881873193196952,1950,0.0050749930005622
gap,0.063,3239826506703534653,3.1798142613843083,2903,0.0056688200002099
gap,0.063,934596237201707248,2.710382280871272,2399,0.0054284870002447
gap,0.063,3985028169554029792,2.5950102494098246,2385,0.0054329840004356
gap,0.063,80595348459542382,2.859175638994202,2989,0.0059005050006817
gap,0.063,2903823142952385453,2.225605367682874,1836,0.0046740830002818
gap,0.063,4874283493811815687,2.7402154409792274,2485,0.0053348969995568
gap,0.063,6839233858148871168,2.30023749708198,2314,0.0053547659999821
gap,0.063,5583199029378093944,1.8076174994930625,1981,0.0059057280004708
gap,0.063,2174133254322809759,2.321649533463642,2453,0.0054785230004199
gap,0.063,6427427067570420827,2.5672151416074485,2497,0.0054763699999966
gap,0.063,8884028867610064690,2.287252025445923,2279,0.0051267070002722
gap,0.063,5216826199382654332,2.714876110898331,2144,0.0043963790003545
gap,0.063,7172193397235137977,2.715062791481614,2913,0.0049274259999947
gap,0.063,6585474107509258408,2.7998466822318733,2287,0.0048753320006653
gap,0.063,4652973981766734386,2.2712401202879846,2267,0.0043108449999635
gap,0.063,2479682736222621205,2.4710418870672584,2448,0.0050866860001406
gap,0.063,7977633440380125226,2.451739731710404,2593,0.0051586949994089
gap,0.063,5444646571691122708,2.691297748591751,2121,0.0046360810001715
gap,0.063,7769265218253641663,2.473569334251806,2445,0.0053994480003893
gap,0.063,8242797873936335810,2.605547643033788,2581,0.0054835199998706
gap,0.063,8376230189889625686,2.997791066998616,2932,0.0055011909998938
gap,0.063,4104139477759134217,2.374888066900894,2206,0.0050890139991679
gap,0.063,4966950390264810971,3.169917737133801,2829,0.0056841790001271
gap,0.063,4547725228714897441,1.5859108029399067,1925,0.0052658309996331
gap,0.063,2729054770265207190,2.184571754885837,2071,0.0052117300001555
gap,0.063,2049173124837551522,2.463834648253396,2449,0.0053791270001966
gap,0.063,8753694089837947996,1.9681351084727796,2192,0.0050638069997148
gap,0.063,4956793308787500471,2.7270413918886334,2673,0.004827564000152
gap,0.063,212759044213544023,2.7172037875279784,2515,0.0047198419997585
gap,0.063,3194478319380409597,2.443344718310982,1895,0.005134803999681
gap,0.063,7432231309989707923,2.6895107228774577,2156,0.0049186769992957
gap,0.063,5623911726295393924,2.4713522153906524,2106,0.004816061999918
gap,0.063,7554992743354596286,2.308251360664144,2401,0.0051573680002547
gap,0.063,5530631500945827035,2.4537351899780333,2075,0.0043879360000573
gap,0.063,3820781737728233996,2.204781662207097,1937,0.0046032910004214
gap,0.063,4890483889219446028,2.6294711623340845,2542,0.0048709049997341
gap,0.063,6074932970057820089,2.4113221031147987,2308,0.0047020649999467
gap,0.063,8618895732955554714,2.4432202943135053,1576,0.0043584320001173
gap,0.063,9129848957003709795,2.320421372540295,2173,0.0046287699997265
gap,0.063,3255023666548939436,2.4710986730642617,2354,0.0054948630004219
gap,0.063,3111377802227792015,2.106756744673476,1692,0.0072904090002339
gap,0.063,4291044172715711194,2.250065502943471,2103,0.0051600819997474
gap,0.063,7845361701330589254,2.255314777605236,2531,0.0057240279993493
gap,0.063,906663221178063626,2.611291062552482,2712,0.0057174240000676
gap,0.063,1179113472721367563,2.6834015182685107,2616,0.005668814999808
gap,0.063,354344636374995890,2.4047893383540213,2034,0.0050499449998824
gap,0.063,4285633147886017585,2.7437011101283133,2726,0.0049879719999808
gap,0.063,6670425904397006341,2.237357320031151,1950,0.004467595999813
gap,0.063,2266700810525139891,2.401901490753517,2493,0.0050349229995845
gap,0.063,6230002736766385064,2.534874076489359,2430,0.0049835909994726
gap,0.063,6543481734186961865,2.48686763853766,2675,0.0052638189999925
gap,0.063,4504484813353897296,2.268758490914479,2154,0.0054638999999951
gap,0.063,4894863087619270996,2.518606062978506,2392,0.0048297530001946
gap,0.063,398605358928652446,2.304637805558741,2328,0.0055355989998133
gap,0.063,2998060024790093322,2.375251551158726,2054,0.0043934899995292
gap,0.063,8943026314692857414,2.5699578325729817,2352,0.0051412439997875
gap,0.063,3450675896607329860,2.5554346630815417,2344,0.0081244879993391
gap,0.063,3601250507964032509,3.171279395464808,2591,0.0060039410000172
gap,0.063,721930342893239995,2.603704710258171,2428,0.0055162399994515
gap,0.063,6198296355781386283,2.243354461621493,2220,0.0055773370004317
gap,0.063,163291314948111945,2.642780643887818,2548,0.0053089470002305
gap,0.063,5046549762147186096,2.5954262986779213,2465,0.0052534129999912
gap,0.063,4062899884481595197,2.45194907207042,2532,0.0050163900004918
gap,0.063,1494385978364324056,2.176061753416434,2477,0.0051672579993464
gap,0.063,6339992176466509715,2.7425787847023457,2447,0.0051843880000888
gap,0.063,4624123329646878831,2.314240295207128,2216,0.0055184729999382
gap,0.063,673298163610106337,2.7452600430697203,2222,0.0047882360004223
gap,0.063,2000684209076885429,2.3908909554593265,2495,0.0048939349999272
gap,0.063,3402975501089336544,2.541467870119959,2698,0.0049083359999713
gap,0.063,679706761522497426,2.324940063757822,2403,0.004867610000474
gap,0.063,603514844539018850,2.190435509895906,2645,0.0048131130006368
gap,0.063,1986086932011908383,2.701761248987168,2265,0.0049181260001205
gap,0.063,4398466785957383474,2.054659925866872,1928,0.0042347089993199
gap,0.063,4808374342605989154,2.629025688394904,2347,0.0052530869998008
gap,0.063,2700811678726887191,2.827692837221548,2471,0.0054138539999257
gap,0.063,6781937490855388535,2.3963258841540664,2412,0.0055486530000052
gap,0.063,1238072916248670194,2.531828220235184,2377,0.0052542690000336
gap,0.063,9202451037026282865,2.474669188959524,2499,0.0055201750001288
gap,0.063,5890196641147758432,2.923388338880613,2711,0.0054949980003584
gap,0.063,6415347354638029995,2.5779986595734954,2273,0.005600477000371
gap,0.063,4924485584370819294,2.768573084147647,2375,0.0054717679995519
gap,0.063,7011583176085399700,2.44221465359442,2276,0.0054718629999115
gap,0.063,4743773503717511366,2.467151140095666,2173,0.0054685780005456
gap,0.063,5004006682125306547,2.726887144614011,3114,0.0061713539998891
gap,0.063,793193252812342288,2.4300102626439184,2246,0.0051973590007037
gap,0.063,9116877256448350628,2.566184590337798,2984,0.0053868639997745
gap,0.063,477532099415976523,2.710872604511678,2314,0.0053061170001456
gap,0.063,5058048850094888817,2.4477883181534708,1854,0.0051850840000042
gap,0.063,6414511191903406211,2.580916304141283,2366,0.0054031740000937
gap,0.063,9089915651287220989,3.2179551292210817,3176,0.006063035999432
gap,0.063,8781014551932091407,2.4335378133691847,2325,0.005755305999628
gap,0.063,2819192030929255833,2.3534154237713665,2250,0.0055802810002205
gap,0.063,3264026606149306998,2.799796877196058,2614,0.005441752000479
gap,0.063,3893836466423940927,2.323023621924221,2601,0.0055515630001536
gap,0.063,1945160024275497217,2.156991485739127,2512,0.0056406769999739
gap,0.063,8014346605359349058,2.320102681173012,2800,0.0059535350001169
gap,0.063,7087067919094621007,3.045343596721068,2905,0.0058226119999744
gap,0.063,6441966659226709738,2.769668751629069,2274,0.0050830950003728
gap,0.063,6405796925191380025,2.315679199062288,2312,0.0052715399997396
gap,0.063,1497638443055944514,2.68447443167679,2662,0.0058809800002563
gap,0.063,7846909663090314074,2.12673782533966,1966,0.0058266589994673
gap,0.063,2478766565027263797,2.665828211000189,2687,0.0058093620000363
gap,0.063,8375389515165374049,2.807523369090632,3010,0.0053512800004682
gap,0.063,4961006351757265159,2.736351342871785,2825,0.0057090909995167
gap,0.063,3372315987885846484,2.080586692551151,1725,0.0052329019999888
gap,0.063,7047654215637765809,2.8898375171702355,2502,0.005804409999655
gap,0.063,8765288760154366932,2.400770813925192,2308,0.0057496919998811
gap,0.063,7787884488022499023,2.5397685333155096,2324,0.0054372909999074
gap,0.063,2948121097825744376,2.547329937340692,2186,0.0045324439997784
gap,0.063,874546437745870691,2.7154309498146176,2451,0.0045806659991285
gap,0.063,5192470569513087937,2.1752917813137174,2047,0.0047000869999465
gap,0.063,5304552107784780374,2.6682746433652937,2340,0.0051665010005308
gap,0.063,2373534374182213609,2.49855076847598,2285,0.0053740550001748
gap,0.063,6843889341628971370,2.122356892330572,2064,0.0051276379999762
gap,0.063,5337968949654427259,2.109483753563836,2407,0.0051429810000627


==> anc/results/certificate_phase.csv <==
sigma,blocks,parameters,extensive_gap_clauses,one_defect_gap_clauses,extensive_certificate_rate,one_defect_certificate_rate,extensive_mean_bound,one_defect_mean_bound
2e-06,1,113,1,1,1.0,1.0,0.0002846954899529576,0.00028450340355436
2e-06,4,449,4,1,1.0,1.0,0.001133412270992988,0.0011342641813059564
2e-06,16,1793,16,1,1.0,1.0,0.004529789489507642,0.004534063249329693
2e-06,64,7169,64,1,1.0,1.0,0.018111069000760573,0.018129789515087837
2e-06,128,14337,128,1,1.0,1.0,0.036222133903205125,0.036260961589961935
2.4981395620574606e-06,1,113,1,1,1.0,1.0,0.00035505356813470473,0.00035497026344140045
2.4981395620574606e-06,4,449,4,1,1.0,1.0,0.0014147247696916164,0.001415067225694644
2.4981395620574606e-06,16,1793,16,1,1.0,1.0,0.005653508288909954,0.00565496804813539
2.4981395620574606e-06,64,7169,64,1,1.0,1.0,0.02260809059987453,0.022616832192987005
2.4981395620574606e-06,128,14337,128,1,1.0,1.0,0.04521498687540465,0.04523070371448953
3.12035063575832e-06,1,113,1,1,1.0,1.0,0.00044435679341356025,0.00044401005978385706
3.12035063575832e-06,4,449,4,1,1.0,1.0,0.0017694153388341214,0.0017686020848651687
3.12035063575832e-06,16,1793,16,1,1.0,1.0,0.007067505564043918,0.0070621855961779546
3.12035063575832e-06,64,7169,64,1,1.0,1.0,0.028270303914695927,0.02824376185188686
3.12035063575832e-06,128,14337,128,1,1.0,1.0,0.05653255417843652,0.056486413925637656
3.897535685339496e-06,1,113,1,1,1.0,1.0,0.0005541622810065675,0.0005541276638706468
3.897535685339496e-06,4,449,4,1,1.0,1.0,0.0022081887915730257,0.002209167018781101
3.897535685339496e-06,16,1793,16,1,1.0,1.0,0.008822186864167355,0.008826425217837091
3.897535685339496e-06,64,7169,64,1,1.0,1.0,0.03527908910115524,0.035290606312702116
3.897535685339496e-06,128,14337,128,1,1.0,1.0,0.07055743279233503,0.07057601509640617
4.868294045038666e-06,1,113,1,1,1.0,1.0,0.0006929542802274252,0.0006928750437994841
4.868294045038666e-06,4,449,4,1,1.0,1.0,0.0027609939980010245,0.00275895889575281
4.868294045038666e-06,16,1793,16,1,1.0,1.0,0.011033585761487502,0.011018087589740683
4.868294045038666e-06,64,7169,64,1,1.0,1.0,0.04410773843849707,0.04405633071561625
4.868294045038666e-06,128,14337,128,1,1.0,1.0,0.08822540836508092,0.08810909041712621
6.080838976819918e-06,1,113,1,1,1.0,1.0,0.0008658311508595943,0.0008651206153134499
6.080838976819918e-06,4,449,4,1,1.0,1.0,0.003448246659090119,0.003446100247651329
6.080838976819918e-06,16,1793,16,1,1.0,1.0,0.013778618947913225,0.01377002032399174
6.080838976819918e-06,64,7169,64,1,1.0,1.0,0.05509708955561113,0.05506507479424263
6.080838976819918e-06,128,14337,128,1,1.0,1.0,0.11019291607638187,0.11012314124554369
7.595392209247422e-06,1,113,1,1,1.0,1.0,0.0010820745604733619,0.00108128519480427
7.595392209247422e-06,4,449,4,1,1.0,1.0,0.004309085372338684,0.00430607763205966
7.595392209247422e-06,16,1793,16,1,1.0,1.0,0.017217210027327106,0.017200655030459193
7.595392209247422e-06,64,7169,64,1,1.0,1.0,0.06885032117838645,0.06878151348282908
7.595392209247422e-06,128,14337,128,1,1.0,1.0,0.13768904328892598,0.13755766479000484
9.48717488363198e-06,1,113,1,1,1.0,1.0,0.0013507213441034131,0.0013496605105698123
9.48717488363198e-06,4,449,4,1,1.0,1.0,0.00537649590671062,0.005375834219157691
9.48717488363198e-06,16,1793,16,1,1.0,1.0,0.02148279303411643,0.021480863707512583
9.48717488363198e-06,64,7169,64,1,1.0,1.0,0.08590319799259306,0.08588678589239707
9.48717488363198e-06,128,14337,128,1,1.0,0.0,0.17180073275888957,0.17176856293926612
1.1850143454479468e-05,1,113,1,1,1.0,1.0,0.0016865761893490997,0.001687229649474226
1.1850143454479468e-05,4,449,4,1,1.0,1.0,0.006720985939353713,0.0067120283665756415
1.1850143454479468e-05,16,1793,16,1,1.0,1.0,0.026847723801434086,0.026809506713102248
1.1850143454479468e-05,64,7169,64,1,1.0,1.0,0.10736137556706886,0.10720592876821752
1.1850143454479468e-05,128,14337,128,1,1.0,0.0,0.21470989884262318,0.21440753584181266
1.4801656089845709e-05,1,113,1,1,1.0,1.0,0.002105839791148897,0.002107258762419221
1.4801656089845709e-05,4,449,4,1,1.0,1.0,0.008390590512255812,0.008387659333894643
1.4801656089845709e-05,16,1793,16,1,1.0,1.0,0.03352718168099715,0.03351850542500613
1.4801656089845709e-05,64,7169,64,1,1.0,1.0,0.1340835477660097,0.13404812921583648
1.4801656089845709e-05,128,14337,128,1,1.0,0.0,0.26814508811309884,0.2680671869871516
1.848830133100615e-05,1,113,1,1,1.0,1.0,0.0026314110614359377,0.0026315998832384738
1.848830133100615e-05,4,449,4,1,1.0,1.0,0.010480680228521418,0.010478357364485658
1.848830133100615e-05,16,1793,16,1,1.0,1.0,0.04186604492887851,0.04186773904586831
1.848830133100615e-05,64,7169,64,1,1.0,0.312625,0.16743436873058462,0.167449688967069
1.848830133100615e-05,128,14337,128,1,1.0,0.0,0.3348183067013817,0.33487226935426395
2.3093178495113032e-05,1,113,1,1,1.0,1.0,0.0032841626832882556,0.003284386283655961
2.3093178495113032e-05,4,449,4,1,1.0,1.0,0.013085422501713037,0.013073489616562909
2.3093178495113032e-05,16,1793,16,1,1.0,1.0,0.052266356900831035,0.05224728806192669
2.3093178495113032e-05,64,7169,64,1,1.0,0.0,0.20900247097661095,0.2089401761447387
2.3093178495113032e-05,128,14337,128,1,1.0,0.0,0.4180166402625539,0.4178276719965035
2.8844991406148213e-05,1,113,1,1,1.0,1.0,0.004106641884644827,0.00410977561275164
2.8844991406148213e-05,4,449,4,1,1.0,1.0,0.016362625810503954,0.016351349700987332
2.8844991406148213e-05,16,1793,16,1,1.0,1.0,0.06538108687450488,0.06530614794070523
2.8844991406148213e-05,64,7169,64,1,1.0,0.0,0.26145361240953197,0.26117308377102016
2.8844991406148213e-05,128,14337,128,1,1.0,0.0,0.5229165942492583,0.5223283403364322
3.6029407099453076e-05,1,113,1,1,1.0,1.0,0.0051229908140997095,0.005117911725739635
3.6029407099453076e-05,4,449,4,1,1.0,1.0,0.020411034825444225,0.02041224900906284
3.6029407099453076e-05,16,1793,16,1,1.0,1.0,0.08154230502843857,0.08159723572979367
3.6029407099453076e-05,64,7169,64,1,1.0,0.0,0.3260817394765715,0.3262818608668942
3.6029407099453076e-05,128,14337,128,1,1.0,0.0,0.6521858562842011,0.6525792030945419
4.500324363630884e-05,1,113,1,1,1.0,1.0,0.006391700840741396,0.006395373093585173
4.500324363630884e-05,4,449,4,1,1.0,1.0,0.025482700731108584,0.025508776348829264
4.500324363630884e-05,16,1793,16,1,1.0,1.0,0.10182004950518408,0.10194640295207498
4.500324363630884e-05,64,7169,64,1,1.0,0.0,0.4071308225976924,0.40763593517715724
4.500324363630884e-05,128,14337,128,1,1.0,0.0,0.8142084220275282,0.8152292854698994
5.621219167438687e-05,1,113,1,1,1.0,1.0,0.007996650827427704,0.008002214790880674
5.621219167438687e-05,4,449,4,1,1.0,1.0,0.031861790740986655,0.03187627580886084
5.621219167438687e-05,16,1793,16,1,1.0,1.0,0.12729768968448038,0.12735234596058723
5.621219167438687e-05,64,7169,64,1,1.0,0.0,0.5091314119612177,0.5092706984924771
5.621219167438687e-05,128,14337,128,1,1.0,0.0,1.0182128977177043,1.0185274611607191
7.021294994587127e-05,1,113,1,1,1.0,1.0,0.010007659300913414,0.0099999578739206
7.021294994587127e-05,4,449,4,1,1.0,1.0,0.039821129524707795,0.039814044655611114
7.021294994587127e-05,16,1793,16,1,1.0,0.99235,0.15916451273858548,0.15906453218807773
7.021294994587127e-05,64,7169,64,1,1.0,0.0,0.6364797020152211,0.6360220902991791
7.021294994587127e-05,128,14337,128,1,1.0,0.0,1.2728390644945204,1.2719326561229924
8.770087401427062e-05,1,113,1,1,1.0,1.0,0.012482905406256512,0.012472486059367655
8.770087401427062e-05,4,449,4,1,1.0,1.0,0.04970122763017812,0.04970078883369762
8.770087401427062e-05,16,1793,16,1,1.0,0.0,0.19856141995986298,0.19862173557430501
8.770087401427062e-05,64,7169,64,1,1.0,0.0,0.794158629422883,0.7942787845810253
8.770087401427062e-05,128,14337,128,1,1.0,0.0,1.5882644360457852,1.5884347954295572
0.00010954451150103325,1,113,1,1,1.0,1.0,0.015612135310471058,0.01561776027083397
0.00010954451150103325,4,449,4,1,1.0,1.0,0.06217998757536211,0.06210068419501186
0.00010954451150103325,16,1793,16,1,1.0,0.0,0.24844926408256093,0.24807878879234194
0.00010954451150103325,64,7169,64,1,1.0,0.0,0.9935209393434227,0.991807900909086
0.00010954451150103325,128,14337,128,1,1.0,0.0,1.9872022766967614,1.983503505989909
0.00013682873899349481,1,113,1,1,1.0,1.0,0.01950572200914224,0.01950383802304665
0.00013682873899349481,4,449,4,1,1.0,1.0,0.07771217732677857,0.07766018436998129
0.00013682873899349481,16,1793,16,1,1.0,0.0,0.3105552840265135,0.31006166243677336
0.00013682873899349481,64,7169,64,1,1.0,0.0,1.2420314665563406,1.2398913576684891
0.00013682873899349481,128,14337,128,1,1.0,0.0,2.4839506473566098,2.4797393539215125
0.00017090864305304167,1,113,1,1,1.0,1.0,0.02436239583939314,0.024353267232577
0.00017090864305304167,4,449,4,1,1.0,1.0,0.0970166925214231,0.0967914120984574
0.00017090864305304167,16,1793,16,1,1.0,0.0,0.38749057919681074,0.38656857698559755
0.00017090864305304167,64,7169,64,1,1.0,0.0,1.5495348447499175,1.546059463666131
0.00017090864305304167,128,14337,128,1,1.0,0.0,3.0990194062518572,3.0915628251443303
0.00021347682135418016,1,113,1,1,1.0,1.0,0.030375642619778716,0.03036388694470128
0.00021347682135418016,4,449,4,1,1.0,1.0,0.12096223427429798,0.12092871794948976
0.00021347682135418016,16,1793,16,1,1.0,0.0,0.4832208846429984,0.4831488479010761
0.00021347682135418016,64,7169,64,1,1.0,0.0,1.9325754080489277,1.9321410436200601
0.00021347682135418016,128,14337,128,1,1.0,0.0,3.864885057578732,3.8644794654781625
0.0002666474465035749,1,113,1,1,1.0,1.0,0.03788504290357232,0.037910379065573215
0.0002666474465035749,4,449,4,1,1.0,0.995825,0.15100924640198551,0.15098148608108364
0.0002666474465035749,16,1793,16,1,1.0,0.0,0.6034112513979276,0.6031913513330122
0.0002666474465035749,64,7169,64,1,1.0,0.0,2.4124921094785132,2.412104145207753
0.0002666474465035749,128,14337,128,1,1.0,0.0,4.8249602013317245,4.8244301222244905
0.00033306126761609037,1,113,1,1,1.0,1.0,0.04743286126628518,0.04742047959193587
0.00033306126761609037,4,449,4,1,1.0,0.00085,0.18893120522275567,0.18870234796951213
0.00033306126761609037,16,1793,16,1,1.0,0.0,0.7548754644028842,0.7539668095238505
0.00033306126761609037,64,7169,64,1,1.0,0.0,3.0185337211169303,3.0143621794072284
0.00033306126761609037,128,14337,128,1,1.0,0.0,6.036409896598756,6.0283643715173
0.00041601676461038126,1,113,1,1,1.0,1.0,0.05921628369664152,0.05919625972062349
0.00041601676461038126,4,449,4,1,1.0,0.0,0.23585348289385438,0.2358077506157259
0.00041601676461038126,16,1793,16,1,1.0,0.0,0.9425301845684647,0.942145957325399
0.00041601676461038126,64,7169,64,1,1.0,0.0,3.7691632445663212,3.767813903232167
0.00041601676461038126,128,14337,128,1,1.0,0.0,7.538135301012297,7.535217492166658
0.0005196339690761692,1,113,1,1,1.0,1.0,0.07391928432658315,0.0739244049149255
0.0005196339690761692,4,449,4,1,1.0,0.0,0.2947508576629062,0.294422509697328
0.0005196339690761692,16,1793,16,1,1.0,0.0,1.1772688952408732,1.1763870551089446
0.0005196339690761692,64,7169,64,1,1.0,0.0,4.708093461663027,4.703944916026045
0.0005196339690761692,128,14337,128,1,1.0,0.0,9.415743184177577,9.408425446085632
0.0006490590879690605,1,113,1,1,1.0,1.0,0.09227954230209193,0.09230194924771785
0.0006490590879690605,4,449,4,1,1.0,0.0,0.3678087712282936,0.36771956718365356
0.0006490590879690605,16,1793,16,1,1.0,0.0,1.4695844915586214,1.4691304837204515
0.0006490590879690605,64,7169,64,1,1.0,0.0,5.876473768347253,5.875291362774372
0.0006490590879690605,128,14337,128,1,1.0,0.0,11.752657316836219,11.749910520886878
0.000810720092884221,1,113,1,1,1.0,1.0,0.11532534000848732,0.11535583595111966
0.000810720092884221,4,449,4,1,1.0,0.0,0.45939464151685444,0.45955708017448577
0.000810720092884221,16,1793,16,1,1.0,0.0,1.83571004360343,1.8361794620598357
0.000810720092884221,64,7169,64,1,1.0,0.0,7.340570005314052,7.342986945311726
0.000810720092884221,128,14337,128,1,1.0,0.0,14.68065608928104,14.685403201982878
0.0010126459688944856,1,113,1,1,0.9759,0.9767,0.14407462979952493,0.1440865334687134
0.0010126459688944856,4,449,4,1,0.999975,0.0,0.574011229241391,0.5743080526197949
0.0010126459688944856,16,1793,16,1,1.0,0.0,2.2929334653660653,2.296400877595941
0.0010126459688944856,64,7169,64,1,1.0,0.0,9.16991747555385,9.183997336137542
0.0010126459688944856,128,14337,128,1,1.0,0.0,18.340603799118846,18.367262163552393
0.0012648654786266602,1,113,1,1,0.164225,0.165025,0.18015403023486334,0.18011746558596692
0.0012648654786266602,4,449,4,1,0.031675,0.0,0.7175182511538267,0.7169609889062741
0.0012648654786266602,16,1793,16,1,5e-05,0.0,2.8671814010041454,2.864502448254575
0.0012648654786266602,64,7169,64,1,0.0,0.0,11.466488191074381,11.455524145548543
0.0012648654786266602,128,14337,128,1,0.0,0.0,22.930433369041236,22.911987148151795
0.0015799052464190025,1,113,1,1,0.00015,0.00025,0.22484219118580223,0.2249469439784686
0.0015799052464190025,4,449,4,1,0.0,0.0,0.8958844258800149,0.8955292204375069
0.0015799052464190025,16,1793,16,1,0.0,0.0,3.5799733151055873,3.5785781644692025
0.0015799052464190025,64,7169,64,1,0.0,0.0,14.314486187834042,14.309613903792453
0.0015799052464190025,128,14337,128,1,0.0,0.0,28.627879959729064,28.61782147749191
0.001973411900190723,1,113,1,1,0.0,0.0,0.28057431259701654,0.28058311704695227
0.001973411900190723,4,449,4,1,0.0,0.0,1.1174248736515642,1.1173800478788714
0.001973411900190723,16,1793,16,1,0.0,0.0,4.464690985564391,4.4653615210880835
0.001973411900190723,64,7169,64,1,0.0,0.0,17.85447273163994,17.859454080633817
0.001973411900190723,128,14337,128,1,0.0,0.0,35.70608285305302,35.71664609068359
0.0024649291700507172,1,113,1,1,0.0,0.0,0.3513306661173701,0.3514908567997317
0.0024649291700507172,4,449,4,1,0.0,0.0,1.3994717677329978,1.3977521360916396
0.0024649291700507172,16,1793,16,1,0.0,0.0,5.590615028905621,5.585084947778036
0.0024649291700507172,64,7169,64,1,0.0,0.0,22.354302764162917,22.331094225149354
0.0024649291700507172,128,14337,128,1,0.0,0.0,44.70914178160329,44.66251205833405
0.0030788685386865786,1,113,1,1,0.0,0.0,0.43828805558755995,0.4383676487401128
0.0030788685386865786,4,449,4,1,0.0,0.0,1.7455964376832045,1.745825163135926
0.0030788685386865786,16,1793,16,1,0.0,0.0,6.974716927353044,6.978209454572946
0.0030788685386865786,64,7169,64,1,0.0,0.0,27.89017062291652,27.912267653096716
0.0030788685386865786,128,14337,128,1,0.0,0.0,55.780757731170695,55.81738636203508
0.0038457216514334873,1,113,1,1,0.0,0.0,0.5472809665913383,0.5469204485215247
0.0038457216514334873,4,449,4,1,0.0,0.0,2.1798525286411246,2.180034247584889
0.0038457216514334873,16,1793,16,1,0.0,0.0,8.708585939048975,8.709740266853819
0.0038457216514334873,64,7169,64,1,0.0,0.0,34.82435134937813,34.83018266974762
0.0038457216514334873,128,14337,128,1,0.0,0.0,69.64627012739331,69.65423541256786
0.004803574701053473,1,113,1,1,0.0,0.0,0.6836151210817198,0.6837565885712703
0.004803574701053473,4,449,4,1,0.0,0.0,2.7244790880863863,2.7249802557756504
0.004803574701053473,16,1793,16,1,0.0,0.0,10.885078187540918,10.884816815730431
0.004803574701053473,64,7169,64,1,0.0,0.0,43.52410392070338,43.53254896092539
0.004803574701053473,128,14337,128,1,0.0,0.0,87.04308172967409,87.06125783451299
0.006,1,113,1,1,0.0,0.0,0.8533249496402842,0.8525712415983279
0.006,4,449,4,1,0.0,0.0,3.3990770927111313,3.4016737100159125
0.006,16,1793,16,1,0.0,0.0,13.579919824102273,13.594906092797714
0.006,64,7169,64,1,0.0,0.0,54.31059738243421,54.37214960261682
0.006,128,14337,128,1,0.0,0.0,108.6241083807128,108.73953530089804


==> anc/results/certificate_transition_summary.csv <==
blocks,extensive_sigma_half,one_defect_sigma_half,extensive_loglog_slope,one_defect_loglog_slope
1,0.001153687534208034,0.0011539404504036948,-0.0034963558317873404,-1.013715250735065
4,0.0011358723104787757,0.0002978992388069899,-0.0034963558317873404,-1.013715250735065
16,0.0011317575588579596,7.84040105745634e-05,-0.0034963558317873404,-1.013715250735065
64,0.0011317512660142738,1.7400749592341983e-05,-0.0034963558317873404,-1.013715250735065
128,0.0011317512660142738,8.488746326690779e-06,-0.0034963558317873404,-1.013715250735065


==> anc/results/identity_results.csv <==
instance,variables,clauses,relu_units,min_unsatisfied,predicted_optimum,milp_optimum,absolute_error,mip_nodes,seconds
0,4,18,72,0,6.0,6.0,0.0,17,0.11726828199971351
1,4,24,96,1,7.666666666666667,7.666666666666667,0.0,5,0.1775281400005042
2,7,42,168,0,14.0,13.999999999999998,1.7763568394002505e-15,23,0.5693587060004575
3,4,23,92,1,7.333333333333334,7.333333333333334,0.0,3,0.13771656899916707
4,4,27,108,1,8.666666666666666,8.666666666666666,0.0,1,0.1316226850003659
5,7,47,188,1,15.333333333333332,15.333333333333332,0.0,93,0.7884521579999273
6,7,30,120,0,10.0,10.0,0.0,26,0.13197775600019668
7,7,40,160,0,13.333333333333334,13.333333333333332,1.7763568394002505e-15,44,0.5378288300007625
8,6,34,136,1,11.0,11.0,0.0,23,0.2737400819996765
9,4,28,112,1,9.0,9.0,0.0,16,0.1050267629998416
10,6,25,100,0,8.333333333333334,8.333333333333334,0.0,1,0.14217606100010016
11,5,27,108,1,8.666666666666666,8.666666666666666,0.0,5,0.16447444999994332
12,5,33,132,1,10.666666666666666,10.666666666666666,0.0,5,0.2525614129999667
13,6,29,116,0,9.666666666666666,9.666666666666666,0.0,18,0.24919043499994586
14,7,41,164,1,13.333333333333332,13.333333333333332,0.0,24,0.17727436600034707
15,7,31,124,1,10.0,10.000000000000007,7.105427357601002e-15,21,0.3225315279996721
16,5,25,100,0,8.333333333333334,8.333333333333332,1.7763568394002505e-15,21,0.1634038940001119
17,5,31,124,1,10.0,10.0,0.0,14,0.14290983800037793


==> anc/results/proof_audit.json <==
{
  "construction": "compact-four-ReLU-per-clause",
  "identity_instances": 64,
  "identity_max_abs_error": 9.769962616701378e-15,
  "identity_median_abs_error": 0.0,
  "stability_instances": 32,
  "stability_min_certificate_slack": 0.09958923015907895,
  "stability_median_certificate_slack": 1.1172205719149129,
  "eta": 0.1,
  "sigma_star": 0.00048828125,
  "precision_grid_upper": 9.5367431640625e-07,
  "c1_upper_per_clause": 23.0,
  "c2_squared_upper_per_clause": 43.0,
  "rational_tail_gap_lower_per_clause": 3.466666666666667,
  "rational_exponent_lower_per_clause": 0.13974160206718347,
  "exact_gaussian_tail_gap_per_clause": 4.281988434867429,
  "exact_gaussian_exponent_per_clause": 0.21320261577137695,
  "claimed_failure_bound": "exp(-m/8)",
  "status": "PASS"
}


==> anc/results/proof_audit_rerun.json <==
{
  "construction": "compact-four-ReLU-per-clause",
  "identity_instances": 64,
  "identity_max_abs_error": 9.769962616701378e-15,
  "identity_median_abs_error": 0.0,
  "stability_instances": 32,
  "stability_min_certificate_slack": 0.09958923015907895,
  "stability_median_certificate_slack": 1.1172205719149129,
  "eta": 0.1,
  "sigma_star": 0.00048828125,
  "precision_grid_upper": 9.5367431640625e-07,
  "c1_upper_per_clause": 23.0,
  "c2_squared_upper_per_clause": 43.0,
  "rational_tail_gap_lower_per_clause": 3.466666666666667,
  "rational_exponent_lower_per_clause": 0.13974160206718347,
  "exact_gaussian_tail_gap_per_clause": 4.281988434867429,
  "exact_gaussian_exponent_per_clause": 0.21320261577137695,
  "claimed_failure_bound": "exp(-m/8)",
  "status": "PASS"
}

